The Lorentz sphere visualized

From the inception of Nuclear Magnetic Resonance as a spectroscopic technique, the local origin of chemical shifts has been a topic of discussion. A useful concept employed to describe it has been that of the "Lorentz sphere", the approximately spherical volume surrounding a given nucleus in which the electronic currents contribute significantly to the chemical shift, whereas the outside can be considered as an uniformly magnetised "bulk". In this paper we use the output of the plane wave DFT code CASTEP to get a quantitative estimate of the Lorentz sphere in periodic systems. We outline a mathematical description of a radial buildup function for the magnetic shielding starting from the electronic currents and the simple assumption of periodicity. We provide an approximate upper bound for the Lorentz sphere's size in any crystal, then compute buildup functions for a number of sites in two molecular crystals, showing how various chemical features such as hydrogen bonds influence to convergence to the final shielding value.

==> anc/README.md <==
## The Lorentz Sphere Visualized - Supplementary information

The information is organised in folders for the two compounds used, aspirin and ethanol. Each folder contains a number of different files:



* .cell and .param files which are the standard input formats for the software CASTEP. The .cell file contains structural information and ca be visualised with software like Vesta or JMol. The .param file contains specifications for how CASTEP should carry out the calculation (exchange-correlation functional, plane wave cutoff, etc.). Together, these two allow to reproduce the same calculations if one has a working copy of CASTEP (specifically, CASTEP 16.1 would reproduce the exact same results; older versions aren't guaranteed to work, and newer ones could produce slightly different ones due to changes in code).
* .castep and .magres files are CASTEP output files. The first contains a summary of all the results from the calculation; the second focuses on NRM quantities. These are for example the full magnetic shielding tensors at atomic sites. The .magres file can be visualised with the online app MagresView, that can be found on the CCP-NC website.
* .nicslist is an input file for pynics, the software used to generated the curves and found at https://github.com/CCP-NC/pynics. It lists the points at which the buildup functions are supposed to be calculated.
* _nics.txt files are pynics output summaries. There are two here, _nics.txt and _log_nics.txt. These refer to two different calculations of buildup functions, with linear and logarithmic radial grids (the latter were used for the long range curves in Fig. 2).
* _nicsbuild.dat files contain the curves themselves. There are four columns: R, isotropy, anisotropy, and asymmetry. The files are indexed based on the order of appearance of the points in the .nicslist file's nics_points_frac block. So for example aspirin_frac_8_nicsbuild.dat is the curve for the 8th point found in aspirin.nicslist (which we can see from the comment corresponds to the OH hydrogen).

It should be recalled that in order to regenerate the curves with pynics one needs the current.dat files. These are not included as they are much bigger than the rest. However, if one owns CASTEP, they would be produced as output by re-running the calculation.

==> anc/aspirin/aspirin.castep <==
 +-------------------------------------------------+
 |                                                 |
 |      CCC   AA    SSS  TTTTT  EEEEE  PPPP        |
 |     C     A  A  S       T    E      P   P       |
 |     C     AAAA   SS     T    EEE    PPPP        |
 |     C     A  A     S    T    E      P           |
 |      CCC  A  A  SSS     T    EEEEE  P           |
 |                                                 |
 +-------------------------------------------------+
 |                                                 |
 | Welcome to Academic Release CASTEP version 16.1 |          
 | Ab Initio Total Energy Program                  |
 |                                                 |
 | Authors:                                        |
 | M. Segall, M. Probert, C. Pickard, P. Hasnip,   |
 | S. Clark, K. Refson, J. R. Yates, M. Payne      |
 |                                                 |
 | Contributors:                                   |
 | P. Lindan, P. Haynes, J. White, V. Milman,      |
 | N. Govind, M. Gibson, P. Tulip, V. Cocula,      |
 | B. Montanari, D. Quigley, M. Glover,            |
 | L. Bernasconi, A. Perlov, M. Plummer,           |
 | E. McNellis, J. Meyer, J. Gale, D. Jochym       |
 | J. Aarons, B. Walker, R. Gillen, D. Jones       |
 | T. Green, I. J. Bush, C. J. Armstrong,          |
 | E. J. Higgins, E. L. Brown, M. S. McFly         |
 |                                                 |
 | Copyright (c) 2000 - 2015                       |
 |                                                 |
 |     Distributed under the terms of an           |
 |     Agreement between the United Kingdom        |
 |     Car-Parrinello (UKCP) Consortium,           |
 |     Daresbury Laboratory and Accelrys, Inc.     |
 |                                                 |
 | Please cite                                     |
 |                                                 |
 |     "First principles methods using CASTEP"     |
 |                                                 |
 |         Zeitschrift fuer Kristallographie       |
 |           220(5-6) pp. 567-570 (2005)           |
 |                                                 |
 | S. J. Clark, M. D. Segall, C. J. Pickard,       |
 | P. J. Hasnip, M. J. Probert, K. Refson,         |
 | M. C. Payne                                     |
 |                                                 |
 |       in all publications arising from          |
 |              your use of CASTEP                 |
 |                                                 |
 +-------------------------------------------------+
 
 
 Compiled for linux_x86_64_ifort15 on Mon, 14 Dec 2015 11:01:51 +0000
 from code version f8ea1bd8badc+  Tue, 08 Dec 2015 11:54:45 +0000
 Compiler: Intel Fortran 15.0.3.187; Optimisation: fast
 MATHLIBS: Intel MKL(11.2.3) (LAPACK version 3.5.0)
 FFT Lib : default
 Fundamental constants values: CODATA 2010
 
 Run started: Sat, 21 Apr 2018 08:15:45 +0100

 ******************************* User Parameters *******************************
iprint              : 2              # verbosity control (I)
continuation        : default        # continuation filename (S)
task                : magres         # type of calculation (S)
xcfunctional        : pbe            # exchange-correlation functional (S)
sedcapply           : T              # turn on/off semi-empirical dispersion/vdW correction scheme (L)
cutoffenergy        : 600.0000000 ev # maximum energy of planewaves in basis set (P)
magreswriteresponse : T              # Write current to file (L)

 *******************************************************************************
  
 +-------------------------------------------------+
 |                                                 |
 |           N   N    M   M    RRRR                |
 |           NN  N    MM MM    R   R               |
 |           N N N    M M M    RRRR                |
 |           N  NN    M   M    R  R                |
 |           N   N    M   M    R   R               |
 |                                                 |
 +-------------------------------------------------+
 |                                                 |
 | Welcome to Materials Studio CASTEP-NMR          |
 |                                                 |
 | Authors:                                        |
 | J.R. Yates, C.J. Pickard, F. Mauri              |
 |                                                 |
 | Contributors:                                   |
 | T.F.G. Green, S.A. Joyce                        |
 |                                                 |
 | Copyright (c) 2004 - 2015                       |
 |                                                 |
 | Please cite the appropriate publications in all |
 | work arising from your use of CASTEP NMR.       |
 |                                                 |
 | For NMR Shielding Tensors cite:                 |
 |    "All-electron magnetic response with         |
 |    pseudopotentials: NMR chemical shifts",      |
 |    C. J. Pickard, F. Mauri;                     |
 |    Physical Review B63 245101 (2001), and       |
 |                                                 |
 |    "Calculation of NMR Chemical Shifts          |
 |    for extended systems using                   |
 |    Ultrasoft Pseudopotentials",                 |
 |    J. R. Yates, C. J. Pickard and F. Mauri      |
 |    Physical Review B76 024401 (2007)            |
 |                                                 |
 | For Electric Field Gradients cite:              |
 |   "Accurate First Principles Prediction of 17O  |
 |    NMR Parameters in SiO2: Assignment of the    |
 |    Zeolite Ferrierite Spectrum"                 |
 |    M. Profeta, F. Mauri and C. J. Pickard       |
 |    J. Amer. Chem. Soc. 125 541 (2003)           |
 |                                                 |
 | For Spin-Spin (J) Couplings cite:               |
 |   "A first principles theory of NMR J-coupling  |
 |   in solid-state systems"                       |
 |   S.A. Joyce, J.R. Yates, C.J. Pickard, F. Mauri|
 |   J. Chem. Phys. 127 204107 (2007)              |
 |                                                 |
 |   "Relativistic NMR J-coupling with ultrasoft   |
 |   pseudopotentials and the zeroth-order regular |
 |   approximation"                                |
 |   T.F.G. Green and J.R. Yates                   |
 |   J. Chem. Phys. 140 234106 (2014)              |
 |                                                 |
 +-------------------------------------------------+
 
 +---------------------------------------------------+
 |                                                   |
 |  Using DFT-SEDC - the DFT Semi-Empirical          |
 |  Dispersion interaction Correction module         |
 |  Copyright (c) 2008 Erik McNellis and Joerg Meyer |
 |  Fritz-Haber-Institut der MPG. Distributed under  |
 |  the GNU Lesser General Public License (LGPL).    |
 |                                                   |
 | Please cite the following publications in all     |
 | work arising from your use of CASTEP SEDC.        |
 |                                                   |
 | Erik R. McNellis, Joerg Meyer, and Karsten Reuter |
 | Phys. Rev. B 80, 205414 (2009)                    |
 +---------------------------------------------------+
 
 
 Atomic calculation performed for H: 1s1
 
 Converged in 41 iterations to an ae energy of -12.488 eV
 
   ============================================================                
   | Pseudopotential Report - Date of generation 21-04-2018   |                
   ------------------------------------------------------------                
   | Element: H Ionic charge:  1.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            1s              1.000           -0.239        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.239   0.599     qc      0         |                
   |          2      0    0.250   0.599     qc      0         |                
   |         loc     1    0.000   0.599     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.421                       |                
   | No partial core correction                               |                
   ------------------------------------------------------------                
   | "1|0.6|13|15|17|10(qc=8)"                                |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                
 
 Atomic calculation performed for C: 1s2 2s2 2p2
 
 Converged in 54 iterations to an ae energy of -1027.632 eV
 
   ============================================================                
   | Pseudopotential Report - Date of generation 21-04-2018   |                
   ------------------------------------------------------------                
   | Element: C Ionic charge:  4.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.505        |                
   |            2p              2.000           -0.194        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.505   1.395     qc      0         |                
   |          2      0    0.250   1.395     qc      0         |                
   |          3      1   -0.194   1.395     qc      0         |                
   |          4      1    0.250   1.395     qc      0         |                
   |         loc     2    0.000   1.395     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.983                       |                
   | Partial core correction Rc = 0.983                       |                
   ------------------------------------------------------------                
   | "2|1.4|10|12|13|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                
 
 Atomic calculation performed for O: 1s2 2s2 2p4
 
 Converged in 61 iterations to an ae energy of -2040.902 eV
 
   ============================================================                
   | Pseudopotential Report - Date of generation 21-04-2018   |                
   ------------------------------------------------------------                
   | Element: O Ionic charge:  6.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.881        |                
   |            2p              4.000           -0.332        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.881   1.100     qc      0         |                
   |          2      0    0.250   1.100     qc      0         |                
   |          3      1   -0.332   1.100     qc      0         |                
   |          4      1    0.250   1.100     qc      0         |                
   |         loc     2    0.000   1.100     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.769                       |                
   | Partial core correction Rc = 0.769                       |                
   ------------------------------------------------------------                
   | "2|1.1|15|18|20|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                
 
 Pseudo atomic calculation performed for H 1s1
 
 Converged in 18 iterations to a total energy of -12.4790 eV
 
 
 Pseudo atomic calculation performed for C 2s2 2p2
 
 Converged in 24 iterations to a total energy of -148.5207 eV
 
 
 Pseudo atomic calculation performed for O 2s2 2p4
 
 Converged in 34 iterations to a total energy of -432.6536 eV
 
Initialising basis set.
 
Standard grid dimensions:  80  48  80
Fine grid dimensions:      80  48  80
 
G-vector group:   1
 X-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         967              967                243                     243
   2         946              946                244                     244
   3         965              965                244                     244
   4         962              962                244                     244
Total       3840             3840                975                     975
 Y-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1        1600             1600                900                     900
   2        1600             1600                900                     900
   3        1600             1600                900                     900
   4        1600             1600                900                     900
Total       6400             6400               3600                    3600
 Z-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         960              960                960                     960
   2         960              960                960                     960
   3         960              960                960                     960
   4         960              960                960                     960
Total       3840             3840               3840                    3840
 
G-vector group:   2
 X-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         967              967                243                     243
   2         946              946                244                     244
   3         965              965                244                     244
   4         962              962                244                     244
Total       3840             3840                975                     975
 Y-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1        1600             1600                900                     900
   2        1600             1600                900                     900
   3        1600             1600                900                     900
   4        1600             1600                900                     900
Total       6400             6400               3600                    3600
 Z-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         960              960                960                     960
   2         960              960                960                     960
   3         960              960                960                     960
   4         960              960                960                     960
Total       3840             3840               3840                    3840
 
G-vector group:   3
 X-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         967              967                243                     243
   2         946              946                244                     244
   3         965              965                244                     244
   4         962              962                244                     244
Total       3840             3840                975                     975
 Y-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1        1600             1600                900                     900
   2        1600             1600                900                     900
   3        1600             1600                900                     900
   4        1600             1600                900                     900
Total       6400             6400               3600                    3600
 Z-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         960              960                960                     960
   2         960              960                960                     960
   3         960              960                960                     960
   4         960              960                960                     960
Total       3840             3840               3840                    3840
 
G-vector group:   4
 X-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         967              967                243                     243
   2         946              946                244                     244
   3         965              965                244                     244
   4         962              962                244                     244
Total       3840             3840                975                     975
 Y-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1        1600             1600                900                     900
   2        1600             1600                900                     900
   3        1600             1600                900                     900
   4        1600             1600                900                     900
Total       6400             6400               3600                    3600
 Z-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         960              960                960                     960
   2         960              960                960                     960
   3         960              960                960                     960
   4         960              960                960                     960
Total       3840             3840               3840                    3840
 
Plane wave load balancing: max   7014 min   6943 average   6975
True cut-off energy of basis :  22.049
 Calculation parallelised over 16 processes.
 Data is distributed by G-vector(4-way) and k-point(4-way)

 ************************************ Title ************************************
 

 ***************************** General Parameters ******************************
  
 output verbosity                               : verbose (2)
 write checkpoint data to                       : aspirin.check
 type of calculation                            : Magnetic Resonance
 stress calculation                             : off
 density difference calculation                 : off
 electron localisation func (ELF) calculation   : off
 Hirshfeld analysis                             : off
 unlimited duration calculation
 timing information                             : on
 memory usage estimate                          : on
 write final potential to formatted file        : off
 write final density to formatted file          : off
 write BibTeX reference list                    : on
 write OTFG pseudopotential files               : on
 checkpoint writing                             : both castep_bin and check files
  
 output         length unit                     : A
 output           mass unit                     : amu
 output           time unit                     : ps
 output         charge unit                     : e
 output           spin unit                     : hbar/2
 output         energy unit                     : eV
 output          force unit                     : eV/A
 output       velocity unit                     : A/ps
 output       pressure unit                     : GPa
 output     inv_length unit                     : 1/A
 output      frequency unit                     : cm-1
 output force constant unit                     : eV/A**2
 output         volume unit                     : A**3
 output   IR intensity unit                     : (D/A)**2/amu
 output         dipole unit                     : D
 output         efield unit                     : eV/A/e
 output        entropy unit                     : J/mol/K
  
 wavefunctions paging                           : none
 random number generator seed                   : randomised (81545630)
 data distribution                              : optimal for this architecture
 optimization strategy                          : balance speed and memory

 *********************** Exchange-Correlation Parameters ***********************
  
 using functional                               : Perdew Burke Ernzerhof
 relativistic treatment                         : Koelling-Harmon
 DFT+D: Semi-empirical dispersion correction    : on
 SEDC with                                      : TS correction scheme

 ************************* Pseudopotential Parameters **************************
  
 pseudopotential representation                 : reciprocal space
 <beta|phi> representation                      : reciprocal space
 spin-orbit coupling                            : off

 **************************** Basis Set Parameters *****************************
  
 plane wave basis set cut-off                   :   600.0000   eV
 size of standard grid                          :     1.7500
 size of   fine   gmax                          :    21.9610   1/A
 finite basis set correction                    : none

 **************************** Electronic Parameters ****************************
  
 number of  electrons                           :  272.0    
 net charge of system                           :  0.000    
 treating system as non-spin-polarized
 number of bands                                :        163

 ********************* Electronic Minimization Parameters **********************
  
 Method: Treating system as metallic with density mixing treatment of electrons,
         and number of  SD  steps               :          1
         and number of  CG  steps               :          4
  
 total energy / atom convergence tol.           : 0.1000E-07   eV
 eigen-energy convergence tolerance             : 0.6176E-08   eV
 max force / atom convergence tol.              : ignored
 convergence tolerance window                   :          3   cycles
 max. number of SCF cycles                      :         30
 number of fixed-spin iterations                :         10
 smearing scheme                                : Gaussian
 smearing width                                 : 0.2000       eV
 Fermi energy convergence tolerance             : 0.2721E-13   eV
 periodic dipole correction                     : NONE

 ************************** Density Mixing Parameters **************************
  
 density-mixing scheme                          : Broyden
 max. length of mixing history                  :         20
 charge density mixing amplitude                : 0.8000    
 cut-off energy for mixing                      :  600.0       eV

 *********************** Population Analysis Parameters ************************
  
 Population analysis with cutoff                :  3.000       A

 ************************ Magnetic Resonance Parameters ************************
  
 Magnetic Resonance Property                    : Chemical Shielding
 Position Operator Method                       : crystal
 max. number of MagRes CG steps                 :        250
 convergence tolerance window                   :          2   cycles
 energy convergence tolerance                   : 0.1000E-11   eV
 band convergence tolerance                     : 0.1000E-08   eV

 *******************************************************************************
  
 
                           -------------------------------
                                      Unit Cell
                           -------------------------------
        Real Lattice(A)                      Reciprocal Lattice(1/A)
  11.3191119   0.0000000  -0.0610886        0.5554191   0.0000000   0.0600108
   0.0000000   6.5354859   0.0000000        0.0000000   0.9613953   0.0000000
  -1.2221036   0.0000000  11.3109644        0.0029997   0.0000000   0.5558192
 
                       Lattice parameters(A)       Cell Angles
                    a =   11.319277          alpha =   90.000000
                    b =    6.535486          beta  =   96.475872
                    c =   11.376794          gamma =   90.000000
 
                       Current cell volume =  836.250812       A**3
 
                           -------------------------------
                                     Cell Contents
                           -------------------------------
                         Total number of ions in cell =   84
                      Total number of species in cell =    3
                        Max number of any one species =   36
 
            xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
            x  Element    Atom        Fractional coordinates of atoms  x
            x            Number           u          v          w      x
            x----------------------------------------------------------x
            x  H            1         0.370666   0.240252   0.992923   x 
            x  H            2         0.629334   0.759748   0.007077   x 
            x  H            3         0.370666   0.259748   0.492923   x 
            x  H            4         0.629334   0.740252   0.507077   x 
            x  H            5         0.302045   0.039699   0.158947   x 
            x  H            6         0.697955   0.960301   0.841053   x 
            x  H            7         0.302045   0.460301   0.658947   x 
            x  H            8         0.697955   0.539699   0.341053   x 
            x  H            9         0.138100   0.176942   0.266700   x 
            x  H           10         0.861900   0.823058   0.733300   x 
            x  H           11         0.138100   0.323058   0.766700   x 
            x  H           12         0.861900   0.676942   0.233300   x 
            x  H           13         0.042891   0.506467   0.203724   x 
            x  H           14         0.957109   0.493533   0.796276   x 
            x  H           15         0.042891   0.993533   0.703724   x 
            x  H           16         0.957109   0.006467   0.296276   x 
            x  H           17         0.461052   0.967539   0.850744   x 
            x  H           18         0.538948   0.032461   0.149256   x 
            x  H           19         0.461052   0.532461   0.350744   x 
            x  H           20         0.538948   0.467539   0.649256   x 
            x  H           21         0.317888   0.898294   0.777040   x 
            x  H           22         0.682112   0.101706   0.222960   x 
            x  H           23         0.317888   0.601706   0.277040   x 
            x  H           24         0.682112   0.398294   0.722960   x 
            x  H           25         0.439269   0.731875   0.770253   x 
            x  H           26         0.560731   0.268125   0.229747   x 
            x  H           27         0.439269   0.768125   0.270253   x 
            x  H           28         0.560731   0.231875   0.729747   x 
            x  H           29         0.069122   0.991233   0.933961   x 
            x  H           30         0.930878   0.008767   0.066039   x 
            x  H           31         0.069122   0.508767   0.433961   x 
            x  H           32         0.930878   0.491233   0.566039   x 
            x  C            1         0.153544   0.563136   0.066366   x 
            x  C            2         0.846456   0.436864   0.933634   x 
            x  C            3         0.153544   0.936864   0.566366   x 
            x  C            4         0.846456   0.063136   0.433634   x 
            x  C            5         0.247403   0.484336   0.008331   x 
            x  C            6         0.752597   0.515664   0.991669   x 
            x  C            7         0.247403   0.015664   0.508331   x 
            x  C            8         0.752597   0.984336   0.491669   x 
            x  C            9         0.299439   0.297057   0.041010   x 
            x  C           10         0.700561   0.702943   0.958990   x 
            x  C           11         0.299439   0.202943   0.541010   x 
            x  C           12         0.700561   0.797057   0.458990   x 
            x  C           13         0.260778   0.186209   0.134089   x 
            x  C           14         0.739222   0.813791   0.865911   x 
            x  C           15         0.260778   0.313791   0.634089   x 
            x  C           16         0.739222   0.686209   0.365911   x 
            x  C           17         0.168899   0.261863   0.193807   x 
            x  C           18         0.831101   0.738137   0.806193   x 
            x  C           19         0.168899   0.238137   0.693807   x 
            x  C           20         0.831101   0.761863   0.306193   x 
            x  C           21         0.115892   0.447124   0.159299   x 
            x  C           22         0.884108   0.552876   0.840701   x 
            x  C           23         0.115892   0.052876   0.659299   x 
            x  C           24         0.884108   0.947124   0.340701   x 
            x  C           25         0.089304   0.757870   0.037046   x 
            x  C           26         0.910696   0.242130   0.962954   x 
            x  C           27         0.089304   0.742130   0.537046   x 
            x  C           28         0.910696   0.257870   0.462954   x 
            x  C           29         0.370132   0.738985   0.937868   x 
            x  C           30         0.629868   0.261015   0.062132   x 
            x  C           31         0.370132   0.761015   0.437868   x 
            x  C           32         0.629868   0.238985   0.562132   x 
            x  C           33         0.399488   0.841226   0.827487   x 
            x  C           34         0.600512   0.158774   0.172513   x 
            x  C           35         0.399488   0.658774   0.327487   x 
            x  C           36         0.600512   0.341226   0.672513   x 
            x  O            1         0.121592   0.862813   0.947069   x 
            x  O            2         0.878408   0.137187   0.052931   x 
            x  O            3         0.121592   0.637187   0.447069   x 
            x  O            4         0.878408   0.362813   0.552931   x 
            x  O            5         0.008818   0.815090   0.095605   x 
            x  O            6         0.991182   0.184910   0.904395   x 
            x  O            7         0.008818   0.684910   0.595605   x 
            x  O            8         0.991182   0.315090   0.404395   x 
            x  O            9         0.288647   0.584359   0.912462   x 
            x  O           10         0.711353   0.415641   0.087538   x 
            x  O           11         0.288647   0.915641   0.412462   x 
            x  O           12         0.711353   0.084359   0.587538   x 
            x  O           13         0.410605   0.780190   0.038587   x 
            x  O           14         0.589395   0.219810   0.961413   x 
            x  O           15         0.410605   0.719810   0.538587   x 
            x  O           16         0.589395   0.280190   0.461413   x 
            xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
 
 
                         No user defined ionic velocities
 
                           -------------------------------
                                   Details of Species
                           -------------------------------
 
                               Mass of species in AMU
                                    H    1.0079400
                                    C   12.0107000
                                    O   15.9994000
 
                          Electric Quadrupole Moment (Barn)
                                    H    0.0028600 Isotope  2
                                    C    0.0332700 Isotope 11
                                    O   -0.0255800 Isotope 17
 
                          Files used for pseudopotentials:
                                    H 1|0.6|13|15|17|10(qc=8)
                                    C 2|1.4|10|12|13|20:21(qc=7)
                                    O 2|1.1|15|18|20|20:21(qc=7)
 
                           -------------------------------
                              k-Points For BZ Sampling
                           -------------------------------
                       MP grid size for SCF calculation is  2  3  2
                            with an offset of   0.000  0.000  0.000
                       Number of kpoints used =             4
 
             +++++++++++++++++++++++++++++++++++++++++++++++++++++++
             +  Number       Fractional coordinates        Weight  +
             +-----------------------------------------------------+
             +     1  -0.250000  -0.333333  -0.250000   0.3333333  +
             +     2  -0.250000  -0.333333   0.250000   0.3333333  +
             +     3  -0.250000   0.000000   0.250000   0.1666667  +
             +     4   0.250000   0.000000   0.250000   0.1666667  +
             +++++++++++++++++++++++++++++++++++++++++++++++++++++++
 
                           -------------------------------
                               Symmetry and Constraints
                           -------------------------------
 
                      Maximum deviation from symmetry = 0.125312E-13     ANG
 
                      Number of symmetry operations   =           4
                      Number of ionic constraints     =           3
                      Point group of crystal =     5: C2h, 2/m, 2/m
                      Space group of crystal =    14: P2_1/c, -P 2ybc
 
                    1 rotation    
                 (   1.00000000000   0.00000000000   0.00000000000 )
                 (   0.00000000000   1.00000000000   0.00000000000 )
                 (   0.00000000000   0.00000000000   1.00000000000 )
                    1 displacement
                 (   0.00000000000   0.00000000000   0.00000000000 )
                      symmetry related atoms: 
             H:    1    2    3    4    5    6    7    8    9   10   11   12   13   14   15   16   17   18   19   20   21   22   23   24   25   26   27   28   29   30   31   32
             C:    1    2    3    4    5    6    7    8    9   10   11   12   13   14   15   16   17   18   19   20   21   22   23   24   25   26   27   28   29   30   31   32   33   34   35   36
             O:    1    2    3    4    5    6    7    8    9   10   11   12   13   14   15   16
 
                    2 rotation    
                 (  -1.00000000000   0.00000000000   0.00000000000 )
                 (   0.00000000000  -1.00000000000   0.00000000000 )
                 (   0.00000000000   0.00000000000  -1.00000000000 )
                    2 displacement
                 (   0.00000000000   0.00000000000   0.00000000000 )
                      symmetry related atoms: 
             H:    2    1    4    3    6    5    8    7   10    9   12   11   14   13   16   15   18   17   20   19   22   21   24   23   26   25   28   27   30   29   32   31
             C:    2    1    4    3    6    5    8    7   10    9   12   11   14   13   16   15   18   17   20   19   22   21   24   23   26   25   28   27   30   29   32   31   34   33   36   35
             O:    2    1    4    3    6    5    8    7   10    9   12   11   14   13   16   15
 
                    3 rotation    
                 (  -1.00000000000   0.00000000000   0.00000000000 )
                 (   0.00000000000   1.00000000000   0.00000000000 )
                 (   0.00000000000   0.00000000000  -1.00000000000 )
                    3 displacement
                 (   0.00000000000   0.50000000000   0.50000000000 )
                      symmetry related atoms: 
             H:    4    3    2    1    8    7    6    5   12   11   10    9   16   15   14   13   20   19   18   17   24   23   22   21   28   27   26   25   32   31   30   29
             C:    4    3    2    1    8    7    6    5   12   11   10    9   16   15   14   13   20   19   18   17   24   23   22   21   28   27   26   25   32   31   30   29   36   35   34   33
             O:    4    3    2    1    8    7    6    5   12   11   10    9   16   15   14   13
 
                    4 rotation    
                 (   1.00000000000   0.00000000000   0.00000000000 )
                 (   0.00000000000  -1.00000000000   0.00000000000 )
                 (   0.00000000000   0.00000000000   1.00000000000 )
                    4 displacement
                 (   0.00000000000   0.50000000000   0.50000000000 )
                      symmetry related atoms: 
             H:    3    4    1    2    7    8    5    6   11   12    9   10   15   16   13   14   19   20   17   18   23   24   21   22   27   28   25   26   31   32   29   30
             C:    3    4    1    2    7    8    5    6   11   12    9   10   15   16   13   14   19   20   17   18   23   24   21   22   27   28   25   26   31   32   29   30   35   36   33   34
             O:    3    4    1    2    7    8    5    6   11   12    9   10   15   16   13   14
 
 
                         Centre of mass is constrained
 
            xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx....
            x  Species  atom   co-ordinate  constraints.....         
            x--------------------------------------------------------....
            x H            1       x         1837.3622      0.0000      0.0000
            x H            1       y            0.0000   1837.3622      0.0000
            x H            1       z            0.0000      0.0000   1837.3622
            x H            2       x         1837.3622      0.0000      0.0000
            x H            2       y            0.0000   1837.3622      0.0000
            x H            2       z            0.0000      0.0000   1837.3622
            x H            3       x         1837.3622      0.0000      0.0000
            x H            3       y            0.0000   1837.3622      0.0000
            x H            3       z            0.0000      0.0000   1837.3622
            x H            4       x         1837.3622      0.0000      0.0000
            x H            4       y            0.0000   1837.3622      0.0000
            x H            4       z            0.0000      0.0000   1837.3622
            x H            5       x         1837.3622      0.0000      0.0000
            x H            5       y            0.0000   1837.3622      0.0000
            x H            5       z            0.0000      0.0000   1837.3622
            x H            6       x         1837.3622      0.0000      0.0000
            x H            6       y            0.0000   1837.3622      0.0000
            x H            6       z            0.0000      0.0000   1837.3622
            x H            7       x         1837.3622      0.0000      0.0000
            x H            7       y            0.0000   1837.3622      0.0000
            x H            7       z            0.0000      0.0000   1837.3622
            x H            8       x         1837.3622      0.0000      0.0000
            x H            8       y            0.0000   1837.3622      0.0000
            x H            8       z            0.0000      0.0000   1837.3622
            x H            9       x         1837.3622      0.0000      0.0000
            x H            9       y            0.0000   1837.3622      0.0000
            x H            9       z            0.0000      0.0000   1837.3622
            x H           10       x         1837.3622      0.0000      0.0000
            x H           10       y            0.0000   1837.3622      0.0000
            x H           10       z            0.0000      0.0000   1837.3622
            x H           11       x         1837.3622      0.0000      0.0000
            x H           11       y            0.0000   1837.3622      0.0000
            x H           11       z            0.0000      0.0000   1837.3622
            x H           12       x         1837.3622      0.0000      0.0000
            x H           12       y            0.0000   1837.3622      0.0000
            x H           12       z            0.0000      0.0000   1837.3622
            x H           13       x         1837.3622      0.0000      0.0000
            x H           13       y            0.0000   1837.3622      0.0000
            x H           13       z            0.0000      0.0000   1837.3622
            x H           14       x         1837.3622      0.0000      0.0000
            x H           14       y            0.0000   1837.3622      0.0000
            x H           14       z            0.0000      0.0000   1837.3622
            x H           15       x         1837.3622      0.0000      0.0000
            x H           15       y            0.0000   1837.3622      0.0000
            x H           15       z            0.0000      0.0000   1837.3622
            x H           16       x         1837.3622      0.0000      0.0000
            x H           16       y            0.0000   1837.3622      0.0000
            x H           16       z            0.0000      0.0000   1837.3622
            x H           17       x         1837.3622      0.0000      0.0000
            x H           17       y            0.0000   1837.3622      0.0000
            x H           17       z            0.0000      0.0000   1837.3622
            x H           18       x         1837.3622      0.0000      0.0000
            x H           18       y            0.0000   1837.3622      0.0000
            x H           18       z            0.0000      0.0000   1837.3622
            x H           19       x         1837.3622      0.0000      0.0000
            x H           19       y            0.0000   1837.3622      0.0000
            x H           19       z            0.0000      0.0000   1837.3622
            x H           20       x         1837.3622      0.0000      0.0000
            x H           20       y            0.0000   1837.3622      0.0000
            x H           20       z            0.0000      0.0000   1837.3622
            x H           21       x         1837.3622      0.0000      0.0000
            x H           21       y            0.0000   1837.3622      0.0000
            x H           21       z            0.0000      0.0000   1837.3622
            x H           22       x         1837.3622      0.0000      0.0000
            x H           22       y            0.0000   1837.3622      0.0000
            x H           22       z            0.0000      0.0000   1837.3622
            x H           23       x         1837.3622      0.0000      0.0000
            x H           23       y            0.0000   1837.3622      0.0000
            x H           23       z            0.0000      0.0000   1837.3622
            x H           24       x         1837.3622      0.0000      0.0000
            x H           24       y            0.0000   1837.3622      0.0000
            x H           24       z            0.0000      0.0000   1837.3622
            x H           25       x         1837.3622      0.0000      0.0000
            x H           25       y            0.0000   1837.3622      0.0000
            x H           25       z            0.0000      0.0000   1837.3622
            x H           26       x         1837.3622      0.0000      0.0000
            x H           26       y            0.0000   1837.3622      0.0000
            x H           26       z            0.0000      0.0000   1837.3622
            x H           27       x         1837.3622      0.0000      0.0000
            x H           27       y            0.0000   1837.3622      0.0000
            x H           27       z            0.0000      0.0000   1837.3622
            x H           28       x         1837.3622      0.0000      0.0000
            x H           28       y            0.0000   1837.3622      0.0000
            x H           28       z            0.0000      0.0000   1837.3622
            x H           29       x         1837.3622      0.0000      0.0000
            x H           29       y            0.0000   1837.3622      0.0000
            x H           29       z            0.0000      0.0000   1837.3622
            x H           30       x         1837.3622      0.0000      0.0000
            x H           30       y            0.0000   1837.3622      0.0000
            x H           30       z            0.0000      0.0000   1837.3622
            x H           31       x         1837.3622      0.0000      0.0000
            x H           31       y            0.0000   1837.3622      0.0000
            x H           31       z            0.0000      0.0000   1837.3622
            x H           32       x         1837.3622      0.0000      0.0000
            x H           32       y            0.0000   1837.3622      0.0000
            x H           32       z            0.0000      0.0000   1837.3622
            x C            1       x        21894.1667      0.0000      0.0000
            x C            1       y            0.0000  21894.1667      0.0000
            x C            1       z            0.0000      0.0000  21894.1667
            x C            2       x        21894.1667      0.0000      0.0000
            x C            2       y            0.0000  21894.1667      0.0000
            x C            2       z            0.0000      0.0000  21894.1667
            x C            3       x        21894.1667      0.0000      0.0000
            x C            3       y            0.0000  21894.1667      0.0000
            x C            3       z            0.0000      0.0000  21894.1667
            x C            4       x        21894.1667      0.0000      0.0000
            x C            4       y            0.0000  21894.1667      0.0000
            x C            4       z            0.0000      0.0000  21894.1667
            x C            5       x        21894.1667      0.0000      0.0000
            x C            5       y            0.0000  21894.1667      0.0000
            x C            5       z            0.0000      0.0000  21894.1667
            x C            6       x        21894.1667      0.0000      0.0000
            x C            6       y            0.0000  21894.1667      0.0000
            x C            6       z            0.0000      0.0000  21894.1667
            x C            7       x        21894.1667      0.0000      0.0000
            x C            7       y            0.0000  21894.1667      0.0000
            x C            7       z            0.0000      0.0000  21894.1667
            x C            8       x        21894.1667      0.0000      0.0000
            x C            8       y            0.0000  21894.1667      0.0000
            x C            8       z            0.0000      0.0000  21894.1667
            x C            9       x        21894.1667      0.0000      0.0000
            x C            9       y            0.0000  21894.1667      0.0000
            x C            9       z            0.0000      0.0000  21894.1667
            x C           10       x        21894.1667      0.0000      0.0000
            x C           10       y            0.0000  21894.1667      0.0000
            x C           10       z            0.0000      0.0000  21894.1667
            x C           11       x        21894.1667      0.0000      0.0000
            x C           11       y            0.0000  21894.1667      0.0000
            x C           11       z            0.0000      0.0000  21894.1667
            x C           12       x        21894.1667      0.0000      0.0000
            x C           12       y            0.0000  21894.1667      0.0000
            x C           12       z            0.0000      0.0000  21894.1667
            x C           13       x        21894.1667      0.0000      0.0000
            x C           13       y            0.0000  21894.1667      0.0000
            x C           13       z            0.0000      0.0000  21894.1667
            x C           14       x        21894.1667      0.0000      0.0000
            x C           14       y            0.0000  21894.1667      0.0000
            x C           14       z            0.0000      0.0000  21894.1667
            x C           15       x        21894.1667      0.0000      0.0000
            x C           15       y            0.0000  21894.1667      0.0000
            x C           15       z            0.0000      0.0000  21894.1667
            x C           16       x        21894.1667      0.0000      0.0000
            x C           16       y            0.0000  21894.1667      0.0000
            x C           16       z            0.0000      0.0000  21894.1667
            x C           17       x        21894.1667      0.0000      0.0000
            x C           17       y            0.0000  21894.1667      0.0000
            x C           17       z            0.0000      0.0000  21894.1667
            x C           18       x        21894.1667      0.0000      0.0000
            x C           18       y            0.0000  21894.1667      0.0000
            x C           18       z            0.0000      0.0000  21894.1667
            x C           19       x        21894.1667      0.0000      0.0000
            x C           19       y            0.0000  21894.1667      0.0000
            x C           19       z            0.0000      0.0000  21894.1667
            x C           20       x        21894.1667      0.0000      0.0000
            x C           20       y            0.0000  21894.1667      0.0000
            x C           20       z            0.0000      0.0000  21894.1667
            x C           21       x        21894.1667      0.0000      0.0000
            x C           21       y            0.0000  21894.1667      0.0000
            x C           21       z            0.0000      0.0000  21894.1667
            x C           22       x        21894.1667      0.0000      0.0000
            x C           22       y            0.0000  21894.1667      0.0000
            x C           22       z            0.0000      0.0000  21894.1667
            x C           23       x        21894.1667      0.0000      0.0000
            x C           23       y            0.0000  21894.1667      0.0000
            x C           23       z            0.0000      0.0000  21894.1667
            x C           24       x        21894.1667      0.0000      0.0000
            x C           24       y            0.0000  21894.1667      0.0000
            x C           24       z            0.0000      0.0000  21894.1667
            x C           25       x        21894.1667      0.0000      0.0000
            x C           25       y            0.0000  21894.1667      0.0000
            x C           25       z            0.0000      0.0000  21894.1667
            x C           26       x        21894.1667      0.0000      0.0000
            x C           26       y            0.0000  21894.1667      0.0000
            x C           26       z            0.0000      0.0000  21894.1667
            x C           27       x        21894.1667      0.0000      0.0000
            x C           27       y            0.0000  21894.1667      0.0000
            x C           27       z            0.0000      0.0000  21894.1667
            x C           28       x        21894.1667      0.0000      0.0000
            x C           28       y            0.0000  21894.1667      0.0000
            x C           28       z            0.0000      0.0000  21894.1667
            x C           29       x        21894.1667      0.0000      0.0000
            x C           29       y            0.0000  21894.1667      0.0000
            x C           29       z            0.0000      0.0000  21894.1667
            x C           30       x        21894.1667      0.0000      0.0000
            x C           30       y            0.0000  21894.1667      0.0000
            x C           30       z            0.0000      0.0000  21894.1667
            x C           31       x        21894.1667      0.0000      0.0000
            x C           31       y            0.0000  21894.1667      0.0000
            x C           31       z            0.0000      0.0000  21894.1667
            x C           32       x        21894.1667      0.0000      0.0000
            x C           32       y            0.0000  21894.1667      0.0000
            x C           32       z            0.0000      0.0000  21894.1667
            x C           33       x        21894.1667      0.0000      0.0000
            x C           33       y            0.0000  21894.1667      0.0000
            x C           33       z            0.0000      0.0000  21894.1667
            x C           34       x        21894.1667      0.0000      0.0000
            x C           34       y            0.0000  21894.1667      0.0000
            x C           34       z            0.0000      0.0000  21894.1667
            x C           35       x        21894.1667      0.0000      0.0000
            x C           35       y            0.0000  21894.1667      0.0000
            x C           35       z            0.0000      0.0000  21894.1667
            x C           36       x        21894.1667      0.0000      0.0000
            x C           36       y            0.0000  21894.1667      0.0000
            x C           36       z            0.0000      0.0000  21894.1667
            x O            1       x        29165.1220      0.0000      0.0000
            x O            1       y            0.0000  29165.1220      0.0000
            x O            1       z            0.0000      0.0000  29165.1220
            x O            2       x        29165.1220      0.0000      0.0000
            x O            2       y            0.0000  29165.1220      0.0000
            x O            2       z            0.0000      0.0000  29165.1220
            x O            3       x        29165.1220      0.0000      0.0000
            x O            3       y            0.0000  29165.1220      0.0000
            x O            3       z            0.0000      0.0000  29165.1220
            x O            4       x        29165.1220      0.0000      0.0000
            x O            4       y            0.0000  29165.1220      0.0000
            x O            4       z            0.0000      0.0000  29165.1220
            x O            5       x        29165.1220      0.0000      0.0000
            x O            5       y            0.0000  29165.1220      0.0000
            x O            5       z            0.0000      0.0000  29165.1220
            x O            6       x        29165.1220      0.0000      0.0000
            x O            6       y            0.0000  29165.1220      0.0000
            x O            6       z            0.0000      0.0000  29165.1220
            x O            7       x        29165.1220      0.0000      0.0000
            x O            7       y            0.0000  29165.1220      0.0000
            x O            7       z            0.0000      0.0000  29165.1220
            x O            8       x        29165.1220      0.0000      0.0000
            x O            8       y            0.0000  29165.1220      0.0000
            x O            8       z            0.0000      0.0000  29165.1220
            x O            9       x        29165.1220      0.0000      0.0000
            x O            9       y            0.0000  29165.1220      0.0000
            x O            9       z            0.0000      0.0000  29165.1220
            x O           10       x        29165.1220      0.0000      0.0000
            x O           10       y            0.0000  29165.1220      0.0000
            x O           10       z            0.0000      0.0000  29165.1220
            x O           11       x        29165.1220      0.0000      0.0000
            x O           11       y            0.0000  29165.1220      0.0000
            x O           11       z            0.0000      0.0000  29165.1220
            x O           12       x        29165.1220      0.0000      0.0000
            x O           12       y            0.0000  29165.1220      0.0000
            x O           12       z            0.0000      0.0000  29165.1220
            x O           13       x        29165.1220      0.0000      0.0000
            x O           13       y            0.0000  29165.1220      0.0000
            x O           13       z            0.0000      0.0000  29165.1220
            x O           14       x        29165.1220      0.0000      0.0000
            x O           14       y            0.0000  29165.1220      0.0000
            x O           14       z            0.0000      0.0000  29165.1220
            x O           15       x        29165.1220      0.0000      0.0000
            x O           15       y            0.0000  29165.1220      0.0000
            x O           15       z            0.0000      0.0000  29165.1220
            x O           16       x        29165.1220      0.0000      0.0000
            x O           16       y            0.0000  29165.1220      0.0000
            x O           16       z            0.0000      0.0000  29165.1220
            xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx....
 
                         Number of cell constraints= 2
                         Cell constraints are:  1 2 3 0 5 0
 
                         External pressure/stress (GPa)
                          0.00000   0.00000   0.00000
                                    0.00000   0.00000
                                              0.00000
 
                                --------------------
                                  DFT-D parameters
                                --------------------
 
                          Dispersion-correction scheme : TS                                                                              
                        Parameter sR :   0.940000 (default)
                        Parameter d  :  20.000000 (default)
 
        xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
        x              Atomic DFT-D parameters                             x
        x  Species      C6            alpha        R0                      x
        x               eV A^6        A^3          A                       x
        x------------------------------------------------------------------x
        x  H             3.8839       0.6668       1.6404   (default)      x
        x  C            27.8447       1.7782       1.8997   (default)      x
        x  O             9.3214       0.8002       1.6881   (default)      x
        xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
 
  
+---------------- MEMORY AND SCRATCH DISK ESTIMATES PER PROCESS --------------+
|                                                     Memory          Disk    |
| Baseline code, static data and system overhead       89.0 MB         0.0 MB |
| BLAS internal memory storage                          0.0 MB         0.0 MB |
| Model and support data                               97.8 MB        44.6 MB |
| Electronic energy minimisation requirements          67.4 MB         0.0 MB |
| Force calculation requirements                       10.2 MB         0.0 MB |
|                                               ----------------------------- |
| Approx. total storage required per process          254.2 MB        44.6 MB |
|                                                                             |
| Requirements will fluctuate during execution and may exceed these estimates |
+-----------------------------------------------------------------------------+
electronic_minimisation: Initialising density mixing
 
Init
Total free energy (E-TS)         =     -6806.15890602499166562 eV
 
NB est. 0K energy (E-0.5TS)      =     -6806.15890602499166562 eV
------------------------------------------------------------------------ <-- SCF
SCF loop      Energy           Fermi           Energy gain       Timer   <-- SCF
                               energy          per atom          (sec)   <-- SCF
------------------------------------------------------------------------ <-- SCF
Initial  -6.80615891E+003  0.00000000E+000                        11.23  <-- SCF
      1  -1.22683473E+004  3.24127946E+000   6.50260527E+001      41.64  <-- SCF
 Density was not mixed in this cycle
      2  -1.32301036E+004 -2.01058008E+000   1.14494796E+001      64.67  <-- SCF
 Density was not mixed in this cycle
      3  -1.32667194E+004 -2.01671938E+000   4.35901715E-001      86.46  <-- SCF
 Norm of density residual is   0.243256047948077     
      4  -1.32302547E+004  7.78403418E-001  -4.34103459E-001     109.37  <-- SCF
 Norm of density residual is   0.134209170315486     
      5  -1.32250371E+004 -1.07698926E-002  -6.21139036E-002     136.35  <-- SCF
 Norm of density residual is   5.937092860657832E-002
      6  -1.32236726E+004  8.39700807E-002  -1.62444786E-002     162.83  <-- SCF
 Norm of density residual is   1.493466691192648E-002
      7  -1.32237408E+004  1.21702793E-001   8.12564107E-004     186.79  <-- SCF
 Norm of density residual is   9.179120438346995E-003
      8  -1.32237320E+004  1.39119812E-001  -1.05426412E-004     210.06  <-- SCF
 Norm of density residual is   2.962062744459445E-003
      9  -1.32237424E+004  1.56616229E-001   1.24413959E-004     233.29  <-- SCF
 Norm of density residual is   1.384584465961849E-003
     10  -1.32237456E+004  1.67103393E-001   3.82065410E-005     256.35  <-- SCF
 Norm of density residual is   6.266453576813700E-004
     11  -1.32237457E+004  1.71489213E-001   8.17943531E-007     280.64  <-- SCF
 Norm of density residual is   3.225177814182836E-004
     12  -1.32237457E+004  1.71250992E-001  -3.53770303E-007     304.88  <-- SCF
 Norm of density residual is   2.138296704305465E-004
     13  -1.32237456E+004  1.71530031E-001  -3.43127516E-007     328.42  <-- SCF
 Norm of density residual is   1.578140420371522E-004
     14  -1.32237456E+004  1.71861955E-001  -2.65132473E-007     351.46  <-- SCF
 Norm of density residual is   9.677418811950609E-005
     15  -1.32237456E+004  1.72096575E-001  -1.30928768E-007     372.40  <-- SCF
 Norm of density residual is   4.420908582837059E-005
     16  -1.32237456E+004  1.72159887E-001  -2.72761177E-008     390.56  <-- SCF
 Norm of density residual is   1.678439839305480E-005
     17  -1.32237456E+004  1.72240069E-001   1.06264347E-009     406.39  <-- SCF
 Norm of density residual is   8.680047082893018E-006
     18  -1.32237456E+004  1.72217772E-001   6.07408980E-010     422.23  <-- SCF
 Norm of density residual is   3.531200091937457E-006
------------------------------------------------------------------------ <-- SCF
Total energy has converged after 18 SCF iterations.
 
Final energy, E             =  -13223.74560340     eV
Final free energy (E-TS)    =  -13223.74560340     eV
(energies not corrected for finite basis set)
 
NB est. 0K energy (E-0.5TS)      =  -13223.74560340     eV
 
There are 163 bands in total at each k-point and spin
Bands below band 132 are completely full                          <- occ
Bands above band 137 are completely empty                         <- occ
Band energies and occupancies for bands close to Fermi energy     <- occ
Smearing width is  0.200 eV                                       <- occ
Spin 1, kpoint (-0.250000 -0.333333 -0.250000 ) weight = 0.333333
+--------+-------------------+----------------+
|  Band  |   Eigenvalue      |    Occupancy   |                   <- occ
+--------+-------------------+----------------+                   <- occ
|   132  |   -.108273E+01    |   1.00000      |                   <- occ
|   133  |   -.960004E+00    |   1.00000      |                   <- occ
|   134  |   -.938319E+00    |   1.00000      |                   <- occ
|   135  |   -.894946E+00    |   1.00000      |                   <- occ
|   136  |   -.875449E+00    |   1.00000      |                   <- occ
|   137  |   0.279276E+01    |   0.00000      |                   <- occ
+--------+-------------------+----------------+                   <- occ
Spin 1, kpoint (-0.250000 -0.333333  0.250000 ) weight = 0.333333
+--------+-------------------+----------------+
|  Band  |   Eigenvalue      |    Occupancy   |                   <- occ
+--------+-------------------+----------------+                   <- occ
|   132  |   -.108369E+01    |   1.00000      |                   <- occ
|   133  |   -.960808E+00    |   1.00000      |                   <- occ
|   134  |   -.935202E+00    |   1.00000      |                   <- occ
|   135  |   -.890559E+00    |   1.00000      |                   <- occ
|   136  |   -.881622E+00    |   1.00000      |                   <- occ
|   137  |   0.279032E+01    |   0.00000      |                   <- occ
+--------+-------------------+----------------+                   <- occ
Spin 1, kpoint (-0.250000  0.000000  0.250000 ) weight = 0.166667
+--------+-------------------+----------------+
|  Band  |   Eigenvalue      |    Occupancy   |                   <- occ
+--------+-------------------+----------------+                   <- occ
|   132  |   -.109209E+01    |   1.00000      |                   <- occ
|   133  |   -.940222E+00    |   1.00000      |                   <- occ
|   134  |   -.911875E+00    |   1.00000      |                   <- occ
|   135  |   -.898101E+00    |   1.00000      |                   <- occ
|   136  |   -.869073E+00    |   1.00000      |                   <- occ
|   137  |   0.280853E+01    |   0.00000      |                   <- occ
+--------+-------------------+----------------+                   <- occ
Spin 1, kpoint ( 0.250000  0.000000  0.250000 ) weight = 0.166667
+--------+-------------------+----------------+
|  Band  |   Eigenvalue      |    Occupancy   |                   <- occ
+--------+-------------------+----------------+                   <- occ
|   132  |   -.108254E+01    |   1.00000      |                   <- occ
|   133  |   -.941292E+00    |   1.00000      |                   <- occ
|   134  |   -.913412E+00    |   1.00000      |                   <- occ
|   135  |   -.898767E+00    |   1.00000      |                   <- occ
|   136  |   -.866481E+00    |   1.00000      |                   <- occ
|   137  |   0.280411E+01    |   0.00000      |                   <- occ
+--------+-------------------+----------------+                   <- occ
 WARNING: Your unit cell might be too small to get accurate results for van der 
 Waals
 Species     1,  Atom     1  :  H
  Fractional coordinates :
                                        0.370666183   0.240251510   0.992923227
  Cartesian coordinates (A) :
                                        2.982156977   1.570160361  11.208275814
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000106265
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.507951124
  Hirshfeld total electronic charge (e) :
                                       -0.956377741
  Hirshfeld net atomic charge (e) :
                                        0.043622259
  Hirshfeld atomic volume (Bohr**3) :
                                        7.844722432
  Hirshfeld / free atomic volume :
                                        0.746551096
 
 Species     1,  Atom     2  :  H
  Fractional coordinates :
                                        0.629333817   0.759748490   0.007076773
  Cartesian coordinates (A) :
                                        7.114851340   4.965325548   0.041600013
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000106265
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.507951124
  Hirshfeld total electronic charge (e) :
                                       -0.956377741
  Hirshfeld net atomic charge (e) :
                                        0.043622259
  Hirshfeld atomic volume (Bohr**3) :
                                        7.844722432
  Hirshfeld / free atomic volume :
                                        0.746551096
 
 Species     1,  Atom     3  :  H
  Fractional coordinates :
                                        0.370666183   0.259748490   0.492923227
  Cartesian coordinates (A) :
                                        3.593208758   1.697582593   5.552793609
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000106265
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.507952749
  Hirshfeld total electronic charge (e) :
                                       -0.956377562
  Hirshfeld net atomic charge (e) :
                                        0.043622438
  Hirshfeld atomic volume (Bohr**3) :
                                        7.844721425
  Hirshfeld / free atomic volume :
                                        0.746550885
 
 Species     1,  Atom     4  :  H
  Fractional coordinates :
                                        0.629333817   0.740251510   0.507076773
  Cartesian coordinates (A) :
                                        6.503799558   4.837903316   5.697082218
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000106265
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.507952749
  Hirshfeld total electronic charge (e) :
                                       -0.956377562
  Hirshfeld net atomic charge (e) :
                                        0.043622438
  Hirshfeld atomic volume (Bohr**3) :
                                        7.844721425
  Hirshfeld / free atomic volume :
                                        0.746550885
 
 Species     1,  Atom     5  :  H
  Fractional coordinates :
                                        0.302045423   0.039699440   0.158947397
  Cartesian coordinates (A) :
                                        3.224635752   0.259455128   1.779396828
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000067102
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.495509650
  Hirshfeld total electronic charge (e) :
                                       -0.957691659
  Hirshfeld net atomic charge (e) :
                                        0.042308341
  Hirshfeld atomic volume (Bohr**3) :
                                        7.778815630
  Hirshfeld / free atomic volume :
                                        0.741156541
 
 Species     1,  Atom     6  :  H
  Fractional coordinates :
                                        0.697954577   0.960300560   0.841052603
  Cartesian coordinates (A) :
                                        6.872372564   6.276030782   9.470478999
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000067102
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.495509650
  Hirshfeld total electronic charge (e) :
                                       -0.957691659
  Hirshfeld net atomic charge (e) :
                                        0.042308341
  Hirshfeld atomic volume (Bohr**3) :
                                        7.778815630
  Hirshfeld / free atomic volume :
                                        0.741156541
 
 Species     1,  Atom     7  :  H
  Fractional coordinates :
                                        0.302045423   0.460300560   0.658947397
  Cartesian coordinates (A) :
                                        2.613583971   3.008287827   7.434879033
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000067109
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.495511862
  Hirshfeld total electronic charge (e) :
                                       -0.957691903
  Hirshfeld net atomic charge (e) :
                                        0.042308097
  Hirshfeld atomic volume (Bohr**3) :
                                        7.778819765
  Hirshfeld / free atomic volume :
                                        0.741156779
 
 Species     1,  Atom     8  :  H
  Fractional coordinates :
                                        0.697954577   0.539699440   0.341052603
  Cartesian coordinates (A) :
                                        7.483424346   3.527198082   3.814996794
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000067109
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.495511862
  Hirshfeld total electronic charge (e) :
                                       -0.957691903
  Hirshfeld net atomic charge (e) :
                                        0.042308097
  Hirshfeld atomic volume (Bohr**3) :
                                        7.778819765
  Hirshfeld / free atomic volume :
                                        0.741156779
 
 Species     1,  Atom     9  :  H
  Fractional coordinates :
                                        0.138100140   0.176941959   0.266700264
  Cartesian coordinates (A) :
                                        1.237235592   1.156401680   3.008200847
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000063409
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.493712081
  Hirshfeld total electronic charge (e) :
                                       -0.961953417
  Hirshfeld net atomic charge (e) :
                                        0.038046583
  Hirshfeld atomic volume (Bohr**3) :
                                        7.889097693
  Hirshfeld / free atomic volume :
                                        0.751792848
 
 Species     1,  Atom    10  :  H
  Fractional coordinates :
                                        0.861899860   0.823058041   0.733299736
  Cartesian coordinates (A) :
                                        8.859772724   5.379084229   8.241674980
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000063409
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.493712081
  Hirshfeld total electronic charge (e) :
                                       -0.961953417
  Hirshfeld net atomic charge (e) :
                                        0.038046583
  Hirshfeld atomic volume (Bohr**3) :
                                        7.889097693
  Hirshfeld / free atomic volume :
                                        0.751792848
 
 Species     1,  Atom    11  :  H
  Fractional coordinates :
                                        0.138100140   0.323058041   0.766700264
  Cartesian coordinates (A) :
                                        0.626183811   2.111341275   8.663683052
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000063410
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.493711547
  Hirshfeld total electronic charge (e) :
                                       -0.961952977
  Hirshfeld net atomic charge (e) :
                                        0.038047023
  Hirshfeld atomic volume (Bohr**3) :
                                        7.889095842
  Hirshfeld / free atomic volume :
                                        0.751792710
 
 Species     1,  Atom    12  :  H
  Fractional coordinates :
                                        0.861899860   0.676941959   0.233299736
  Cartesian coordinates (A) :
                                        9.470824506   4.424144635   2.586192775
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000063410
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.493711547
  Hirshfeld total electronic charge (e) :
                                       -0.961952977
  Hirshfeld net atomic charge (e) :
                                        0.038047023
  Hirshfeld atomic volume (Bohr**3) :
                                        7.889095842
  Hirshfeld / free atomic volume :
                                        0.751792710
 
 Species     1,  Atom    13  :  H
  Fractional coordinates :
                                        0.042890883   0.506466981   0.203724015
  Cartesian coordinates (A) :
                                        0.236514860   3.310007816   2.301694942
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000100367
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.506025236
  Hirshfeld total electronic charge (e) :
                                       -0.961527876
  Hirshfeld net atomic charge (e) :
                                        0.038472124
  Hirshfeld atomic volume (Bohr**3) :
                                        8.034128998
  Hirshfeld / free atomic volume :
                                        0.764716324
 
 Species     1,  Atom    14  :  H
  Fractional coordinates :
                                        0.957109117   0.493533019   0.796275985
  Cartesian coordinates (A) :
                                        9.860493456   3.225478093   8.948180886
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000100367
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.506025236
  Hirshfeld total electronic charge (e) :
                                       -0.961527876
  Hirshfeld net atomic charge (e) :
                                        0.038472124
  Hirshfeld atomic volume (Bohr**3) :
                                        8.034128998
  Hirshfeld / free atomic volume :
                                        0.764716324
 
 Species     1,  Atom    15  :  H
  Fractional coordinates :
                                        0.042890883   0.993533019   0.703724015
  Cartesian coordinates (A) :
                                       -0.374536922   6.493221048   7.957177147
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000100402
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.506027280
  Hirshfeld total electronic charge (e) :
                                       -0.961528020
  Hirshfeld net atomic charge (e) :
                                        0.038471980
  Hirshfeld atomic volume (Bohr**3) :
                                        8.034134425
  Hirshfeld / free atomic volume :
                                        0.764716692
 
 Species     1,  Atom    16  :  H
  Fractional coordinates :
                                        0.957109117   0.006466981   0.296275985
  Cartesian coordinates (A) :
                                       10.471545238   0.042264861   3.292698681
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000100402
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.506027280
  Hirshfeld total electronic charge (e) :
                                       -0.961528020
  Hirshfeld net atomic charge (e) :
                                        0.038471980
  Hirshfeld atomic volume (Bohr**3) :
                                        8.034134425
  Hirshfeld / free atomic volume :
                                        0.764716692
 
 Species     1,  Atom    17  :  H
  Fractional coordinates :
                                        0.461052172   0.967538707   0.850743503
  Cartesian coordinates (A) :
                                        4.179004448   6.323335588   9.594564459
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000034459
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.483635985
  Hirshfeld total electronic charge (e) :
                                       -0.959131666
  Hirshfeld net atomic charge (e) :
                                        0.040868334
  Hirshfeld atomic volume (Bohr**3) :
                                        7.680630508
  Hirshfeld / free atomic volume :
                                        0.732630408
 
 Species     1,  Atom    18  :  H
  Fractional coordinates :
                                        0.538947828   0.032461293   0.149256497
  Cartesian coordinates (A) :
                                        5.918003869   0.212150321   1.655311369
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000034459
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.483635985
  Hirshfeld total electronic charge (e) :
                                       -0.959131666
  Hirshfeld net atomic charge (e) :
                                        0.040868334
  Hirshfeld atomic volume (Bohr**3) :
                                        7.680630508
  Hirshfeld / free atomic volume :
                                        0.732630408
 
 Species     1,  Atom    19  :  H
  Fractional coordinates :
                                        0.461052172   0.532461293   0.350743503
  Cartesian coordinates (A) :
                                        4.790056229   3.479893276   3.939082254
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000034457
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.483636891
  Hirshfeld total electronic charge (e) :
                                       -0.959131176
  Hirshfeld net atomic charge (e) :
                                        0.040868824
  Hirshfeld atomic volume (Bohr**3) :
                                        7.680626401
  Hirshfeld / free atomic volume :
                                        0.732629953
 
 Species     1,  Atom    20  :  H
  Fractional coordinates :
                                        0.538947828   0.467538707   0.649256497
  Cartesian coordinates (A) :
                                        5.306952087   3.055592633   7.310793573
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000034457
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.483636891
  Hirshfeld total electronic charge (e) :
                                       -0.959131176
  Hirshfeld net atomic charge (e) :
                                        0.040868824
  Hirshfeld atomic volume (Bohr**3) :
                                        7.680626401
  Hirshfeld / free atomic volume :
                                        0.732629953
 
 Species     1,  Atom    21  :  H
  Fractional coordinates :
                                        0.317888199   0.898294310   0.777039870
  Cartesian coordinates (A) :
                                        2.648588900   5.870789802   8.769650973
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000080420
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.499620852
  Hirshfeld total electronic charge (e) :
                                       -0.959053640
  Hirshfeld net atomic charge (e) :
                                        0.040946360
  Hirshfeld atomic volume (Bohr**3) :
                                        7.865997124
  Hirshfeld / free atomic volume :
                                        0.749169635
 
 Species     1,  Atom    22  :  H
  Fractional coordinates :
                                        0.682111801   0.101705690   0.222960130
  Cartesian coordinates (A) :
                                        7.448419416   0.664696107   2.480224854
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000080420
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.499620852
  Hirshfeld total electronic charge (e) :
                                       -0.959053640
  Hirshfeld net atomic charge (e) :
                                        0.040946360
  Hirshfeld atomic volume (Bohr**3) :
                                        7.865997124
  Hirshfeld / free atomic volume :
                                        0.749169635
 
 Species     1,  Atom    23  :  H
  Fractional coordinates :
                                        0.317888199   0.601705690   0.277039870
  Cartesian coordinates (A) :
                                        3.259640681   3.932439061   3.114168768
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000080447
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.499625054
  Hirshfeld total electronic charge (e) :
                                       -0.959053709
  Hirshfeld net atomic charge (e) :
                                        0.040946291
  Hirshfeld atomic volume (Bohr**3) :
                                        7.865999593
  Hirshfeld / free atomic volume :
                                        0.749169571
 
 Species     1,  Atom    24  :  H
  Fractional coordinates :
                                        0.682111801   0.398294310   0.722960130
  Cartesian coordinates (A) :
                                        6.837367635   2.603046848   8.135707059
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000080447
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.499625054
  Hirshfeld total electronic charge (e) :
                                       -0.959053709
  Hirshfeld net atomic charge (e) :
                                        0.040946291
  Hirshfeld atomic volume (Bohr**3) :
                                        7.865999593
  Hirshfeld / free atomic volume :
                                        0.749169571
 
 Species     1,  Atom    25  :  H
  Fractional coordinates :
                                        0.439269238   0.731874721   0.770253425
  Cartesian coordinates (A) :
                                        4.030808191   4.783156925   8.685474739
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000074457
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.497935252
  Hirshfeld total electronic charge (e) :
                                       -0.951137080
  Hirshfeld net atomic charge (e) :
                                        0.048862920
  Hirshfeld atomic volume (Bohr**3) :
                                        7.564245676
  Hirshfeld / free atomic volume :
                                        0.720546040
 
 Species     1,  Atom    26  :  H
  Fractional coordinates :
                                        0.560730762   0.268125279   0.229746575
  Cartesian coordinates (A) :
                                        6.066200125   1.752328984   2.564401089
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000074457
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.497935252
  Hirshfeld total electronic charge (e) :
                                       -0.951137080
  Hirshfeld net atomic charge (e) :
                                        0.048862920
  Hirshfeld atomic volume (Bohr**3) :
                                        7.564245676
  Hirshfeld / free atomic volume :
                                        0.720546040
 
 Species     1,  Atom    27  :  H
  Fractional coordinates :
                                        0.439269238   0.768125279   0.270253425
  Cartesian coordinates (A) :
                                        4.641859973   5.020071939   3.029992534
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000074454
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.497932695
  Hirshfeld total electronic charge (e) :
                                       -0.951137145
  Hirshfeld net atomic charge (e) :
                                        0.048862855
  Hirshfeld atomic volume (Bohr**3) :
                                        7.564245716
  Hirshfeld / free atomic volume :
                                        0.720546219
 
 Species     1,  Atom    28  :  H
  Fractional coordinates :
                                        0.560730762   0.231874721   0.729746575
  Cartesian coordinates (A) :
                                        5.455148344   1.515413970   8.219883294
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000074454
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.497932695
  Hirshfeld total electronic charge (e) :
                                       -0.951137145
  Hirshfeld net atomic charge (e) :
                                        0.048862855
  Hirshfeld atomic volume (Bohr**3) :
                                        7.564245716
  Hirshfeld / free atomic volume :
                                        0.720546219
 
 Species     1,  Atom    29  :  H
  Fractional coordinates :
                                        0.069121915   0.991233492   0.933961276
  Cartesian coordinates (A) :
                                       -0.358998715   6.478192523  10.559780194
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000099698
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.505746119
  Hirshfeld total electronic charge (e) :
                                       -0.894041854
  Hirshfeld net atomic charge (e) :
                                        0.105958146
  Hirshfeld atomic volume (Bohr**3) :
                                        8.354069914
  Hirshfeld / free atomic volume :
                                        0.795190538
 
 Species     1,  Atom    30  :  H
  Fractional coordinates :
                                        0.930878085   0.008766508   0.066038724
  Cartesian coordinates (A) :
                                       10.456007032   0.057293387   0.690095633
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000099698
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.505746119
  Hirshfeld total electronic charge (e) :
                                       -0.894041854
  Hirshfeld net atomic charge (e) :
                                        0.105958146
  Hirshfeld atomic volume (Bohr**3) :
                                        8.354069914
  Hirshfeld / free atomic volume :
                                        0.795190538
 
 Species     1,  Atom    31  :  H
  Fractional coordinates :
                                        0.069121915   0.508766508   0.433961276
  Cartesian coordinates (A) :
                                        0.252053066   3.325036341   4.904297989
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000099710
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.505746492
  Hirshfeld total electronic charge (e) :
                                       -0.894041586
  Hirshfeld net atomic charge (e) :
                                        0.105958414
  Hirshfeld atomic volume (Bohr**3) :
                                        8.354069147
  Hirshfeld / free atomic volume :
                                        0.795190437
 
 Species     1,  Atom    32  :  H
  Fractional coordinates :
                                        0.930878085   0.491233492   0.566038724
  Cartesian coordinates (A) :
                                        9.844955250   3.210449568   6.345577838
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000099710
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.505746492
  Hirshfeld total electronic charge (e) :
                                       -0.894041586
  Hirshfeld net atomic charge (e) :
                                        0.105958414
  Hirshfeld atomic volume (Bohr**3) :
                                        8.354069147
  Hirshfeld / free atomic volume :
                                        0.795190437
 
 Species     2,  Atom     1  :  C
  Fractional coordinates :
                                        0.153543890   0.563136088   0.066365649
  Cartesian coordinates (A) :
                                        1.656874771   3.680367967   0.741279711
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003617
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.814073642
  Hirshfeld total electronic charge (e) :
                                       -4.025491064
  Hirshfeld net atomic charge (e) :
                                       -0.025491064
  Hirshfeld atomic volume (Bohr**3) :
                                       33.422028963
  Hirshfeld / free atomic volume :
                                        0.861080166
 
 Species     2,  Atom     2  :  C
  Fractional coordinates :
                                        0.846456110   0.436863912   0.933634351
  Cartesian coordinates (A) :
                                        8.440133545   2.855117943  10.508596116
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003617
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.814073642
  Hirshfeld total electronic charge (e) :
                                       -4.025491064
  Hirshfeld net atomic charge (e) :
                                       -0.025491064
  Hirshfeld atomic volume (Bohr**3) :
                                       33.422028963
  Hirshfeld / free atomic volume :
                                        0.861080166
 
 Species     2,  Atom     3  :  C
  Fractional coordinates :
                                        0.153543890   0.936863912   0.566365649
  Cartesian coordinates (A) :
                                        1.045822989   6.122860897   6.396761916
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003618
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.814074865
  Hirshfeld total electronic charge (e) :
                                       -4.025490818
  Hirshfeld net atomic charge (e) :
                                       -0.025490818
  Hirshfeld atomic volume (Bohr**3) :
                                       33.422036470
  Hirshfeld / free atomic volume :
                                        0.861080332
 
 Species     2,  Atom     4  :  C
  Fractional coordinates :
                                        0.846456110   0.063136088   0.433634351
  Cartesian coordinates (A) :
                                        9.051185327   0.412625012   4.853113911
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003618
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.814074865
  Hirshfeld total electronic charge (e) :
                                       -4.025490818
  Hirshfeld net atomic charge (e) :
                                       -0.025490818
  Hirshfeld atomic volume (Bohr**3) :
                                       33.422036470
  Hirshfeld / free atomic volume :
                                        0.861080332
 
 Species     2,  Atom     5  :  C
  Fractional coordinates :
                                        0.247403102   0.484335526   0.008331087
  Cartesian coordinates (A) :
                                        2.790201936   3.165368006   0.079119124
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003418
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812882518
  Hirshfeld total electronic charge (e) :
                                       -3.925897947
  Hirshfeld net atomic charge (e) :
                                        0.074102053
  Hirshfeld atomic volume (Bohr**3) :
                                       33.337817356
  Hirshfeld / free atomic volume :
                                        0.858936909
 
 Species     2,  Atom     6  :  C
  Fractional coordinates :
                                        0.752596898   0.515664474   0.991668913
  Cartesian coordinates (A) :
                                        7.306806380   3.370117903  11.170756704
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003418
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812882518
  Hirshfeld total electronic charge (e) :
                                       -3.925897947
  Hirshfeld net atomic charge (e) :
                                        0.074102053
  Hirshfeld atomic volume (Bohr**3) :
                                       33.337817356
  Hirshfeld / free atomic volume :
                                        0.858936909
 
 Species     2,  Atom     7  :  C
  Fractional coordinates :
                                        0.247403102   0.015664474   0.508331087
  Cartesian coordinates (A) :
                                        2.179150155   0.102374948   5.734601329
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003414
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812875420
  Hirshfeld total electronic charge (e) :
                                       -3.925898451
  Hirshfeld net atomic charge (e) :
                                        0.074101549
  Hirshfeld atomic volume (Bohr**3) :
                                       33.337818436
  Hirshfeld / free atomic volume :
                                        0.858937094
 
 Species     2,  Atom     8  :  C
  Fractional coordinates :
                                        0.752596898   0.984335526   0.491668913
  Cartesian coordinates (A) :
                                        7.917858161   6.433110961   5.515274499
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003414
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812875420
  Hirshfeld total electronic charge (e) :
                                       -3.925898451
  Hirshfeld net atomic charge (e) :
                                        0.074101549
  Hirshfeld atomic volume (Bohr**3) :
                                       33.337818436
  Hirshfeld / free atomic volume :
                                        0.858937094
 
 Species     2,  Atom     9  :  C
  Fractional coordinates :
                                        0.299438731   0.297057245   0.041010391
  Cartesian coordinates (A) :
                                        3.339261555   1.941413440   0.445574788
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002830
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812577526
  Hirshfeld total electronic charge (e) :
                                       -4.046393320
  Hirshfeld net atomic charge (e) :
                                       -0.046393320
  Hirshfeld atomic volume (Bohr**3) :
                                       32.515682811
  Hirshfeld / free atomic volume :
                                        0.837761491
 
 Species     2,  Atom    10  :  C
  Fractional coordinates :
                                        0.700561269   0.702942755   0.958989609
  Cartesian coordinates (A) :
                                        6.757746761   4.594072469  10.804301039
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002830
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812577526
  Hirshfeld total electronic charge (e) :
                                       -4.046393320
  Hirshfeld net atomic charge (e) :
                                       -0.046393320
  Hirshfeld atomic volume (Bohr**3) :
                                       32.515682811
  Hirshfeld / free atomic volume :
                                        0.837761491
 
 Species     2,  Atom    11  :  C
  Fractional coordinates :
                                        0.299438731   0.202942755   0.541010391
  Cartesian coordinates (A) :
                                        2.728209774   1.326329514   6.101056993
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002832
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812580354
  Hirshfeld total electronic charge (e) :
                                       -4.046392614
  Hirshfeld net atomic charge (e) :
                                       -0.046392614
  Hirshfeld atomic volume (Bohr**3) :
                                       32.515683365
  Hirshfeld / free atomic volume :
                                        0.837761444
 
 Species     2,  Atom    12  :  C
  Fractional coordinates :
                                        0.700561269   0.797057245   0.458989609
  Cartesian coordinates (A) :
                                        7.368798543   5.209156395   5.148818834
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002832
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812580354
  Hirshfeld total electronic charge (e) :
                                       -4.046392614
  Hirshfeld net atomic charge (e) :
                                       -0.046392614
  Hirshfeld atomic volume (Bohr**3) :
                                       32.515683365
  Hirshfeld / free atomic volume :
                                        0.837761444
 
 Species     2,  Atom    13  :  C
  Fractional coordinates :
                                        0.260777796   0.186209175   0.134089178
  Cartesian coordinates (A) :
                                        2.787902183   1.216967441   1.500747378
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003018
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.813571401
  Hirshfeld total electronic charge (e) :
                                       -4.023650007
  Hirshfeld net atomic charge (e) :
                                       -0.023650007
  Hirshfeld atomic volume (Bohr**3) :
                                       32.383282650
  Hirshfeld / free atomic volume :
                                        0.834328857
 
 Species     2,  Atom    14  :  C
  Fractional coordinates :
                                        0.739222204   0.813790825   0.865910822
  Cartesian coordinates (A) :
                                        7.309106133   5.318518468   9.749128449
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003018
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.813571401
  Hirshfeld total electronic charge (e) :
                                       -4.023650007
  Hirshfeld net atomic charge (e) :
                                       -0.023650007
  Hirshfeld atomic volume (Bohr**3) :
                                       32.383282650
  Hirshfeld / free atomic volume :
                                        0.834328857
 
 Species     2,  Atom    15  :  C
  Fractional coordinates :
                                        0.260777796   0.313790825   0.634089178
  Cartesian coordinates (A) :
                                        2.176850402   2.050775514   7.156229583
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003018
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.813572597
  Hirshfeld total electronic charge (e) :
                                       -4.023650025
  Hirshfeld net atomic charge (e) :
                                       -0.023650025
  Hirshfeld atomic volume (Bohr**3) :
                                       32.383286247
  Hirshfeld / free atomic volume :
                                        0.834328924
 
 Species     2,  Atom    16  :  C
  Fractional coordinates :
                                        0.739222204   0.686209175   0.365910822
  Cartesian coordinates (A) :
                                        7.920157915   4.484710395   4.093646245
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003018
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.813572597
  Hirshfeld total electronic charge (e) :
                                       -4.023650025
  Hirshfeld net atomic charge (e) :
                                       -0.023650025
  Hirshfeld atomic volume (Bohr**3) :
                                       32.383286247
  Hirshfeld / free atomic volume :
                                        0.834328924
 
 Species     2,  Atom    17  :  C
  Fractional coordinates :
                                        0.168898985   0.261862607   0.193806859
  Cartesian coordinates (A) :
                                        1.674934460   1.711399377   2.181824683
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000004406
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812832965
  Hirshfeld total electronic charge (e) :
                                       -4.040134276
  Hirshfeld net atomic charge (e) :
                                       -0.040134276
  Hirshfeld atomic volume (Bohr**3) :
                                       32.525255266
  Hirshfeld / free atomic volume :
                                        0.838002608
 
 Species     2,  Atom    18  :  C
  Fractional coordinates :
                                        0.831101015   0.738137393   0.806193141
  Cartesian coordinates (A) :
                                        8.422073856   4.824086532   9.068051145
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000004406
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812832965
  Hirshfeld total electronic charge (e) :
                                       -4.040134276
  Hirshfeld net atomic charge (e) :
                                       -0.040134276
  Hirshfeld atomic volume (Bohr**3) :
                                       32.525255266
  Hirshfeld / free atomic volume :
                                        0.838002608
 
 Species     2,  Atom    19  :  C
  Fractional coordinates :
                                        0.168898985   0.238137393   0.693806859
  Cartesian coordinates (A) :
                                        1.063882679   1.556343578   7.837306888
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000004405
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812834880
  Hirshfeld total electronic charge (e) :
                                       -4.040134099
  Hirshfeld net atomic charge (e) :
                                       -0.040134099
  Hirshfeld atomic volume (Bohr**3) :
                                       32.525256425
  Hirshfeld / free atomic volume :
                                        0.838002597
 
 Species     2,  Atom    20  :  C
  Fractional coordinates :
                                        0.831101015   0.761862607   0.306193141
  Cartesian coordinates (A) :
                                        9.033125638   4.979142332   3.412568940
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000004405
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812834880
  Hirshfeld total electronic charge (e) :
                                       -4.040134099
  Hirshfeld net atomic charge (e) :
                                       -0.040134099
  Hirshfeld atomic volume (Bohr**3) :
                                       32.525256425
  Hirshfeld / free atomic volume :
                                        0.838002597
 
 Species     2,  Atom    21  :  C
  Fractional coordinates :
                                        0.115891530   0.447124178   0.159299490
  Cartesian coordinates (A) :
                                        1.117108722   2.922173768   1.794751215
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003414
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812556348
  Hirshfeld total electronic charge (e) :
                                       -4.031298098
  Hirshfeld net atomic charge (e) :
                                       -0.031298098
  Hirshfeld atomic volume (Bohr**3) :
                                       32.865814227
  Hirshfeld / free atomic volume :
                                        0.846783034
 
 Species     2,  Atom    22  :  C
  Fractional coordinates :
                                        0.884108470   0.552875822   0.840700510
  Cartesian coordinates (A) :
                                        8.979899595   3.613312142   9.455124612
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003414
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812556348
  Hirshfeld total electronic charge (e) :
                                       -4.031298098
  Hirshfeld net atomic charge (e) :
                                       -0.031298098
  Hirshfeld atomic volume (Bohr**3) :
                                       32.865814227
  Hirshfeld / free atomic volume :
                                        0.846783034
 
 Species     2,  Atom    23  :  C
  Fractional coordinates :
                                        0.115891530   0.052875822   0.659299490
  Cartesian coordinates (A) :
                                        0.506056940   0.345569187   7.450233420
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003413
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812555988
  Hirshfeld total electronic charge (e) :
                                       -4.031297997
  Hirshfeld net atomic charge (e) :
                                       -0.031297997
  Hirshfeld atomic volume (Bohr**3) :
                                       32.865817554
  Hirshfeld / free atomic volume :
                                        0.846783128
 
 Species     2,  Atom    24  :  C
  Fractional coordinates :
                                        0.884108470   0.947124178   0.340700510
  Cartesian coordinates (A) :
                                        9.590951376   6.189916722   3.799642408
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003413
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812555988
  Hirshfeld total electronic charge (e) :
                                       -4.031297997
  Hirshfeld net atomic charge (e) :
                                       -0.031297997
  Hirshfeld atomic volume (Bohr**3) :
                                       32.865817554
  Hirshfeld / free atomic volume :
                                        0.846783128
 
 Species     2,  Atom    25  :  C
  Fractional coordinates :
                                        0.089304244   0.757869593   0.037045829
  Cartesian coordinates (A) :
                                        0.965570885   4.953046049   0.413568586
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002426
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812031826
  Hirshfeld total electronic charge (e) :
                                       -3.805480607
  Hirshfeld net atomic charge (e) :
                                        0.194519393
  Hirshfeld atomic volume (Bohr**3) :
                                       32.815155200
  Hirshfeld / free atomic volume :
                                        0.845489238
 
 Species     2,  Atom    26  :  C
  Fractional coordinates :
                                        0.910695756   0.242130407   0.962954171
  Cartesian coordinates (A) :
                                        9.131437431   1.582439861  10.836307242
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002426
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812031826
  Hirshfeld total electronic charge (e) :
                                       -3.805480607
  Hirshfeld net atomic charge (e) :
                                        0.194519393
  Hirshfeld atomic volume (Bohr**3) :
                                       32.815155200
  Hirshfeld / free atomic volume :
                                        0.845489238
 
 Species     2,  Atom    27  :  C
  Fractional coordinates :
                                        0.089304244   0.742130407   0.537045829
  Cartesian coordinates (A) :
                                        0.354519104   4.850182815   6.069050790
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002424
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812034261
  Hirshfeld total electronic charge (e) :
                                       -3.805481283
  Hirshfeld net atomic charge (e) :
                                        0.194518717
  Hirshfeld atomic volume (Bohr**3) :
                                       32.815162186
  Hirshfeld / free atomic volume :
                                        0.845489365
 
 Species     2,  Atom    28  :  C
  Fractional coordinates :
                                        0.910695756   0.257869593   0.462954171
  Cartesian coordinates (A) :
                                        9.742489213   1.685303094   5.180825037
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002424
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812034261
  Hirshfeld total electronic charge (e) :
                                       -3.805481283
  Hirshfeld net atomic charge (e) :
                                        0.194518717
  Hirshfeld atomic volume (Bohr**3) :
                                       32.815162186
  Hirshfeld / free atomic volume :
                                        0.845489365
 
 Species     2,  Atom    29  :  C
  Fractional coordinates :
                                        0.370131508   0.738985069   0.937868062
  Cartesian coordinates (A) :
                                        3.043388053   4.829626506  10.585581464
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003116
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812332735
  Hirshfeld total electronic charge (e) :
                                       -3.793286423
  Hirshfeld net atomic charge (e) :
                                        0.206713577
  Hirshfeld atomic volume (Bohr**3) :
                                       32.453147316
  Hirshfeld / free atomic volume :
                                        0.836155547
 
 Species     2,  Atom    30  :  C
  Fractional coordinates :
                                        0.629868492   0.261014931   0.062131938
  Cartesian coordinates (A) :
                                        7.053620264   1.705859403   0.664294364
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003116
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812332735
  Hirshfeld total electronic charge (e) :
                                       -3.793286423
  Hirshfeld net atomic charge (e) :
                                        0.206713577
  Hirshfeld atomic volume (Bohr**3) :
                                       32.453147316
  Hirshfeld / free atomic volume :
                                        0.836155547
 
 Species     2,  Atom    31  :  C
  Fractional coordinates :
                                        0.370131508   0.761014931   0.437868062
  Cartesian coordinates (A) :
                                        3.654439834   4.973602357   4.930099259
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003116
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812332082
  Hirshfeld total electronic charge (e) :
                                       -3.793286866
  Hirshfeld net atomic charge (e) :
                                        0.206713134
  Hirshfeld atomic volume (Bohr**3) :
                                       32.453152039
  Hirshfeld / free atomic volume :
                                        0.836155683
 
 Species     2,  Atom    32  :  C
  Fractional coordinates :
                                        0.629868492   0.238985069   0.562131938
  Cartesian coordinates (A) :
                                        6.442568482   1.561883552   6.319776568
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000003116
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812332082
  Hirshfeld total electronic charge (e) :
                                       -3.793286866
  Hirshfeld net atomic charge (e) :
                                        0.206713134
  Hirshfeld atomic volume (Bohr**3) :
                                       32.453152039
  Hirshfeld / free atomic volume :
                                        0.836155683
 
 Species     2,  Atom    33  :  C
  Fractional coordinates :
                                        0.399487994   0.841225539   0.827486647
  Cartesian coordinates (A) :
                                        3.510574917   5.497817659   9.335267855
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002596
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812150528
  Hirshfeld total electronic charge (e) :
                                       -4.119672039
  Hirshfeld net atomic charge (e) :
                                       -0.119672039
  Hirshfeld atomic volume (Bohr**3) :
                                       31.376323878
  Hirshfeld / free atomic volume :
                                        0.808414980
 
 Species     2,  Atom    34  :  C
  Fractional coordinates :
                                        0.600512006   0.158774461   0.172513353
  Cartesian coordinates (A) :
                                        6.586433399   1.037668250   1.914607972
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002596
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812150528
  Hirshfeld total electronic charge (e) :
                                       -4.119672039
  Hirshfeld net atomic charge (e) :
                                       -0.119672039
  Hirshfeld atomic volume (Bohr**3) :
                                       31.376323878
  Hirshfeld / free atomic volume :
                                        0.808414980
 
 Species     2,  Atom    35  :  C
  Fractional coordinates :
                                        0.399487994   0.658774461   0.327486647
  Cartesian coordinates (A) :
                                        4.121626699   4.305411205   3.679785651
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002593
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812151104
  Hirshfeld total electronic charge (e) :
                                       -4.119672016
  Hirshfeld net atomic charge (e) :
                                       -0.119672016
  Hirshfeld atomic volume (Bohr**3) :
                                       31.376325274
  Hirshfeld / free atomic volume :
                                        0.808415004
 
 Species     2,  Atom    36  :  C
  Fractional coordinates :
                                        0.600512006   0.341225539   0.672513353
  Cartesian coordinates (A) :
                                        5.975381618   2.230074704   7.570090177
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000002593
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.812151104
  Hirshfeld total electronic charge (e) :
                                       -4.119672016
  Hirshfeld net atomic charge (e) :
                                       -0.119672016
  Hirshfeld atomic volume (Bohr**3) :
                                       31.376325274
  Hirshfeld / free atomic volume :
                                        0.808415004
 
 Species     3,  Atom     1  :  O
  Fractional coordinates :
                                        0.121592263   0.862813486   0.947068730
  Cartesian coordinates (A) :
                                        0.218900354   5.638905383  10.704832804
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000197796
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.830887887
  Hirshfeld total electronic charge (e) :
                                       -6.138161038
  Hirshfeld net atomic charge (e) :
                                       -0.138161038
  Hirshfeld atomic volume (Bohr**3) :
                                       21.074577747
  Hirshfeld / free atomic volume :
                                        0.884338756
 
 Species     3,  Atom     2  :  O
  Fractional coordinates :
                                        0.878407737   0.137186514   0.052931270
  Cartesian coordinates (A) :
                                        9.878107963   0.896580526   0.545043023
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000197796
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.830887887
  Hirshfeld total electronic charge (e) :
                                       -6.138161038
  Hirshfeld net atomic charge (e) :
                                       -0.138161038
  Hirshfeld atomic volume (Bohr**3) :
                                       21.074577747
  Hirshfeld / free atomic volume :
                                        0.884338756
 
 Species     3,  Atom     3  :  O
  Fractional coordinates :
                                        0.121592263   0.637186514   0.447068730
  Cartesian coordinates (A) :
                                        0.829952135   4.164323481   5.049350600
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000198400
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.831176980
  Hirshfeld total electronic charge (e) :
                                       -6.138160673
  Hirshfeld net atomic charge (e) :
                                       -0.138160673
  Hirshfeld atomic volume (Bohr**3) :
                                       21.075025032
  Hirshfeld / free atomic volume :
                                        0.884346797
 
 Species     3,  Atom     4  :  O
  Fractional coordinates :
                                        0.878407737   0.362813486   0.552931270
  Cartesian coordinates (A) :
                                        9.267056181   2.371162428   6.200525228
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000198400
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.831176980
  Hirshfeld total electronic charge (e) :
                                       -6.138160673
  Hirshfeld net atomic charge (e) :
                                       -0.138160673
  Hirshfeld atomic volume (Bohr**3) :
                                       21.075025032
  Hirshfeld / free atomic volume :
                                        0.884346797
 
 Species     3,  Atom     5  :  O
  Fractional coordinates :
                                        0.008818318   0.815090292   0.095605217
  Cartesian coordinates (A) :
                                       -0.017023951   5.327011116   1.080848512
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000195503
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.829102545
  Hirshfeld total electronic charge (e) :
                                       -6.175949081
  Hirshfeld net atomic charge (e) :
                                       -0.175949081
  Hirshfeld atomic volume (Bohr**3) :
                                       21.275040854
  Hirshfeld / free atomic volume :
                                        0.892817546
 
 Species     3,  Atom     6  :  O
  Fractional coordinates :
                                        0.991181682   0.184909708   0.904394783
  Cartesian coordinates (A) :
                                       10.114032268   1.208474793  10.169027315
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000195503
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.829102545
  Hirshfeld total electronic charge (e) :
                                       -6.175949081
  Hirshfeld net atomic charge (e) :
                                       -0.175949081
  Hirshfeld atomic volume (Bohr**3) :
                                       21.275040854
  Hirshfeld / free atomic volume :
                                        0.892817546
 
 Species     3,  Atom     7  :  O
  Fractional coordinates :
                                        0.008818318   0.684909708   0.595605217
  Cartesian coordinates (A) :
                                       -0.628075733   4.476217748   6.736330717
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000196725
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.829694536
  Hirshfeld total electronic charge (e) :
                                       -6.175950177
  Hirshfeld net atomic charge (e) :
                                       -0.175950177
  Hirshfeld atomic volume (Bohr**3) :
                                       21.275345336
  Hirshfeld / free atomic volume :
                                        0.892808143
 
 Species     3,  Atom     8  :  O
  Fractional coordinates :
                                        0.991181682   0.315090292   0.404394783
  Cartesian coordinates (A) :
                                       10.725084049   2.059268161   4.513545111
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000196725
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.829694536
  Hirshfeld total electronic charge (e) :
                                       -6.175950177
  Hirshfeld net atomic charge (e) :
                                       -0.175950177
  Hirshfeld atomic volume (Bohr**3) :
                                       21.275345336
  Hirshfeld / free atomic volume :
                                        0.892808143
 
 Species     3,  Atom     9  :  O
  Fractional coordinates :
                                        0.288646752   0.584358729   0.912462355
  Cartesian coordinates (A) :
                                        2.152101383   3.819068241  10.303196203
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000170226
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.821902306
  Hirshfeld total electronic charge (e) :
                                       -6.074798962
  Hirshfeld net atomic charge (e) :
                                       -0.074798962
  Hirshfeld atomic volume (Bohr**3) :
                                       21.096857918
  Hirshfeld / free atomic volume :
                                        0.885607608
 
 Species     3,  Atom    10  :  O
  Fractional coordinates :
                                        0.711353248   0.415641271   0.087537645
  Cartesian coordinates (A) :
                                        7.944906933   2.716417668   0.946679624
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000170226
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.821902306
  Hirshfeld total electronic charge (e) :
                                       -6.074798962
  Hirshfeld net atomic charge (e) :
                                       -0.074798962
  Hirshfeld atomic volume (Bohr**3) :
                                       21.096857918
  Hirshfeld / free atomic volume :
                                        0.885607608
 
 Species     3,  Atom    11  :  O
  Fractional coordinates :
                                        0.288646752   0.915641271   0.412462355
  Cartesian coordinates (A) :
                                        2.763153165   5.984160622   4.647713998
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000170088
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.821844418
  Hirshfeld total electronic charge (e) :
                                       -6.074798926
  Hirshfeld net atomic charge (e) :
                                       -0.074798926
  Hirshfeld atomic volume (Bohr**3) :
                                       21.096807187
  Hirshfeld / free atomic volume :
                                        0.885607630
 
 Species     3,  Atom    12  :  O
  Fractional coordinates :
                                        0.711353248   0.084358729   0.587537645
  Cartesian coordinates (A) :
                                        7.333855151   0.551325287   6.602161829
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000170088
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.821844418
  Hirshfeld total electronic charge (e) :
                                       -6.074798926
  Hirshfeld net atomic charge (e) :
                                       -0.074798926
  Hirshfeld atomic volume (Bohr**3) :
                                       21.096807187
  Hirshfeld / free atomic volume :
                                        0.885607630
 
 Species     3,  Atom    13  :  O
  Fractional coordinates :
                                        0.410605240   0.780190494   0.038586819
  Cartesian coordinates (A) :
                                        4.600529563   5.098923981   0.411370842
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000187917
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.828865145
  Hirshfeld total electronic charge (e) :
                                       -6.198872278
  Hirshfeld net atomic charge (e) :
                                       -0.198872278
  Hirshfeld atomic volume (Bohr**3) :
                                       21.468687305
  Hirshfeld / free atomic volume :
                                        0.900952990
 
 Species     3,  Atom    14  :  O
  Fractional coordinates :
                                        0.589394760   0.219809506   0.961413181
  Cartesian coordinates (A) :
                                        5.496478753   1.436561928  10.838504985
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000187917
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.828865145
  Hirshfeld total electronic charge (e) :
                                       -6.198872278
  Hirshfeld net atomic charge (e) :
                                       -0.198872278
  Hirshfeld atomic volume (Bohr**3) :
                                       21.468687305
  Hirshfeld / free atomic volume :
                                        0.900952990
 
 Species     3,  Atom    15  :  O
  Fractional coordinates :
                                        0.410605240   0.719809506   0.538586819
  Cartesian coordinates (A) :
                                        3.989477782   4.704304883   6.066853047
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000187947
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.828883648
  Hirshfeld total electronic charge (e) :
                                       -6.198871897
  Hirshfeld net atomic charge (e) :
                                       -0.198871897
  Hirshfeld atomic volume (Bohr**3) :
                                       21.468507001
  Hirshfeld / free atomic volume :
                                        0.900944724
 
 Species     3,  Atom    16  :  O
  Fractional coordinates :
                                        0.589394760   0.280190494   0.461413181
  Cartesian coordinates (A) :
                                        6.107530535   1.831181027   5.183022780
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000187947
  SCF total electronic charge on real space grid (e) :
                                     -272.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.828883648
  Hirshfeld total electronic charge (e) :
                                       -6.198871897
  Hirshfeld net atomic charge (e) :
                                       -0.198871897
  Hirshfeld atomic volume (Bohr**3) :
                                       21.468507001
  Hirshfeld / free atomic volume :
                                        0.900944724
 
 dftd_sedc_update_TS: filled sedc_ts_veff_div_vfree
%  	  DFT-SEDC: DFT SemiEmpirical Dispersion interaction Correction module
%  	+----------------------------------------------------------------------+
%  
%  	Copyright (c) 2008 Erik McNellis and Joerg Meyer, Fritz-Haber-Institut
%  	der MPG. Distributed under the GNU Lesser General Public License (LGPL).
%  	Please cite "Erik R. McNellis, Joerg Meyer, and Karsten Reuter,
%  	Phys. Rev. B 80, 205414 (2009)" in all publications using this module.
%  
%  	Using scheme (see: Phys. Rev. Lett. 102, 073005 (2009)) : 'TS'
%  	Parameters optimized for DFT x-c functional             :  PBE
%  	'TS' functionals available	: PBE,PBE0,BLYP,B3LYP,AM05
%  	'TS'/PBE parameters		: 'd' = 20.0; 'S_R' =  0.94
%  
%  	 Species dep. parameters:          H          C          O
%  	----------------------------------------------------------
%  	 C_6 coefficient [eV*A^6]  3.884E+00  2.784E+01  9.321E+00
%  	     Polarizability [A^3]  6.668E-01  1.778E+00  8.002E-01
%  	 van der Waals radius [A]  1.640E+00  1.900E+00  1.688E+00
%  
%  			  SEDC Parameter / Setting Summary
%  			+----------------------------------+
%  
%  	Output print level				: High
%  	Printing XYZ file of geometry / forces 		: No
%  	Periodic Boundary Condition (PBC) interaction
%  	energy / atom conv. threshold; shell |dE|	: 1.0E-06 [eV]
%  	 force / atom conv. threshold; shell |dF|max	: 1.0E-07 [eV/A]
%  
%  	  PBC Groups:     Atoms in Group      A    B    C   Fold                        
%  	--------------------------------------------------------
%  	            1     1(H) -    84(O)    +/-  +/-  +/-   F
%  
%  			  SEDC PBC Interaction Energy
%  			+-----------------------------+
%  
%  	Shell     Total E corr.     |dE| / atom     |dF|max / atom
%  	----------------------------------------------------------
%  	    1      -5.10358610     3.739631E-02     5.667475E-02
%  	    2      -5.15515202     6.138801E-04     9.570437E-04
%  	    3      -5.16272578     9.016380E-05     4.565943E-05
%  	    4      -5.16491282     2.603619E-05     6.770444E-06
%  	    5      -5.16577304     1.024073E-05     1.638075E-06
%  	    6      -5.16617903     4.833180E-06     5.257195E-07
%  	    7      -5.16639537     2.575473E-06     2.032632E-07
%  	    8      -5.16652114     1.497224E-06     8.974524E-08
%  	    9      -5.16659921     9.294333E-07     4.377797E-08
%  
%  	'TS'/PBE structure energy corr.      =    -1.96229615 [eV]
%  	'TS'/PBE PBC image interaction corr. =    -3.20430306 [eV]
%  	'TS'/PBE total energy correction     =    -5.16659921 [eV]
%  	'TS'/PBE correction |F|max           =     0.03566187 [eV/A]

Dispersion corrected final energy*, Ecor          =  -13228.91220261     eV
Dispersion corrected final free energy* (Ecor-TS) =  -13228.91220261     eV
NB dispersion corrected est. 0K energy* (Ecor-0.5TS) =  -13228.91220261     eV

 * not corrected for finite basis set

Have a nice day.

Writing analysis data to aspirin.castep_bin

Writing model to aspirin.check
 
  =====================================================================
  +       Calculation of Nuclear Magnetic Resonance Parameters        +
  + ================================================================= +
 
  Starting Calculation of Chemical Shielding Tensors              |<-- NMR
  +---------------- MEMORY AND SCRATCH DISK ESTIMATES PER PROCESS --------------+
  |                                                     Memory          Disk    |
  | Model and support data                              100.9 MB        44.6 MB |
  | NMR chemical shift calculation requirements          93.5 MB        34.9 MB |
  |                                               ----------------------------- |
  | Approx. total storage required per process          194.4 MB        79.5 MB |
  |                                                                             |
  | Requirements will fluctuate during execution and may exceed these estimates |
  +-----------------------------------------------------------------------------+
  Starting k-point:   1 of   1                                    |<-- NMR
  Diag Hamiltonian (k)   conv in   1 iter.    Time:     19.43 sec |<-- NMR
  Time for Diamagnetic Augmentation                      0.63 sec |<-- NMR
  Green function converged in  34 iterations. Time:    169.08 sec |<-- NMR
  Green function converged in  33 iterations. Time:    171.63 sec |<-- NMR
  Green function converged in  34 iterations. Time:    163.76 sec |<-- NMR
  Total Time for nmr_susceptibility              561.66 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  12 iter.    Time:    125.66 sec |<-- NMR
  Time for Velocity operator                             3.42 sec |<-- NMR
  Green function converged in  34 iterations. Time:    175.76 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.22 sec |<-- NMR
  Time for Current                                       7.64 sec |<-- NMR
  Time for Chi                                           7.11 sec |<-- NMR
  Time for Velocity operator                             3.15 sec |<-- NMR
  Green function converged in  33 iterations. Time:    177.76 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.22 sec |<-- NMR
  Time for Current                                       7.76 sec |<-- NMR
  Time for Chi                                           7.03 sec |<-- NMR
  Total Time for step 1 of 6:                    527.58 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  12 iter.    Time:    127.38 sec |<-- NMR
  Time for Velocity operator                             3.45 sec |<-- NMR
  Green function converged in  34 iterations. Time:    176.72 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.23 sec |<-- NMR
  Time for Current                                       7.84 sec |<-- NMR
  Time for Chi                                           7.21 sec |<-- NMR
  Time for Velocity operator                             2.87 sec |<-- NMR
  Green function converged in  33 iterations. Time:    180.78 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.24 sec |<-- NMR
  Time for Current                                       8.04 sec |<-- NMR
  Time for Chi                                           7.38 sec |<-- NMR
  Total Time for step 2 of 6:                    534.13 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  11 iter.    Time:    126.81 sec |<-- NMR
  Time for Velocity operator                             3.59 sec |<-- NMR
  Green function converged in  34 iterations. Time:    179.88 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.24 sec |<-- NMR
  Time for Current                                       7.97 sec |<-- NMR
  Time for Chi                                           7.10 sec |<-- NMR
  Time for Velocity operator                             2.84 sec |<-- NMR
  Green function converged in  34 iterations. Time:    184.06 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.24 sec |<-- NMR
  Time for Current                                       7.95 sec |<-- NMR
  Time for Chi                                           7.15 sec |<-- NMR
  Total Time for step 3 of 6:                    539.49 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  11 iter.    Time:    131.80 sec |<-- NMR
  Time for Velocity operator                             3.41 sec |<-- NMR
  Green function converged in  34 iterations. Time:    182.99 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.24 sec |<-- NMR
  Time for Current                                       7.95 sec |<-- NMR
  Time for Chi                                           7.11 sec |<-- NMR
  Time for Velocity operator                             2.85 sec |<-- NMR
  Green function converged in  34 iterations. Time:    181.67 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.24 sec |<-- NMR
  Time for Current                                       8.66 sec |<-- NMR
  Time for Chi                                           7.57 sec |<-- NMR
  Total Time for step 4 of 6:                    546.72 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  11 iter.    Time:    129.65 sec |<-- NMR
  Time for Velocity operator                             3.62 sec |<-- NMR
  Green function converged in  33 iterations. Time:    185.87 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.27 sec |<-- NMR
  Time for Current                                       8.71 sec |<-- NMR
  Time for Chi                                           7.61 sec |<-- NMR
  Time for Velocity operator                             3.05 sec |<-- NMR
  Green function converged in  34 iterations. Time:    186.96 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.25 sec |<-- NMR
  Time for Current                                       8.63 sec |<-- NMR
  Time for Chi                                           7.56 sec |<-- NMR
  Total Time for step 5 of 6:                    554.99 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  12 iter.    Time:    132.94 sec |<-- NMR
  Time for Velocity operator                             3.57 sec |<-- NMR
  Green function converged in  33 iterations. Time:    185.14 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.24 sec |<-- NMR
  Time for Current                                       8.64 sec |<-- NMR
  Time for Chi                                           7.59 sec |<-- NMR
  Time for Velocity operator                             3.06 sec |<-- NMR
  Green function converged in  34 iterations. Time:    187.17 sec |<-- NMR
  Time for Paramagnetic Augmentation                     1.25 sec |<-- NMR
  Time for Current                                       8.69 sec |<-- NMR
  Time for Chi                                           7.57 sec |<-- NMR
  Total Time for step 6 of 6:                    557.72 sec       |<-- NMR
  Green function converged in  29 iterations. Time:    163.52 sec |<-- NMR
  Green function converged in  28 iterations. Time:    163.43 sec |<-- NMR
  Green function converged in  28 iterations. Time:    162.24 sec |<-- NMR
  Time for USP L Augment                               528.17 sec |<-- NMR
  Total Time for k-point:   1 of   1            4370.51 sec       |<-- NMR
 
Macroscopic Susceptibility     -390.8229   10^-6 cm^3 mol^-1

            -401.1782      0.0000    -92.3502
               0.0000   -367.2896      0.0000
             -92.2073      0.0000   -404.0009

Contribution to chemical shielding       -6.5016  ppm
  Total Time for Chemical Shielding Tensors     4385.74 sec       |<-- NMR
 
  ===============================================================
  |                  Chemical Shielding Tensor                  |
  |-------------------------------------------------------------|
  |     Nucleus                       Shielding tensor          |
  |  Species       Ion            Iso(ppm)   Aniso(ppm)  Asym   |
  |    H           1               23.68       2.52      0.92   |
  |    H           2               23.68       2.52      0.92   |
  |    H           3               23.68       2.52      0.92   |
  |    H           4               23.68       2.52      0.92   |
  |    H           5               23.10       2.46      0.60   |
  |    H           6               23.10       2.46      0.60   |
  |    H           7               23.10       2.46      0.60   |
  |    H           8               23.10       2.46      0.60   |
  |    H           9               22.94      -2.85      0.35   |
  |    H          10               22.94      -2.85      0.35   |
  |    H          11               22.94      -2.85      0.35   |
  |    H          12               22.94      -2.85      0.35   |
  |    H          13               22.28       4.04      0.57   |
  |    H          14               22.28       4.04      0.57   |
  |    H          15               22.28       4.04      0.57   |
  |    H          16               22.28       4.04      0.57   |
  |    H          17               28.62       6.57      0.94   |
  |    H          18               28.62       6.57      0.94   |
  |    H          19               28.62       6.57      0.94   |
  |    H          20               28.62       6.57      0.94   |
  |    H          21               30.27      14.44      0.15   |
  |    H          22               30.27      14.44      0.15   |
  |    H          23               30.27      14.44      0.15   |
  |    H          24               30.27      14.44      0.15   |
  |    H          25               28.89       6.21      0.68   |
  |    H          26               28.89       6.21      0.68   |
  |    H          27               28.89       6.21      0.68   |
  |    H          28               28.89       6.21      0.68   |
  |    H          29               15.96      22.71      0.12   |
  |    H          30               15.96      22.71      0.12   |
  |    H          31               15.96      22.71      0.12   |
  |    H          32               15.96      22.71      0.12   |
  |    C           1               48.15     150.72      0.50   |
  |    C           2               48.15     150.72      0.50   |
  |    C           3               48.15     150.72      0.50   |
  |    C           4               48.15     150.72      0.50   |
  |    C           5               12.83    -126.06      0.89   |
  |    C           6               12.83    -126.06      0.89   |
  |    C           7               12.83    -126.06      0.89   |
  |    C           8               12.83    -126.06      0.89   |
  |    C           9               44.55     167.92      0.65   |
  |    C          10               44.55     167.92      0.65   |
  |    C          11               44.55     167.92      0.65   |
  |    C          12               44.55     167.92      0.65   |
  |    C          13               30.09     203.43      0.59   |
  |    C          14               30.09     203.43      0.59   |
  |    C          15               30.09     203.43      0.59   |
  |    C          16               30.09     203.43      0.59   |
  |    C          17               41.85     195.12      0.63   |
  |    C          18               41.85     195.12      0.63   |
  |    C          19               41.85     195.12      0.63   |
  |    C          20               41.85     195.12      0.63   |
  |    C          21               34.48     200.09      0.58   |
  |    C          22               34.48     200.09      0.58   |
  |    C          23               34.48     200.09      0.58   |
  |    C          24               34.48     200.09      0.58   |
  |    C          25               -2.49    -110.47      0.83   |
  |    C          26               -2.49    -110.47      0.83   |
  |    C          27               -2.49    -110.47      0.83   |
  |    C          28               -2.49    -110.47      0.83   |
  |    C          29               -6.59    -151.55      0.18   |
  |    C          30               -6.59    -151.55      0.18   |
  |    C          31               -6.59    -151.55      0.18   |
  |    C          32               -6.59    -151.55      0.18   |
  |    C          33              154.60      40.89      0.20   |
  |    C          34              154.60      40.89      0.20   |
  |    C          35              154.60      40.89      0.20   |
  |    C          36              154.60      40.89      0.20   |
  |    O           1               65.80    -244.07      0.65   |
  |    O           2               65.80    -244.07      0.65   |
  |    O           3               65.80    -244.07      0.65   |
  |    O           4               65.80    -244.07      0.65   |
  |    O           5              -34.95     427.97      0.13   |
  |    O           6              -34.95     427.97      0.13   |
  |    O           7              -34.95     427.97      0.13   |
  |    O           8              -34.95     427.97      0.13   |
  |    O           9               33.18    -235.38      0.59   |
  |    O          10               33.18    -235.38      0.59   |
  |    O          11               33.18    -235.38      0.59   |
  |    O          12               33.18    -235.38      0.59   |
  |    O          13             -113.62     537.08      0.44   |
  |    O          14             -113.62     537.08      0.44   |
  |    O          15             -113.62     537.08      0.44   |
  |    O          16             -113.62     537.08      0.44   |
  ===============================================================
 
 ******************** Ewald forces ********************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1     50.18525    -23.52304    -29.04095 *
 * H         2    -50.18525     23.52304     29.04095 *
 * H         3     50.18525     23.52304    -29.04095 *
 * H         4    -50.18525    -23.52304     29.04095 *
 * H         5     35.23708    -42.89617     24.49300 *
 * H         6    -35.23708     42.89617    -24.49300 *
 * H         7     35.23708     42.89617     24.49300 *
 * H         8    -35.23708    -42.89617    -24.49300 *
 * H         9    -10.62186    -28.46160     39.46129 *
 * H        10     10.62186     28.46160    -39.46129 *
 * H        11    -10.62186     28.46160     39.46129 *
 * H        12     10.62186    -28.46160    -39.46129 *
 * H        13    -43.59899     13.83855     34.04206 *
 * H        14     43.59899    -13.83855    -34.04206 *
 * H        15    -43.59899    -13.83855     34.04206 *
 * H        16     43.59899     13.83855    -34.04206 *
 * H        17     35.22680     42.90854     -3.74505 *
 * H        18    -35.22680    -42.90854      3.74505 *
 * H        19     35.22680    -42.90854     -3.74505 *
 * H        20    -35.22680     42.90854      3.74505 *
 * H        21    -20.77863     22.87309    -27.79657 *
 * H        22     20.77863    -22.87309     27.79657 *
 * H        23    -20.77863    -22.87309    -27.79657 *
 * H        24     20.77863     22.87309     27.79657 *
 * H        25     37.42921    -30.67470    -35.59033 *
 * H        26    -37.42921     30.67470     35.59033 *
 * H        27     37.42921     30.67470    -35.59033 *
 * H        28    -37.42921    -30.67470     35.59033 *
 * H        29    -14.32087     48.87294    -25.28537 *
 * H        30     14.32087    -48.87294     25.28537 *
 * H        31    -14.32087    -48.87294    -25.28537 *
 * H        32     14.32087     48.87294     25.28537 *
 * C         1     18.58617      3.20782     33.89226 *
 * C         2    -18.58617     -3.20782    -33.89226 *
 * C         3     18.58617     -3.20782     33.89226 *
 * C         4    -18.58617      3.20782    -33.89226 *
 * C         5     37.75518    -53.29102     18.34506 *
 * C         6    -37.75518     53.29102    -18.34506 *
 * C         7     37.75518     53.29102     18.34506 *
 * C         8    -37.75518    -53.29102    -18.34506 *
 * C         9    132.42193    -74.45606    -21.08789 *
 * C        10   -132.42193     74.45606     21.08789 *
 * C        11    132.42193     74.45606    -21.08789 *
 * C        12   -132.42193    -74.45606     21.08789 *
 * C        13    100.04557    -87.40510     65.62814 *
 * C        14   -100.04557     87.40510    -65.62814 *
 * C        15    100.04557     87.40510     65.62814 *
 * C        16   -100.04557    -87.40510    -65.62814 *
 * C        17     10.62917    -58.91317    107.77508 *
 * C        18    -10.62917     58.91317   -107.77508 *
 * C        19     10.62917     58.91317    107.77508 *
 * C        20    -10.62917    -58.91317   -107.77508 *
 * C        21    -44.24275      8.89767     94.91504 *
 * C        22     44.24275     -8.89767    -94.91504 *
 * C        23    -44.24275     -8.89767     94.91504 *
 * C        24     44.24275      8.89767    -94.91504 *
 * C        25     57.72587    -53.48347     28.83762 *
 * C        26    -57.72587     53.48347    -28.83762 *
 * C        27     57.72587     53.48347     28.83762 *
 * C        28    -57.72587    -53.48347    -28.83762 *
 * C        29     90.67535     44.41023   -104.64606 *
 * C        30    -90.67535    -44.41023    104.64606 *
 * C        31     90.67535    -44.41023   -104.64606 *
 * C        32    -90.67535     44.41023    104.64606 *
 * C        33     76.13636     51.79785    -89.08463 *
 * C        34    -76.13636    -51.79785     89.08463 *
 * C        35     76.13636    -51.79785    -89.08463 *
 * C        36    -76.13636     51.79785     89.08463 *
 * O         1    164.09744     74.83545   -205.07218 *
 * O         2   -164.09744    -74.83545    205.07218 *
 * O         3    164.09744    -74.83545   -205.07218 *
 * O         4   -164.09744     74.83545    205.07218 *
 * O         5   -187.05784     38.97786    212.95015 *
 * O         6    187.05784    -38.97786   -212.95015 *
 * O         7   -187.05784    -38.97786    212.95015 *
 * O         8    187.05784     38.97786   -212.95015 *
 * O         9     40.59082   -102.80396   -251.30736 *
 * O        10    -40.59082    102.80396    251.30736 *
 * O        11     40.59082    102.80396   -251.30736 *
 * O        12    -40.59082   -102.80396    251.30736 *
 * O        13    172.09902     88.81115    286.13710 *
 * O        14   -172.09902    -88.81115   -286.13710 *
 * O        15    172.09902    -88.81115    286.13710 *
 * O        16   -172.09902     88.81115   -286.13710 *
 *                                                    *
 ******************************************************
 
 *************** Local potential forces ***************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1    -48.50393     22.80494     28.00022 *
 * H         2     48.50393    -22.80494    -28.00022 *
 * H         3    -48.50393    -22.80494     28.00022 *
 * H         4     48.50393     22.80494    -28.00022 *
 * H         5    -34.37422     41.04357    -23.96234 *
 * H         6     34.37422    -41.04357     23.96234 *
 * H         7    -34.37422    -41.04357    -23.96234 *
 * H         8     34.37422     41.04357     23.96234 *
 * H         9      9.77394     27.39769    -37.84910 *
 * H        10     -9.77394    -27.39769     37.84910 *
 * H        11      9.77394    -27.39769    -37.84910 *
 * H        12     -9.77394     27.39769     37.84910 *
 * H        13     41.90715    -13.07694    -33.04098 *
 * H        14    -41.90715     13.07694     33.04098 *
 * H        15     41.90715     13.07694    -33.04098 *
 * H        16    -41.90715    -13.07694     33.04098 *
 * H        17    -33.97578    -41.37229      4.24318 *
 * H        18     33.97578     41.37229     -4.24318 *
 * H        19    -33.97578     41.37229      4.24318 *
 * H        20     33.97578    -41.37229     -4.24318 *
 * H        21     19.20613    -22.18751     26.74741 *
 * H        22    -19.20613     22.18751    -26.74741 *
 * H        23     19.20613     22.18751     26.74741 *
 * H        24    -19.20613    -22.18751    -26.74741 *
 * H        25    -36.48651     29.41313     34.37438 *
 * H        26     36.48651    -29.41313    -34.37438 *
 * H        27    -36.48651    -29.41313     34.37438 *
 * H        28     36.48651     29.41313    -34.37438 *
 * H        29     13.14175    -47.06309     24.90062 *
 * H        30    -13.14175     47.06309    -24.90062 *
 * H        31     13.14175     47.06309     24.90062 *
 * H        32    -13.14175    -47.06309    -24.90062 *
 * C         1    -18.60574     -4.67205    -32.85098 *
 * C         2     18.60574      4.67205     32.85098 *
 * C         3    -18.60574      4.67205    -32.85098 *
 * C         4     18.60574     -4.67205     32.85098 *
 * C         5    -41.15118     47.54588    -10.04751 *
 * C         6     41.15118    -47.54588     10.04751 *
 * C         7    -41.15118    -47.54588    -10.04751 *
 * C         8     41.15118     47.54588     10.04751 *
 * C         9   -130.81143     72.92973     20.66555 *
 * C        10    130.81143    -72.92973    -20.66555 *
 * C        11   -130.81143    -72.92973     20.66555 *
 * C        12    130.81143     72.92973    -20.66555 *
 * C        13    -99.95368     86.08260    -64.84851 *
 * C        14     99.95368    -86.08260     64.84851 *
 * C        15    -99.95368    -86.08260    -64.84851 *
 * C        16     99.95368     86.08260     64.84851 *
 * C        17    -11.23814     57.87502   -106.37367 *
 * C        18     11.23814    -57.87502    106.37367 *
 * C        19    -11.23814    -57.87502   -106.37367 *
 * C        20     11.23814     57.87502    106.37367 *
 * C        21     42.55805     -9.26835    -93.12919 *
 * C        22    -42.55805      9.26835     93.12919 *
 * C        23     42.55805      9.26835    -93.12919 *
 * C        24    -42.55805     -9.26835     93.12919 *
 * C        25    -56.09603     47.71687    -25.80554 *
 * C        26     56.09603    -47.71687     25.80554 *
 * C        27    -56.09603    -47.71687    -25.80554 *
 * C        28     56.09603     47.71687     25.80554 *
 * C        29    -85.67664    -38.05161     99.92228 *
 * C        30     85.67664     38.05161    -99.92228 *
 * C        31    -85.67664     38.05161     99.92228 *
 * C        32     85.67664    -38.05161    -99.92228 *
 * C        33    -74.82579    -49.52330     86.56595 *
 * C        34     74.82579     49.52330    -86.56595 *
 * C        35    -74.82579     49.52330     86.56595 *
 * C        36     74.82579    -49.52330    -86.56595 *
 * O         1   -121.41213    -79.10370    167.27579 *
 * O         2    121.41213     79.10370   -167.27579 *
 * O         3   -121.41213     79.10370    167.27579 *
 * O         4    121.41213    -79.10370   -167.27579 *
 * O         5    143.31835    -29.44026   -176.81377 *
 * O         6   -143.31835     29.44026    176.81377 *
 * O         7    143.31835     29.44026   -176.81377 *
 * O         8   -143.31835    -29.44026    176.81377 *
 * O         9    -50.93714     91.18810    198.11022 *
 * O        10     50.93714    -91.18810   -198.11022 *
 * O        11    -50.93714    -91.18810    198.11022 *
 * O        12     50.93714     91.18810   -198.11022 *
 * O        13   -153.73940    -73.78092   -227.77384 *
 * O        14    153.73940     73.78092    227.77384 *
 * O        15   -153.73940     73.78092   -227.77384 *
 * O        16    153.73940    -73.78092    227.77384 *
 *                                                    *
 ******************************************************
 
 ************* Non-local potential forces *************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1     -1.66311      0.72032      1.05093 *
 * H         2      1.66311     -0.72032     -1.05093 *
 * H         3     -1.66303     -0.72034      1.05091 *
 * H         4      1.66303      0.72034     -1.05091 *
 * H         5     -0.84876      1.85576     -0.52588 *
 * H         6      0.84876     -1.85576      0.52588 *
 * H         7     -0.84877     -1.85574     -0.52590 *
 * H         8      0.84877      1.85574      0.52590 *
 * H         9      0.85400      1.06322     -1.60444 *
 * H        10     -0.85400     -1.06322      1.60444 *
 * H        11      0.85400     -1.06323     -1.60444 *
 * H        12     -0.85400      1.06323      1.60444 *
 * H        13      1.70751     -0.75761     -0.98577 *
 * H        14     -1.70751      0.75761      0.98577 *
 * H        15      1.70747      0.75761     -0.98578 *
 * H        16     -1.70747     -0.75761      0.98578 *
 * H        17     -1.24537     -1.54757     -0.48298 *
 * H        18      1.24537      1.54757      0.48298 *
 * H        19     -1.24537      1.54756     -0.48299 *
 * H        20      1.24537     -1.54756      0.48299 *
 * H        21      1.54829     -0.69070      1.04736 *
 * H        22     -1.54829      0.69070     -1.04736 *
 * H        23      1.54826      0.69069      1.04736 *
 * H        24     -1.54826     -0.69069     -1.04736 *
 * H        25     -0.94586      1.26410      1.21863 *
 * H        26      0.94586     -1.26410     -1.21863 *
 * H        27     -0.94586     -1.26410      1.21862 *
 * H        28      0.94586      1.26410     -1.21862 *
 * H        29      1.15593     -1.79888      0.38979 *
 * H        30     -1.15593      1.79888     -0.38979 *
 * H        31      1.15588      1.79886      0.38978 *
 * H        32     -1.15588     -1.79886     -0.38978 *
 * C         1      0.07079      1.44375     -1.03714 *
 * C         2     -0.07079     -1.44375      1.03714 *
 * C         3      0.07097     -1.44411     -1.03675 *
 * C         4     -0.07097      1.44411      1.03675 *
 * C         5      3.39054      5.77525     -8.28751 *
 * C         6     -3.39054     -5.77525      8.28752 *
 * C         7      3.39030     -5.77567     -8.28736 *
 * C         8     -3.39030      5.77567      8.28736 *
 * C         9     -1.60670      1.54960      0.43930 *
 * C        10      1.60670     -1.54960     -0.43929 *
 * C        11     -1.60869     -1.54738      0.43828 *
 * C        12      1.60869      1.54738     -0.43828 *
 * C        13     -0.11819      1.34172     -0.78624 *
 * C        14      0.11819     -1.34172      0.78624 *
 * C        15     -0.11713     -1.34260     -0.78527 *
 * C        16      0.11713      1.34260      0.78527 *
 * C        17      0.64298      1.03785     -1.42603 *
 * C        18     -0.64298     -1.03785      1.42603 *
 * C        19      0.64350     -1.03803     -1.42562 *
 * C        20     -0.64350      1.03803      1.42562 *
 * C        21      1.68324      0.37783     -1.79442 *
 * C        22     -1.68324     -0.37783      1.79442 *
 * C        23      1.68514     -0.37858     -1.79281 *
 * C        24     -1.68515      0.37858      1.79281 *
 * C        25     -1.62711      5.77646     -3.04122 *
 * C        26      1.62711     -5.77646      3.04122 *
 * C        27     -1.62614     -5.77662     -3.04114 *
 * C        28      1.62614      5.77662      3.04114 *
 * C        29     -5.02777     -6.38587      4.73000 *
 * C        30      5.02777      6.38587     -4.73000 *
 * C        31     -5.02878      6.38532      4.73001 *
 * C        32      5.02879     -6.38533     -4.73001 *
 * C        33     -1.29339     -2.28709      2.53789 *
 * C        34      1.29339      2.28709     -2.53789 *
 * C        35     -1.29273      2.28791      2.53933 *
 * C        36      1.29273     -2.28791     -2.53933 *
 * O         1    -42.67474      4.26002     37.81372 *
 * O         2     42.67474     -4.26002    -37.81372 *
 * O         3    -42.67438     -4.25086     37.81452 *
 * O         4     42.67438      4.25086    -37.81452 *
 * O         5     43.75362     -9.54613    -36.11978 *
 * O         6    -43.75362      9.54613     36.11978 *
 * O         7     43.75166      9.54560    -36.12139 *
 * O         8    -43.75167     -9.54560     36.12139 *
 * O         9     10.33714     11.64962     53.20866 *
 * O        10    -10.33714    -11.64962    -53.20866 *
 * O        11     10.33966    -11.64470     53.20428 *
 * O        12    -10.33966     11.64470    -53.20428 *
 * O        13    -18.35891    -15.03071    -58.37305 *
 * O        14     18.35891     15.03071     58.37305 *
 * O        15    -18.36250     15.02851    -58.37170 *
 * O        16     18.36250    -15.02851     58.37170 *
 *                                                    *
 ******************************************************
 
 *********** External Efield and/or dipole ************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1      0.00000      0.00000      0.00000 *
 * H         2      0.00000      0.00000      0.00000 *
 * H         3      0.00000      0.00000      0.00000 *
 * H         4      0.00000      0.00000      0.00000 *
 * H         5      0.00000      0.00000      0.00000 *
 * H         6      0.00000      0.00000      0.00000 *
 * H         7      0.00000      0.00000      0.00000 *
 * H         8      0.00000      0.00000      0.00000 *
 * H         9      0.00000      0.00000      0.00000 *
 * H        10      0.00000      0.00000      0.00000 *
 * H        11      0.00000      0.00000      0.00000 *
 * H        12      0.00000      0.00000      0.00000 *
 * H        13      0.00000      0.00000      0.00000 *
 * H        14      0.00000      0.00000      0.00000 *
 * H        15      0.00000      0.00000      0.00000 *
 * H        16      0.00000      0.00000      0.00000 *
 * H        17      0.00000      0.00000      0.00000 *
 * H        18      0.00000      0.00000      0.00000 *
 * H        19      0.00000      0.00000      0.00000 *
 * H        20      0.00000      0.00000      0.00000 *
 * H        21      0.00000      0.00000      0.00000 *
 * H        22      0.00000      0.00000      0.00000 *
 * H        23      0.00000      0.00000      0.00000 *
 * H        24      0.00000      0.00000      0.00000 *
 * H        25      0.00000      0.00000      0.00000 *
 * H        26      0.00000      0.00000      0.00000 *
 * H        27      0.00000      0.00000      0.00000 *
 * H        28      0.00000      0.00000      0.00000 *
 * H        29      0.00000      0.00000      0.00000 *
 * H        30      0.00000      0.00000      0.00000 *
 * H        31      0.00000      0.00000      0.00000 *
 * H        32      0.00000      0.00000      0.00000 *
 * C         1      0.00000      0.00000      0.00000 *
 * C         2      0.00000      0.00000      0.00000 *
 * C         3      0.00000      0.00000      0.00000 *
 * C         4      0.00000      0.00000      0.00000 *
 * C         5      0.00000      0.00000      0.00000 *
 * C         6      0.00000      0.00000      0.00000 *
 * C         7      0.00000      0.00000      0.00000 *
 * C         8      0.00000      0.00000      0.00000 *
 * C         9      0.00000      0.00000      0.00000 *
 * C        10      0.00000      0.00000      0.00000 *
 * C        11      0.00000      0.00000      0.00000 *
 * C        12      0.00000      0.00000      0.00000 *
 * C        13      0.00000      0.00000      0.00000 *
 * C        14      0.00000      0.00000      0.00000 *
 * C        15      0.00000      0.00000      0.00000 *
 * C        16      0.00000      0.00000      0.00000 *
 * C        17      0.00000      0.00000      0.00000 *
 * C        18      0.00000      0.00000      0.00000 *
 * C        19      0.00000      0.00000      0.00000 *
 * C        20      0.00000      0.00000      0.00000 *
 * C        21      0.00000      0.00000      0.00000 *
 * C        22      0.00000      0.00000      0.00000 *
 * C        23      0.00000      0.00000      0.00000 *
 * C        24      0.00000      0.00000      0.00000 *
 * C        25      0.00000      0.00000      0.00000 *
 * C        26      0.00000      0.00000      0.00000 *
 * C        27      0.00000      0.00000      0.00000 *
 * C        28      0.00000      0.00000      0.00000 *
 * C        29      0.00000      0.00000      0.00000 *
 * C        30      0.00000      0.00000      0.00000 *
 * C        31      0.00000      0.00000      0.00000 *
 * C        32      0.00000      0.00000      0.00000 *
 * C        33      0.00000      0.00000      0.00000 *
 * C        34      0.00000      0.00000      0.00000 *
 * C        35      0.00000      0.00000      0.00000 *
 * C        36      0.00000      0.00000      0.00000 *
 * O         1      0.00000      0.00000      0.00000 *
 * O         2      0.00000      0.00000      0.00000 *
 * O         3      0.00000      0.00000      0.00000 *
 * O         4      0.00000      0.00000      0.00000 *
 * O         5      0.00000      0.00000      0.00000 *
 * O         6      0.00000      0.00000      0.00000 *
 * O         7      0.00000      0.00000      0.00000 *
 * O         8      0.00000      0.00000      0.00000 *
 * O         9      0.00000      0.00000      0.00000 *
 * O        10      0.00000      0.00000      0.00000 *
 * O        11      0.00000      0.00000      0.00000 *
 * O        12      0.00000      0.00000      0.00000 *
 * O        13      0.00000      0.00000      0.00000 *
 * O        14      0.00000      0.00000      0.00000 *
 * O        15      0.00000      0.00000      0.00000 *
 * O        16      0.00000      0.00000      0.00000 *
 *                                                    *
 ******************************************************
 
 ************** DM correction to forces ***************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1      0.00000      0.00000      0.00000 *
 * H         2      0.00000      0.00000      0.00000 *
 * H         3      0.00000      0.00000      0.00000 *
 * H         4      0.00000      0.00000      0.00000 *
 * H         5      0.00000      0.00000      0.00000 *
 * H         6      0.00000      0.00000      0.00000 *
 * H         7      0.00000      0.00000      0.00000 *
 * H         8      0.00000      0.00000      0.00000 *
 * H         9      0.00000      0.00000      0.00000 *
 * H        10      0.00000      0.00000      0.00000 *
 * H        11      0.00000      0.00000      0.00000 *
 * H        12      0.00000      0.00000      0.00000 *
 * H        13      0.00000      0.00000      0.00000 *
 * H        14      0.00000      0.00000      0.00000 *
 * H        15      0.00000      0.00000      0.00000 *
 * H        16      0.00000      0.00000      0.00000 *
 * H        17      0.00000      0.00000      0.00000 *
 * H        18      0.00000      0.00000      0.00000 *
 * H        19      0.00000      0.00000      0.00000 *
 * H        20      0.00000      0.00000      0.00000 *
 * H        21      0.00000      0.00000      0.00000 *
 * H        22      0.00000      0.00000      0.00000 *
 * H        23      0.00000      0.00000      0.00000 *
 * H        24      0.00000      0.00000      0.00000 *
 * H        25      0.00000      0.00000      0.00000 *
 * H        26      0.00000      0.00000      0.00000 *
 * H        27      0.00000      0.00000      0.00000 *
 * H        28      0.00000      0.00000      0.00000 *
 * H        29      0.00000      0.00000      0.00000 *
 * H        30      0.00000      0.00000      0.00000 *
 * H        31      0.00000      0.00000      0.00000 *
 * H        32      0.00000      0.00000      0.00000 *
 * C         1      0.00000      0.00000      0.00000 *
 * C         2      0.00000      0.00000      0.00000 *
 * C         3      0.00000      0.00000      0.00000 *
 * C         4      0.00000      0.00000      0.00000 *
 * C         5      0.00000      0.00000      0.00000 *
 * C         6      0.00000      0.00000      0.00000 *
 * C         7      0.00000      0.00000      0.00000 *
 * C         8      0.00000      0.00000      0.00000 *
 * C         9      0.00000      0.00000      0.00000 *
 * C        10      0.00000      0.00000      0.00000 *
 * C        11      0.00000      0.00000      0.00000 *
 * C        12      0.00000      0.00000      0.00000 *
 * C        13      0.00000      0.00000      0.00000 *
 * C        14      0.00000      0.00000      0.00000 *
 * C        15      0.00000      0.00000      0.00000 *
 * C        16      0.00000      0.00000      0.00000 *
 * C        17      0.00000      0.00000      0.00000 *
 * C        18      0.00000      0.00000      0.00000 *
 * C        19      0.00000      0.00000      0.00000 *
 * C        20      0.00000      0.00000      0.00000 *
 * C        21      0.00000      0.00000      0.00000 *
 * C        22      0.00000      0.00000      0.00000 *
 * C        23      0.00000      0.00000      0.00000 *
 * C        24      0.00000      0.00000      0.00000 *
 * C        25      0.00000      0.00000      0.00000 *
 * C        26      0.00000      0.00000      0.00000 *
 * C        27      0.00000      0.00000      0.00000 *
 * C        28      0.00000      0.00000      0.00000 *
 * C        29      0.00000      0.00000      0.00000 *
 * C        30      0.00000      0.00000      0.00000 *
 * C        31      0.00000      0.00000      0.00000 *
 * C        32      0.00000      0.00000      0.00000 *
 * C        33      0.00000      0.00000      0.00000 *
 * C        34      0.00000      0.00000      0.00000 *
 * C        35      0.00000      0.00000      0.00000 *
 * C        36      0.00000      0.00000      0.00000 *
 * O         1      0.00000      0.00000      0.00000 *
 * O         2      0.00000      0.00000      0.00000 *
 * O         3      0.00000      0.00000      0.00000 *
 * O         4      0.00000      0.00000      0.00000 *
 * O         5      0.00000      0.00000      0.00000 *
 * O         6      0.00000      0.00000      0.00000 *
 * O         7      0.00000      0.00000      0.00000 *
 * O         8      0.00000      0.00000      0.00000 *
 * O         9      0.00000      0.00000      0.00000 *
 * O        10      0.00000      0.00000      0.00000 *
 * O        11      0.00000      0.00000      0.00000 *
 * O        12      0.00000      0.00000      0.00000 *
 * O        13      0.00000      0.00000      0.00000 *
 * O        14      0.00000      0.00000      0.00000 *
 * O        15      0.00000      0.00000      0.00000 *
 * O        16      0.00000      0.00000      0.00000 *
 *                                                    *
 ******************************************************
 
 ****************** DFTD sedc forces ******************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1     -0.02267      0.00512     -0.00670 *
 * H         2      0.02267     -0.00512      0.00670 *
 * H         3     -0.02267     -0.00512     -0.00670 *
 * H         4      0.02267      0.00512      0.00670 *
 * H         5     -0.01031     -0.00153     -0.00326 *
 * H         6      0.01031      0.00153      0.00326 *
 * H         7     -0.01031      0.00153     -0.00326 *
 * H         8      0.01031     -0.00153      0.00326 *
 * H         9     -0.00857      0.00121     -0.00815 *
 * H        10      0.00857     -0.00121      0.00815 *
 * H        11     -0.00857     -0.00121     -0.00815 *
 * H        12      0.00857      0.00121      0.00815 *
 * H        13     -0.00395     -0.00509     -0.01978 *
 * H        14      0.00395      0.00509      0.01978 *
 * H        15     -0.00395      0.00509     -0.01978 *
 * H        16      0.00395     -0.00509      0.01978 *
 * H        17     -0.00769      0.00222     -0.00701 *
 * H        18      0.00769     -0.00222      0.00701 *
 * H        19     -0.00769     -0.00222     -0.00701 *
 * H        20      0.00769      0.00222      0.00701 *
 * H        21      0.00682     -0.00623      0.00840 *
 * H        22     -0.00682      0.00623     -0.00840 *
 * H        23      0.00682      0.00623      0.00840 *
 * H        24     -0.00682     -0.00623     -0.00840 *
 * H        25      0.01314      0.00625      0.00382 *
 * H        26     -0.01314     -0.00625     -0.00382 *
 * H        27      0.01314     -0.00625      0.00382 *
 * H        28     -0.01314      0.00625     -0.00382 *
 * H        29      0.01402     -0.00048     -0.00360 *
 * H        30     -0.01402      0.00048      0.00360 *
 * H        31      0.01402      0.00048     -0.00360 *
 * H        32     -0.01402     -0.00048      0.00360 *
 * C         1     -0.03542     -0.00187     -0.00371 *
 * C         2      0.03542      0.00187      0.00371 *
 * C         3     -0.03542      0.00187     -0.00371 *
 * C         4      0.03542     -0.00187      0.00371 *
 * C         5     -0.00717     -0.01133     -0.01025 *
 * C         6      0.00717      0.01133      0.01025 *
 * C         7     -0.00717      0.01133     -0.01025 *
 * C         8      0.00717     -0.01133      0.01025 *
 * C         9      0.00347     -0.03356     -0.00978 *
 * C        10     -0.00347      0.03356      0.00978 *
 * C        11      0.00347      0.03356     -0.00978 *
 * C        12     -0.00347     -0.03356      0.00978 *
 * C        13      0.01044     -0.01306      0.00855 *
 * C        14     -0.01044      0.01306     -0.00855 *
 * C        15      0.01044      0.01306      0.00855 *
 * C        16     -0.01044     -0.01306     -0.00855 *
 * C        17     -0.01795     -0.02011      0.00287 *
 * C        18      0.01795      0.02011     -0.00287 *
 * C        19     -0.01795      0.02011      0.00287 *
 * C        20      0.01795     -0.02011     -0.00287 *
 * C        21     -0.01184      0.00141      0.00170 *
 * C        22      0.01184     -0.00141     -0.00170 *
 * C        23     -0.01184     -0.00141      0.00170 *
 * C        24      0.01184      0.00141     -0.00170 *
 * C        25     -0.01411      0.00627      0.01297 *
 * C        26      0.01411     -0.00627     -0.01297 *
 * C        27     -0.01411     -0.00627      0.01297 *
 * C        28      0.01411      0.00627     -0.01297 *
 * C        29      0.02306      0.02247     -0.00147 *
 * C        30     -0.02306     -0.02247      0.00147 *
 * C        31      0.02306     -0.02247     -0.00147 *
 * C        32     -0.02306      0.02247      0.00147 *
 * C        33     -0.00963      0.01730     -0.01786 *
 * C        34      0.00963     -0.01730      0.01786 *
 * C        35     -0.00963     -0.01730     -0.01786 *
 * C        36      0.00963      0.01730      0.01786 *
 * O         1     -0.01376      0.01218     -0.00898 *
 * O         2      0.01376     -0.01218      0.00898 *
 * O         3     -0.01376     -0.01218     -0.00898 *
 * O         4      0.01376      0.01218      0.00898 *
 * O         5      0.00380     -0.00589     -0.01964 *
 * O         6     -0.00380      0.00589      0.01964 *
 * O         7      0.00380      0.00589     -0.01964 *
 * O         8     -0.00380     -0.00589      0.01964 *
 * O         9      0.00033     -0.01407      0.00123 *
 * O        10     -0.00033      0.01407     -0.00123 *
 * O        11      0.00033      0.01407      0.00123 *
 * O        12     -0.00033     -0.01407     -0.00123 *
 * O        13      0.00455      0.00203      0.00303 *
 * O        14     -0.00455     -0.00203     -0.00303 *
 * O        15      0.00455     -0.00203      0.00303 *
 * O        16     -0.00455      0.00203     -0.00303 *
 *                                                    *
 ******************************************************
 
 ***************** Symmetrised Forces *****************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1     -0.00442      0.00735      0.00350 *
 * H         2      0.00442     -0.00735     -0.00350 *
 * H         3     -0.00442     -0.00735      0.00350 *
 * H         4      0.00442      0.00735     -0.00350 *
 * H         5      0.00378      0.00162      0.00151 *
 * H         6     -0.00378     -0.00162     -0.00151 *
 * H         7      0.00378     -0.00162      0.00151 *
 * H         8     -0.00378      0.00162     -0.00151 *
 * H         9     -0.00249      0.00052     -0.00040 *
 * H        10      0.00249     -0.00052      0.00040 *
 * H        11     -0.00249     -0.00052     -0.00040 *
 * H        12      0.00249      0.00052      0.00040 *
 * H        13      0.01171     -0.00109     -0.00447 *
 * H        14     -0.01171      0.00109      0.00447 *
 * H        15      0.01171      0.00109     -0.00447 *
 * H        16     -0.01171     -0.00109      0.00447 *
 * H        17     -0.00205     -0.00909      0.00813 *
 * H        18      0.00205      0.00909     -0.00813 *
 * H        19     -0.00205      0.00909      0.00813 *
 * H        20      0.00205     -0.00909     -0.00813 *
 * H        21     -0.01740     -0.01136      0.00660 *
 * H        22      0.01740      0.01136     -0.00660 *
 * H        23     -0.01740      0.01136      0.00660 *
 * H        24      0.01740     -0.01136     -0.00660 *
 * H        25      0.00997      0.00878      0.00649 *
 * H        26     -0.00997     -0.00878     -0.00649 *
 * H        27      0.00997     -0.00878      0.00649 *
 * H        28     -0.00997      0.00878     -0.00649 *
 * H        29     -0.00920      0.01050      0.00144 *
 * H        30      0.00920     -0.01050     -0.00144 *
 * H        31     -0.00920     -0.01050      0.00144 *
 * H        32      0.00920      0.01050     -0.00144 *
 * C         1      0.01590     -0.02216      0.00063 *
 * C         2     -0.01590      0.02216     -0.00063 *
 * C         3      0.01590      0.02216      0.00063 *
 * C         4     -0.01590     -0.02216     -0.00063 *
 * C         5     -0.01275      0.01899     -0.00014 *
 * C         6      0.01275     -0.01899      0.00014 *
 * C         7     -0.01275     -0.01899     -0.00014 *
 * C         8      0.01275      0.01899      0.00014 *
 * C         9      0.00627     -0.01140      0.00667 *
 * C        10     -0.00627      0.01140     -0.00667 *
 * C        11      0.00627      0.01140      0.00667 *
 * C        12     -0.00627     -0.01140     -0.00667 *
 * C        13     -0.01533      0.00659      0.00243 *
 * C        14      0.01533     -0.00659     -0.00243 *
 * C        15     -0.01533     -0.00659      0.00243 *
 * C        16      0.01533      0.00659     -0.00243 *
 * C        17      0.01633     -0.02032     -0.02154 *
 * C        18     -0.01633      0.02032      0.02154 *
 * C        19      0.01633      0.02032     -0.02154 *
 * C        20     -0.01633     -0.02032      0.02154 *
 * C        21     -0.01235      0.00894     -0.00606 *
 * C        22      0.01235     -0.00894      0.00606 *
 * C        23     -0.01235     -0.00894     -0.00606 *
 * C        24      0.01235      0.00894      0.00606 *
 * C        25     -0.01090      0.01621      0.00387 *
 * C        26      0.01090     -0.01621     -0.00387 *
 * C        27     -0.01090     -0.01621      0.00387 *
 * C        28      0.01090      0.01621     -0.00387 *
 * C        29     -0.00651     -0.00452      0.00475 *
 * C        30      0.00651      0.00452     -0.00475 *
 * C        31     -0.00651      0.00452      0.00475 *
 * C        32      0.00651     -0.00452     -0.00475 *
 * C        33      0.00788      0.00436      0.00207 *
 * C        34     -0.00788     -0.00436     -0.00207 *
 * C        35      0.00788     -0.00436      0.00207 *
 * C        36     -0.00788      0.00436     -0.00207 *
 * O         1     -0.00302     -0.00063      0.00875 *
 * O         2      0.00302      0.00063     -0.00875 *
 * O         3     -0.00302      0.00063      0.00875 *
 * O         4      0.00302     -0.00063     -0.00875 *
 * O         5      0.01695     -0.01416     -0.00385 *
 * O         6     -0.01695      0.01416      0.00385 *
 * O         7      0.01695      0.01416     -0.00385 *
 * O         8     -0.01695     -0.01416      0.00385 *
 * O         9     -0.00759      0.01723      0.01056 *
 * O        10      0.00759     -0.01723     -0.01056 *
 * O        11     -0.00759     -0.01723      0.01056 *
 * O        12      0.00759      0.01723     -0.01056 *
 * O        13      0.00345      0.00264     -0.00608 *
 * O        14     -0.00345     -0.00264      0.00608 *
 * O        15      0.00345     -0.00264     -0.00608 *
 * O        16     -0.00345      0.00264      0.00608 *
 *                                                    *
 ******************************************************
 
 Pseudo atomic calculation performed for H 1s1
 
 Converged in 18 iterations to a total energy of -12.4790 eV
 
 
 Pseudo atomic calculation performed for C 2s2 2p2
 
 Converged in 24 iterations to a total energy of -148.5207 eV
 
 
 Pseudo atomic calculation performed for O 2s2 2p4
 
 Converged in 34 iterations to a total energy of -432.6536 eV
 
Charge spilling parameter for spin component 1 = 1.24%
The total projected population is  271.997   0.000
 
     Atomic Populations (Mulliken)
     -----------------------------
Species   Ion     s      p      d      f     Total  Charge (e)
==============================================================
  H        1     0.70   0.00   0.00   0.00   0.70     0.30
  H        2     0.70   0.00   0.00   0.00   0.70     0.30
  H        3     0.70   0.00   0.00   0.00   0.70     0.30
  H        4     0.70   0.00   0.00   0.00   0.70     0.30
  H        5     0.71   0.00   0.00   0.00   0.71     0.29
  H        6     0.71   0.00   0.00   0.00   0.71     0.29
  H        7     0.71   0.00   0.00   0.00   0.71     0.29
  H        8     0.71   0.00   0.00   0.00   0.71     0.29
  H        9     0.71   0.00   0.00   0.00   0.71     0.29
  H       10     0.71   0.00   0.00   0.00   0.71     0.29
  H       11     0.71   0.00   0.00   0.00   0.71     0.29
  H       12     0.71   0.00   0.00   0.00   0.71     0.29
  H       13     0.71   0.00   0.00   0.00   0.71     0.29
  H       14     0.71   0.00   0.00   0.00   0.71     0.29
  H       15     0.71   0.00   0.00   0.00   0.71     0.29
  H       16     0.71   0.00   0.00   0.00   0.71     0.29
  H       17     0.72   0.00   0.00   0.00   0.72     0.28
  H       18     0.72   0.00   0.00   0.00   0.72     0.28
  H       19     0.72   0.00   0.00   0.00   0.72     0.28
  H       20     0.72   0.00   0.00   0.00   0.72     0.28
  H       21     0.70   0.00   0.00   0.00   0.70     0.30
  H       22     0.70   0.00   0.00   0.00   0.70     0.30
  H       23     0.70   0.00   0.00   0.00   0.70     0.30
  H       24     0.70   0.00   0.00   0.00   0.70     0.30
  H       25     0.71   0.00   0.00   0.00   0.71     0.29
  H       26     0.71   0.00   0.00   0.00   0.71     0.29
  H       27     0.71   0.00   0.00   0.00   0.71     0.29
  H       28     0.71   0.00   0.00   0.00   0.71     0.29
  H       29     0.51   0.00   0.00   0.00   0.51     0.49
  H       30     0.51   0.00   0.00   0.00   0.51     0.49
  H       31     0.51   0.00   0.00   0.00   0.51     0.49
  H       32     0.51   0.00   0.00   0.00   0.51     0.49
  C        1     1.06   3.02   0.00   0.00   4.08    -0.08
  C        2     1.06   3.02   0.00   0.00   4.08    -0.08
  C        3     1.06   3.02   0.00   0.00   4.08    -0.08
  C        4     1.06   3.02   0.00   0.00   4.08    -0.08
  C        5     1.02   2.73   0.00   0.00   3.75     0.25
  C        6     1.02   2.73   0.00   0.00   3.75     0.25
  C        7     1.02   2.73   0.00   0.00   3.75     0.25
  C        8     1.02   2.73   0.00   0.00   3.75     0.25
  C        9     1.16   3.11   0.00   0.00   4.27    -0.27
  C       10     1.16   3.11   0.00   0.00   4.27    -0.27
  C       11     1.16   3.11   0.00   0.00   4.27    -0.27
  C       12     1.16   3.11   0.00   0.00   4.27    -0.27
  C       13     1.18   3.07   0.00   0.00   4.25    -0.25
  C       14     1.18   3.07   0.00   0.00   4.25    -0.25
  C       15     1.18   3.07   0.00   0.00   4.25    -0.25
  C       16     1.18   3.07   0.00   0.00   4.25    -0.25
  C       17     1.17   3.10   0.00   0.00   4.27    -0.27
  C       18     1.17   3.10   0.00   0.00   4.27    -0.27
  C       19     1.17   3.10   0.00   0.00   4.27    -0.27
  C       20     1.17   3.10   0.00   0.00   4.27    -0.27
  C       21     1.17   3.07   0.00   0.00   4.24    -0.24
  C       22     1.17   3.07   0.00   0.00   4.24    -0.24
  C       23     1.17   3.07   0.00   0.00   4.24    -0.24
  C       24     1.17   3.07   0.00   0.00   4.24    -0.24
  C       25     0.91   2.43   0.00   0.00   3.34     0.66
  C       26     0.91   2.43   0.00   0.00   3.34     0.66
  C       27     0.91   2.43   0.00   0.00   3.34     0.66
  C       28     0.91   2.43   0.00   0.00   3.34     0.66
  C       29     0.93   2.37   0.00   0.00   3.31     0.69
  C       30     0.93   2.37   0.00   0.00   3.31     0.69
  C       31     0.93   2.37   0.00   0.00   3.31     0.69
  C       32     0.93   2.37   0.00   0.00   3.31     0.69
  C       33     1.37   3.41   0.00   0.00   4.78    -0.78
  C       34     1.37   3.41   0.00   0.00   4.78    -0.78
  C       35     1.37   3.41   0.00   0.00   4.78    -0.78
  C       36     1.37   3.41   0.00   0.00   4.78    -0.78
  O        1     1.80   4.83   0.00   0.00   6.63    -0.63
  O        2     1.80   4.83   0.00   0.00   6.63    -0.63
  O        3     1.80   4.83   0.00   0.00   6.63    -0.63
  O        4     1.80   4.83   0.00   0.00   6.63    -0.63
  O        5     1.80   4.79   0.00   0.00   6.60    -0.60
  O        6     1.80   4.79   0.00   0.00   6.60    -0.60
  O        7     1.80   4.79   0.00   0.00   6.60    -0.60
  O        8     1.80   4.79   0.00   0.00   6.60    -0.60
  O        9     1.75   4.69   0.00   0.00   6.45    -0.45
  O       10     1.75   4.69   0.00   0.00   6.45    -0.45
  O       11     1.75   4.69   0.00   0.00   6.45    -0.45
  O       12     1.75   4.69   0.00   0.00   6.45    -0.45
  O       13     1.82   4.76   0.00   0.00   6.58    -0.58
  O       14     1.82   4.76   0.00   0.00   6.58    -0.58
  O       15     1.82   4.76   0.00   0.00   6.58    -0.58
  O       16     1.82   4.76   0.00   0.00   6.58    -0.58
==============================================================
 
            Bond              Population      Length (A)
============================================================
         H 32 -- O 4               0.48        1.02928
         H 31 -- O 3               0.48        1.02928
         H 30 -- O 2               0.48        1.02928
         H 29 -- O 1               0.48        1.02928
         H 10 -- C 18              0.89        1.08743
         H 12 -- C 20              0.89        1.08743
         H 11 -- C 19              0.89        1.08743
         H 9  -- C 17              0.89        1.08743
         H 16 -- C 24              0.89        1.08759
         H 14 -- C 22              0.89        1.08759
         H 13 -- C 21              0.89        1.08759
         H 15 -- C 23              0.89        1.08759
         H 7  -- C 15              0.89        1.08867
         H 5  -- C 13              0.89        1.08867
         H 6  -- C 14              0.89        1.08867
         H 8  -- C 16              0.89        1.08867
         H 1  -- C 9               0.88        1.08933
         H 3  -- C 11              0.88        1.08933
         H 4  -- C 12              0.88        1.08933
         H 2  -- C 10              0.88        1.08933
         H 20 -- C 36              0.84        1.09339
         H 19 -- C 35              0.84        1.09339
         H 17 -- C 33              0.84        1.09339
         H 18 -- C 34              0.84        1.09339
         H 24 -- C 36              0.81        1.09638
         H 21 -- C 33              0.81        1.09638
         H 23 -- C 35              0.81        1.09638
         H 22 -- C 34              0.81        1.09638
         H 27 -- C 35              0.80        1.09709
         H 25 -- C 33              0.80        1.09709
         H 28 -- C 36              0.80        1.09709
         H 26 -- C 34              0.80        1.09709
         C 32 -- O 16              1.11        1.21531
         C 29 -- O 13              1.11        1.21531
         C 31 -- O 15              1.11        1.21531
         C 30 -- O 14              1.11        1.21531
         C 26 -- O 6               1.01        1.24523
         C 27 -- O 7               1.01        1.24523
         C 25 -- O 5               1.01        1.24523
         C 28 -- O 8               1.01        1.24523
         C 28 -- O 4               0.74        1.31766
         C 26 -- O 2               0.74        1.31766
         C 27 -- O 3               0.74        1.31766
         C 25 -- O 1               0.74        1.31766
         C 31 -- O 11              0.62        1.37672
         C 30 -- O 10              0.62        1.37672
         C 29 -- O 9               0.62        1.37672
         C 32 -- O 12              0.62        1.37672
         C 19 -- C 23              1.11        1.38815
         C 17 -- C 21              1.11        1.38815
         C 20 -- C 24              1.11        1.38815
         C 18 -- C 22              1.11        1.38815
         C 7  -- C 11              1.14        1.39062
         C 8  -- C 12              1.14        1.39062
         C 6  -- C 10              1.14        1.39062
         C 5  -- C 9               1.14        1.39062
         C 9  -- C 13              1.07        1.39363
         C 11 -- C 15              1.07        1.39363
         C 10 -- C 14              1.07        1.39363
         C 12 -- C 16              1.07        1.39363
         C 13 -- C 17              1.08        1.39536
         C 15 -- C 19              1.08        1.39536
         C 16 -- C 20              1.08        1.39536
         C 14 -- C 18              1.08        1.39536
         C 6  -- O 10              0.59        1.39632
         C 8  -- O 12              0.59        1.39632
         C 7  -- O 11              0.59        1.39632
         C 5  -- O 9               0.59        1.39632
         C 2  -- C 22              1.09        1.40571
         C 4  -- C 24              1.09        1.40571
         C 3  -- C 23              1.09        1.40571
         C 1  -- C 21              1.09        1.40571
         C 1  -- C 5               1.12        1.41000
         C 3  -- C 7               1.12        1.41000
         C 4  -- C 8               1.12        1.41000
         C 2  -- C 6               1.12        1.41000
         C 4  -- C 28              0.86        1.48493
         C 3  -- C 27              0.86        1.48493
         C 2  -- C 26              0.86        1.48493
         C 1  -- C 25              0.86        1.48493
         C 31 -- C 35              0.72        1.49266
         C 30 -- C 34              0.72        1.49266
         C 32 -- C 36              0.72        1.49266
         C 29 -- C 33              0.72        1.49266
         H 32 -- O 7               0.17        1.55779
         H 30 -- O 5               0.17        1.55779
         H 29 -- O 6               0.17        1.55779
         H 31 -- O 8               0.17        1.55779
         H 23 -- H 27             -0.08        1.76084
         H 21 -- H 25             -0.08        1.76084
         H 24 -- H 28             -0.08        1.76084
         H 22 -- H 26             -0.08        1.76084
         H 20 -- H 28             -0.08        1.79459
         H 19 -- H 27             -0.08        1.79459
         H 17 -- H 25             -0.08        1.79459
         H 18 -- H 26             -0.08        1.79459
         H 20 -- H 24             -0.08        1.79651
         H 19 -- H 23             -0.08        1.79651
         H 17 -- H 21             -0.08        1.79651
         H 18 -- H 22             -0.08        1.79651
         H 31 -- C 27             -0.18        1.92178
         H 30 -- C 26             -0.18        1.92178
         H 29 -- C 25             -0.18        1.92178
         H 32 -- C 28             -0.18        1.92178
         H 18 -- C 30             -0.13        2.12201
         H 19 -- C 31             -0.13        2.12201
         H 20 -- C 32             -0.13        2.12201
         H 17 -- C 29             -0.13        2.12201
         H 23 -- C 31             -0.12        2.13014
         H 22 -- C 30             -0.12        2.13014
         H 24 -- C 32             -0.12        2.13014
         H 21 -- C 29             -0.12        2.13014
         H 4  -- C 8              -0.15        2.13946
         H 2  -- C 6              -0.15        2.13946
         H 3  -- C 7              -0.15        2.13946
         H 1  -- C 5              -0.15        2.13946
         H 27 -- C 31             -0.11        2.14186
         H 26 -- C 30             -0.11        2.14186
         H 25 -- C 29             -0.11        2.14186
         H 28 -- C 32             -0.11        2.14186
         H 16 -- C 4              -0.14        2.14231
         H 15 -- C 3              -0.14        2.14231
         H 14 -- C 2              -0.14        2.14231
         H 13 -- C 1              -0.14        2.14231
         H 11 -- C 23             -0.14        2.14589
         H 12 -- C 24             -0.14        2.14589
         H 10 -- C 22             -0.14        2.14589
         H 9  -- C 21             -0.14        2.14589
         H 6  -- C 10             -0.14        2.14970
         H 7  -- C 11             -0.14        2.14970
         H 5  -- C 9              -0.14        2.14970
         H 8  -- C 12             -0.14        2.14970
         H 14 -- C 18             -0.14        2.15383
         H 16 -- C 20             -0.14        2.15383
         H 13 -- C 17             -0.14        2.15383
         H 15 -- C 19             -0.14        2.15383
         H 5  -- C 17             -0.14        2.16140
         H 7  -- C 19             -0.14        2.16140
         H 8  -- C 20             -0.14        2.16140
         H 6  -- C 18             -0.14        2.16140
         H 11 -- C 15             -0.14        2.16348
         H 10 -- C 14             -0.14        2.16348
         H 12 -- C 16             -0.14        2.16348
         H 9  -- C 13             -0.14        2.16348
         H 4  -- C 16             -0.12        2.16837
         H 3  -- C 15             -0.12        2.16837
         H 2  -- C 14             -0.12        2.16837
         H 1  -- C 13             -0.12        2.16837
         O 3  -- O 7              -0.18        2.25145
         O 2  -- O 6              -0.18        2.25145
         O 1  -- O 5              -0.18        2.25145
         O 4  -- O 8              -0.18        2.25145
         O 12 -- O 16             -0.18        2.27065
         O 11 -- O 15             -0.18        2.27065
         O 9  -- O 13             -0.18        2.27065
         O 10 -- O 14             -0.18        2.27065
         H 31 -- H 32              0.00        2.29130
         H 29 -- H 30              0.00        2.29130
         H 31 -- O 7              -0.02        2.33585
         H 30 -- O 6              -0.02        2.33585
         H 29 -- O 5              -0.02        2.33585
         H 32 -- O 8              -0.02        2.33585
         C 8  -- C 32             -0.23        2.36505
         C 6  -- C 30             -0.23        2.36505
         C 5  -- C 29             -0.23        2.36505
         C 7  -- C 31             -0.23        2.36505
         C 36 -- O 12             -0.22        2.36654
         C 35 -- O 11             -0.22        2.36654
         C 34 -- O 10             -0.22        2.36654
         C 33 -- O 9              -0.22        2.36654
         H 16 -- O 8              -0.00        2.37130
         H 13 -- O 5              -0.00        2.37130
         H 15 -- O 7              -0.00        2.37130
         H 14 -- O 6              -0.00        2.37130
         C 2  -- O 6              -0.19        2.37248
         C 3  -- O 7              -0.19        2.37248
         C 1  -- O 5              -0.19        2.37248
         C 4  -- O 8              -0.19        2.37248
         C 12 -- O 12             -0.18        2.37466
         C 10 -- O 10             -0.18        2.37466
         C 11 -- O 11             -0.18        2.37466
         C 9  -- O 9              -0.18        2.37466
         C 4  -- O 4              -0.20        2.38705
         C 3  -- O 3              -0.20        2.38705
         C 2  -- O 2              -0.20        2.38705
         C 1  -- O 1              -0.20        2.38705
         H 9  -- H 16             -0.03        2.38896
         H 12 -- H 13             -0.03        2.38896
         H 10 -- H 15             -0.03        2.38896
         H 11 -- H 14             -0.03        2.38896
         C 15 -- C 23             -0.19        2.40535
         C 13 -- C 21             -0.19        2.40535
         C 14 -- C 22             -0.19        2.40535
         C 16 -- C 24             -0.19        2.40535
         C 7  -- C 23             -0.19        2.40869
         C 5  -- C 21             -0.19        2.40869
         C 6  -- C 22             -0.19        2.40869
         C 8  -- C 24             -0.19        2.40869
         C 7  -- C 15             -0.18        2.41191
         C 5  -- C 13             -0.18        2.41191
         C 8  -- C 16             -0.18        2.41191
         C 6  -- C 14             -0.18        2.41191
         C 9  -- C 17             -0.19        2.41608
         C 11 -- C 19             -0.19        2.41608
         C 10 -- C 18             -0.19        2.41608
         C 12 -- C 20             -0.19        2.41608
         C 36 -- O 16             -0.17        2.42377
         C 35 -- O 15             -0.17        2.42377
         C 34 -- O 14             -0.17        2.42377
         C 33 -- O 13             -0.17        2.42377
         C 4  -- C 12             -0.20        2.43759
         C 3  -- C 11             -0.20        2.43759
         C 2  -- C 10             -0.20        2.43759
         C 1  -- C 9              -0.20        2.43759
         C 4  -- C 20             -0.18        2.43974
         C 3  -- C 19             -0.18        2.43974
         C 2  -- C 18             -0.18        2.43974
         C 1  -- C 17             -0.18        2.43974
         H 18 -- O 13              0.00        2.44977
         H 17 -- O 14              0.00        2.44977
         H 19 -- O 16              0.00        2.44977
         H 20 -- O 15              0.00        2.44977
         C 4  -- O 12             -0.14        2.45512
         C 3  -- O 11             -0.14        2.45512
         C 2  -- O 10             -0.14        2.45512
         C 1  -- O 9              -0.14        2.45512
         C 22 -- C 26             -0.18        2.46071
         C 24 -- C 28             -0.18        2.46071
         C 23 -- C 27             -0.18        2.46071
         C 21 -- C 25             -0.18        2.46071
         H 10 -- H 14             -0.04        2.47762
         H 11 -- H 15             -0.04        2.47762
         H 12 -- H 16             -0.04        2.47762
         H 9  -- H 13             -0.04        2.47762
         H 32 -- C 27             -0.06        2.47927
         H 31 -- C 28             -0.06        2.47927
         H 30 -- C 25             -0.06        2.47927
         H 29 -- C 26             -0.06        2.47927
         H 2  -- H 6              -0.04        2.49396
         H 3  -- H 7              -0.04        2.49396
         H 4  -- H 8              -0.04        2.49396
         H 1  -- H 5              -0.04        2.49396
         H 7  -- H 11             -0.04        2.50284
         H 5  -- H 9              -0.04        2.50284
         H 8  -- H 12             -0.04        2.50284
         H 6  -- H 10             -0.04        2.50284
         H 3  -- O 16              0.00        2.54488
         H 1  -- O 14              0.00        2.54488
         H 4  -- O 15              0.00        2.54488
         H 2  -- O 13              0.00        2.54488
         H 19 -- H 26             -0.02        2.55005
         H 17 -- H 28             -0.02        2.55005
         H 20 -- H 25             -0.02        2.55005
         H 18 -- H 27             -0.02        2.55005
         H 3  -- O 11             -0.02        2.56237
         H 2  -- O 10             -0.02        2.56237
         H 1  -- O 9              -0.02        2.56237
         H 4  -- O 12             -0.02        2.56237
         H 9  -- O 8               0.00        2.57340
         H 12 -- O 5               0.00        2.57340
         H 11 -- O 6               0.00        2.57340
         H 10 -- O 7               0.00        2.57340
         C 7  -- C 27             -0.14        2.57622
         C 5  -- C 25             -0.14        2.57622
         C 8  -- C 28             -0.14        2.57622
         C 6  -- C 26             -0.14        2.57622
         H 6  -- O 14             -0.00        2.57702
         H 7  -- O 15             -0.00        2.57702
         H 8  -- O 16             -0.00        2.57702
         H 5  -- O 13             -0.00        2.57702
         H 18 -- O 14             -0.02        2.58215
         H 20 -- O 16             -0.02        2.58215
         H 17 -- O 13             -0.02        2.58215
         H 19 -- O 15             -0.02        2.58215
         O 4  -- O 7              -0.12        2.58541
         O 2  -- O 5              -0.12        2.58541
         O 1  -- O 6              -0.12        2.58541
         O 3  -- O 8              -0.12        2.58541
         H 8  -- H 26             -0.02        2.59281
         H 5  -- H 27             -0.02        2.59281
         H 7  -- H 25             -0.02        2.59281
         H 6  -- H 28             -0.02        2.59281
         H 16 -- H 30             -0.02        2.60269
         H 15 -- H 29             -0.02        2.60269
         H 14 -- H 32             -0.02        2.60269
         H 13 -- H 31             -0.02        2.60269
         H 15 -- C 27             -0.06        2.60694
         H 13 -- C 25             -0.06        2.60694
         H 16 -- C 28             -0.06        2.60694
         H 14 -- C 26             -0.06        2.60694
         H 24 -- O 12             -0.02        2.60918
         H 21 -- O 9              -0.02        2.60918
         H 23 -- O 11             -0.02        2.60918
         H 22 -- O 10             -0.02        2.60918
         H 28 -- O 14             -0.00        2.62013
         H 27 -- O 13             -0.00        2.62013
         H 26 -- O 16             -0.00        2.62013
         H 25 -- O 15             -0.00        2.62013
         H 27 -- O 11             -0.01        2.66008
         H 25 -- O 9              -0.01        2.66008
         H 28 -- O 12             -0.01        2.66008
         H 26 -- O 10             -0.01        2.66008
         C 8  -- O 16             -0.04        2.66952
         C 6  -- O 14             -0.04        2.66952
         C 7  -- O 15             -0.04        2.66952
         C 5  -- O 13             -0.04        2.66952
         O 4  -- O 12             -0.02        2.68522
         O 3  -- O 11             -0.02        2.68522
         O 2  -- O 10             -0.02        2.68522
         O 1  -- O 9              -0.02        2.68522
         H 2  -- H 18             -0.02        2.68573
         H 4  -- H 20             -0.02        2.68573
         H 1  -- H 17             -0.02        2.68573
         H 3  -- H 19             -0.02        2.68573
         H 6  -- H 17             -0.01        2.69664
         H 8  -- H 19             -0.01        2.69664
         H 7  -- H 20             -0.01        2.69664
         H 5  -- H 18             -0.01        2.69664
         H 22 -- C 24             -0.03        2.71145
         H 24 -- C 22             -0.03        2.71145
         H 23 -- C 21             -0.03        2.71145
         H 21 -- C 23             -0.03        2.71145
         H 13 -- O 8              -0.00        2.72404
         H 16 -- O 5              -0.00        2.72404
         H 15 -- O 6              -0.00        2.72404
         H 14 -- O 7              -0.00        2.72404
         C 24 -- O 8              -0.06        2.75303
         C 22 -- O 6              -0.06        2.75303
         C 23 -- O 7              -0.06        2.75303
         C 21 -- O 5              -0.06        2.75303
         C 11 -- C 23             -0.12        2.77851
         C 10 -- C 22             -0.12        2.77851
         C 9  -- C 21             -0.12        2.77851
         C 12 -- C 24             -0.12        2.77851
         C 5  -- C 17             -0.12        2.78912
         C 7  -- C 19             -0.12        2.78912
         C 8  -- C 20             -0.12        2.78912
         C 6  -- C 18             -0.12        2.78912
         H 1  -- H 18             -0.01        2.80565
         H 3  -- H 20             -0.01        2.80565
         H 2  -- H 17             -0.01        2.80565
         H 4  -- H 19             -0.01        2.80565
         C 4  -- C 16             -0.11        2.81502
         C 3  -- C 15             -0.11        2.81502
         C 2  -- C 14             -0.11        2.81502
         C 1  -- C 13             -0.11        2.81502
         H 9  -- O 11             -0.00        2.81652
         H 12 -- O 10             -0.00        2.81652
         H 11 -- O 9              -0.00        2.81652
         H 10 -- O 12             -0.00        2.81652
         H 31 -- O 4              -0.02        2.83921
         H 29 -- O 2              -0.02        2.83921
         H 32 -- O 3              -0.02        2.83921
         H 30 -- O 1              -0.02        2.83921
         H 23 -- C 1              -0.02        2.87454
         H 22 -- C 4              -0.02        2.87454
         H 24 -- C 2              -0.02        2.87454
         H 21 -- C 3              -0.02        2.87454
         H 23 -- C 17             -0.02        2.88333
         H 21 -- C 19             -0.02        2.88333
         H 22 -- C 20             -0.02        2.88333
         H 24 -- C 18             -0.02        2.88333
         C 8  -- O 4              -0.02        2.89971
         C 6  -- O 2              -0.02        2.89971
         C 7  -- O 3              -0.02        2.89971
         C 5  -- O 1              -0.02        2.89971
         H 15 -- O 1              -0.01        2.93796
         H 16 -- O 2              -0.01        2.93796
         H 14 -- O 4              -0.01        2.93796
         H 13 -- O 3              -0.01        2.93796
         C 32 -- O 4              -0.01        2.94056
         C 29 -- O 1              -0.01        2.94056
         C 30 -- O 2              -0.01        2.94056
         C 31 -- O 3              -0.01        2.94056
         H 3  -- C 32             -0.02        2.95390
         H 2  -- C 29             -0.02        2.95390
         H 1  -- C 30             -0.02        2.95390
         H 4  -- C 31             -0.02        2.95390
============================================================
 

Writing analysis data to aspirin.castep_bin

Writing model to aspirin.check
 
 A BibTeX formatted list of references used in this run has been written to 
 aspirin.bib
 
Initialisation time =      8.91 s
Calculation time    =   4832.61 s
Finalisation time   =      6.82 s
Total time          =   4848.34 s
Peak Memory Use     = 714884 kB
  
Overall parallel efficiency rating: Good (79%)                                  
  
Data was distributed by:-
G-vector (4-way); efficiency rating: Very good (80%)                            
k-point (4-way); efficiency rating: Excellent (99%)                             
  
Parallel notes:
1) SMP optimisations were not used.                                             
2) k-points were fully distributed.                                             
 ===============================================
 =                                             =
 =           N   N  I   CCC    SSS             =
 =           NN  N  I  C   C  S                =
 =           N N N  I  C       SSS             =
 =           N  NN  I  C   C      S            =
 =           N   N  I   CCC    SSS             =
 =                                             =
 ===============================================
 =     Nuclear-Independent Chemical Shifts     =
 =                                             =
 ===============================================

 ******************************* User Parameters *******************************
iprint              : 2              # verbosity control (I)
continuation        : default        # continuation filename (S)
task                : magres         # type of calculation (S)
xcfunctional        : pbe            # exchange-correlation functional (S)
sedcapply           : T              # turn on/off semi-empirical dispersion correction scheme (L)
cutoffenergy        : 600.0000000 ev # maximum energy of planewaves in basis set (P)
magreswriteresponse : T              # Write current to file (L)

 *******************************************************************************
  

 Atomic calculation performed for H: 1s1

 Converged in 41 iterations to an ae energy of -12.488 eV

   ============================================================                
   | Pseudopotential Report - Date of generation 18-05-2018   |                
   ------------------------------------------------------------                
   | Element: H Ionic charge:  1.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            1s              1.000           -0.239        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.239   0.599     qc      0         |                
   |          2      0    0.250   0.599     qc      0         |                
   |         loc     1    0.000   0.599     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.421                       |                
   | No partial core correction                               |                
   ------------------------------------------------------------                
   | "1|0.6|13|15|17|10(qc=8)"                                |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                

 Atomic calculation performed for C: 1s2 2s2 2p2

 Converged in 54 iterations to an ae energy of -1027.632 eV

   ============================================================                
   | Pseudopotential Report - Date of generation 18-05-2018   |                
   ------------------------------------------------------------                
   | Element: C Ionic charge:  4.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.505        |                
   |            2p              2.000           -0.194        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.505   1.395     qc      0         |                
   |          2      0    0.250   1.395     qc      0         |                
   |          3      1   -0.194   1.395     qc      0         |                
   |          4      1    0.250   1.395     qc      0         |                
   |         loc     2    0.000   1.395     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.983                       |                
   | Partial core correction Rc = 0.983                       |                
   ------------------------------------------------------------                
   | "2|1.4|10|12|13|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                

 Atomic calculation performed for O: 1s2 2s2 2p4

 Converged in 61 iterations to an ae energy of -2040.902 eV

   ============================================================                
   | Pseudopotential Report - Date of generation 18-05-2018   |                
   ------------------------------------------------------------                
   | Element: O Ionic charge:  6.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.881        |                
   |            2p              4.000           -0.332        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.881   1.100     qc      0         |                
   |          2      0    0.250   1.100     qc      0         |                
   |          3      1   -0.332   1.100     qc      0         |                
   |          4      1    0.250   1.100     qc      0         |                
   |         loc     2    0.000   1.100     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.769                       |                
   | Partial core correction Rc = 0.769                       |                
   ------------------------------------------------------------                
   | "2|1.1|15|18|20|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                

 Pseudo atomic calculation performed for H 1s1

 Converged in 18 iterations to a total energy of -12.4790 eV


 Pseudo atomic calculation performed for C 2s2 2p2

 Converged in 24 iterations to a total energy of -148.5208 eV


 Pseudo atomic calculation performed for O 2s2 2p4

 Converged in 34 iterations to a total energy of -432.6536 eV

Initialising basis set.

Standard grid dimensions:  80  48  80
Fine grid dimensions:      80  48  80

Plane wave load balancing: max  27916 min  27872 average  27901
True cut-off energy of basis :  22.049
 
Calculation parallelised over    1 nodes.
K-points are distributed over    1 groups, each containing    1 nodes.
 
 
 Parsing .nicslist file
 
 Reading current file with FFT grid dimensions          80          48          80
 
 Calculating B field
 
 Writing output to aspirin.magres_nics
 
 Initialisation time:       6.16 s
 Calculation time:          1.25 s
 ------------------------------------------------------------
 Total time:                7.41 s
 
  Calculation successfully completed


==> anc/aspirin/aspirin.cell <==
#
# CELL written by cell_write: Keith Refson, Oct 2006
#
%BLOCK lattice_cart
   ANG
       11.3191118793680        0.00000000000000      -0.610885820969836E-01
       0.00000000000000        6.53548590924667        0.00000000000000    
      -1.22210356307261        0.00000000000000        11.3109644094968    
%ENDBLOCK lattice_cart

%BLOCK cell_constraints
      1   2   3
      0   5   0
%ENDBLOCK cell_constraints

%BLOCK positions_frac
   H              0.370666182574352       0.240251510465115       0.992923227307610
   H              0.629333817425648       0.759748489534885       0.007076772692390
   H              0.370666182574352       0.259748489534885       0.492923227307610
   H              0.629333817425648       0.740251510465115       0.507076772692390
   H              0.302045422751832       0.039699439517636       0.158947397399400
   H              0.697954577248167       0.960300560482364       0.841052602600601
   H              0.302045422751832       0.460300560482364       0.658947397399399
   H              0.697954577248167       0.539699439517636       0.341052602600600
   H              0.138100139939104       0.176941959043985       0.266700263569166
   H              0.861899860060896       0.823058040956015       0.733299736430835
   H              0.138100139939104       0.323058040956015       0.766700263569165
   H              0.861899860060896       0.676941959043985       0.233299736430835
   H              0.042890883121856       0.506466980738644       0.203724015186284
   H              0.957109116878144       0.493533019261356       0.796275984813716
   H              0.042890883121856       0.993533019261356       0.703724015186284
   H              0.957109116878144       0.006466980738644       0.296275984813716
   H              0.461052171695074       0.967538707279409       0.850743502829115
   H              0.538947828304926       0.032461292720591       0.149256497170884
   H              0.461052171695074       0.532461292720591       0.350743502829115
   H              0.538947828304926       0.467538707279409       0.649256497170885
   H              0.317888199339580       0.898294309551126       0.777039869835015
   H              0.682111800660420       0.101705690448874       0.222960130164985
   H              0.317888199339580       0.601705690448874       0.277039869835015
   H              0.682111800660420       0.398294309551126       0.722960130164985
   H              0.439269237643625       0.731874720786508       0.770253424732366
   H              0.560730762356374       0.268125279213492       0.229746575267634
   H              0.439269237643625       0.768125279213492       0.270253424732366
   H              0.560730762356374       0.231874720786508       0.729746575267634
   H              0.069121914894754       0.991233492430634       0.933961276090031
   H              0.930878085105246       0.008766507569366       0.066038723909969
   H              0.069121914894754       0.508766507569366       0.433961276090031
   H              0.930878085105246       0.491233492430634       0.566038723909969
   C              0.153543889756122       0.563136087753509       0.066365648657831
   C              0.846456110243878       0.436863912246491       0.933634351342169
   C              0.153543889756122       0.936863912246491       0.566365648657831
   C              0.846456110243878       0.063136087753509       0.433634351342169
   C              0.247403101705349       0.484335526132896       0.008331086990932
   C              0.752596898294650       0.515664473867103       0.991668913009068
   C              0.247403101705349       0.015664473867104       0.508331086990932
   C              0.752596898294650       0.984335526132897       0.491668913009068
   C              0.299438731288464       0.297057245188426       0.041010391249609
   C              0.700561268711536       0.702942754811573       0.958989608750391
   C              0.299438731288464       0.202942754811573       0.541010391249609
   C              0.700561268711536       0.797057245188427       0.458989608750391
   C              0.260777795740980       0.186209175217841       0.134089178330698
   C              0.739222204259020       0.813790824782159       0.865910821669302
   C              0.260777795740980       0.313790824782159       0.634089178330698
   C              0.739222204259020       0.686209175217841       0.365910821669302
   C              0.168898985469373       0.261862606811253       0.193806858818351
   C              0.831101014530628       0.738137393188747       0.806193141181649
   C              0.168898985469373       0.238137393188747       0.693806858818351
   C              0.831101014530628       0.761862606811253       0.306193141181649
   C              0.115891530211688       0.447124178388201       0.159299490226171
   C              0.884108469788312       0.552875821611798       0.840700509773829
   C              0.115891530211688       0.052875821611799       0.659299490226171
   C              0.884108469788312       0.947124178388202       0.340700509773829
   C              0.089304243638432       0.757869593385632       0.037045829162461
   C              0.910695756361568       0.242130406614368       0.962954170837539
   C              0.089304243638432       0.742130406614368       0.537045829162461
   C              0.910695756361568       0.257869593385632       0.462954170837539
   C              0.370131508358930       0.738985069125103       0.937868062250820
   C              0.629868491641070       0.261014930874897       0.062131937749181
   C              0.370131508358930       0.761014930874897       0.437868062250819
   C              0.629868491641070       0.238985069125103       0.562131937749180
   C              0.399487993818071       0.841225539369410       0.827486646734672
   C              0.600512006181929       0.158774460630590       0.172513353265328
   C              0.399487993818071       0.658774460630590       0.327486646734672
   C              0.600512006181929       0.341225539369410       0.672513353265328
   O              0.121592262560233       0.862813486456261       0.947068730423384
   O              0.878407737439767       0.137186513543739       0.052931269576616
   O              0.121592262560233       0.637186513543739       0.447068730423384
   O              0.878407737439767       0.362813486456261       0.552931269576616
   O              0.008818317761568       0.815090291655728       0.095605217336046
   O              0.991181682238432       0.184909708344272       0.904394782663954
   O              0.008818317761568       0.684909708344272       0.595605217336046
   O              0.991181682238432       0.315090291655728       0.404394782663953
   O              0.288646751927606       0.584358729327032       0.912462355140949
   O              0.711353248072394       0.415641270672968       0.087537644859051
   O              0.288646751927606       0.915641270672968       0.412462355140949
   O              0.711353248072394       0.084358729327032       0.587537644859051
   O              0.410605240199235       0.780190494186046       0.038586818821244
   O              0.589394759800765       0.219809505813954       0.961413181178756
   O              0.410605240199235       0.719809505813954       0.538586818821244
   O              0.589394759800765       0.280190494186046       0.461413181178756
%ENDBLOCK positions_frac

FIX_COM : true

%BLOCK species_gamma
   radsectesla
   H          267522128.0    
%ENDBLOCK species_gamma

%BLOCK species_pot
   H       1|0.6|13|15|17|10(qc=8)
   C       2|1.4|10|12|13|20:21(qc=7)
   O       2|1.1|15|18|20|20:21(qc=7)
%ENDBLOCK species_pot

SYMMETRY_TOL :     0.001000

%BLOCK symmetry_ops
# Symm. op. 1       E
          1.000000000000000       0.000000000000000       0.000000000000000
          0.000000000000000       1.000000000000000       0.000000000000000
          0.000000000000000       0.000000000000000       1.000000000000000
          0.000000000000000       0.000000000000000       0.000000000000000
# Symm. op. 2       I
         -1.000000000000000       0.000000000000000       0.000000000000000
          0.000000000000000      -1.000000000000000       0.000000000000000
          0.000000000000000       0.000000000000000      -1.000000000000000
          0.000000000000000       0.000000000000000       0.000000000000000
# Symm. op. 3     2_1
         -1.000000000000000       0.000000000000000       0.000000000000000
          0.000000000000000       1.000000000000000       0.000000000000000
          0.000000000000000       0.000000000000000      -1.000000000000000
          0.000000000000000       0.500000000000000       0.500000000000000
# Symm. op. 4       c
          1.000000000000000       0.000000000000000       0.000000000000000
          0.000000000000000      -1.000000000000000       0.000000000000000
          0.000000000000000       0.000000000000000       1.000000000000000
          0.000000000000000       0.500000000000000       0.500000000000000
%ENDBLOCK symmetry_ops

kpoint_mp_grid :    2   3   2



==> anc/aspirin/aspirin.magres <==
#$magres-abinitio-v1.0
# See http://www.ccpnc.ac.uk/pmwiki.php/CCPNC/Fileformat for format definition and code samples and libraries
[calculation]
calc_code CASTEP
calc_code_version  16.1
calc_code_hgversion f8ea1bd8badc+  Tue, 08 Dec 2015 11:54:45 +0000                  
calc_code_platform linux_x86_64_ifort15                                            
calc_name aspirin
calc_comment                                                                                 
calc_xcfunctional PBE 
calc_cutoffenergy    600.00000000 eV
calc_pspot H 1|0.6|13|15|17|10(qc=8)
calc_pspot C 2|1.4|10|12|13|20:21(qc=7)
calc_pspot O 2|1.1|15|18|20|20:21(qc=7)
calc_kpoint_mp_grid 2 3 2
calc_kpoint_mp_offset       0.00000000      0.00000000      0.00000000
[/calculation]
[atoms]
units lattice Angstrom
lattice           1.1319111879368000E+01          0.0000000000000000E+00         -6.1088582096983597E-02          0.0000000000000000E+00          6.5354859092466704E+00          0.0000000000000000E+00         -1.2221035630726100E+00          0.0000000000000000E+00          1.1310964409496799E+01
units atom Angstrom
symmetry x,y,z
symmetry -x,-y,-z
symmetry -x,y+1/2,-z+1/2
symmetry x,-y+1/2,z+1/2
atom H       H          1          2.9821569765071505E+00          1.5701603613199882E+00          1.1208275813914309E+01
atom H       H          2          7.1148513397882382E+00          4.9653255479266818E+00          4.1600013485507341E-02
atom H       H          3          3.5932087580434553E+00          1.6975825933033470E+00          5.5527936091659091E+00
atom H       H          4          6.5037995582519335E+00          4.8379033159433229E+00          5.6970822182339074E+00
atom H       H          5          3.2246357520760665E+00          2.5945512757250050E-01          1.7793968283619643E+00
atom H       H          6          6.8723725642193108E+00          6.2760307816741703E+00          9.4704789990378622E+00
atom H       H          7          2.6135839705397625E+00          3.0082878270508346E+00          7.4348790331103523E+00
atom H       H          8          7.4834243457556164E+00          3.5271980821958357E+00          3.8149967942894523E+00
atom H       H          9          1.2372355921468134E+00          1.1564016800864654E+00          3.0082008474979771E+00
atom H       H         10          8.8597727241485735E+00          5.3790842291602043E+00          8.2416749799018501E+00
atom H       H         11          6.2618381061050954E-01          2.1113412745368696E+00          8.6636830522463661E+00
atom H       H         12          9.4708245056848792E+00          4.4241446347098003E+00          2.5861927751534495E+00
atom H       H         13          2.3651485981856851E-01          3.3100078161161126E+00          2.3016949418970425E+00
atom H       H         14          9.8604934564768207E+00          3.2254780931305578E+00          8.9481808855027740E+00
atom H       H         15         -3.7453692171773645E-01          6.4932210477538916E+00          7.9571771466454422E+00
atom H       H         16          1.0471545238013126E+01          4.2264861492777486E-02          3.2926986807543739E+00
atom H       H         17          4.1790044475737922E+00          6.3233355880753166E+00          9.5945644586691721E+00
atom H       H         18          5.9180038687215992E+00          2.1215032117135399E-01          1.6553113687306322E+00
atom H       H         19          4.7900562291100970E+00          3.4798932757946885E+00          3.9390822539207724E+00
atom H       H         20          5.3069520871852935E+00          3.0555926334519810E+00          7.3107935734790432E+00
atom H       H         21          2.6485888998806937E+00          5.8707898024278506E+00          8.7696509731008625E+00
atom H       H         22          7.4484194164146951E+00          6.6469610681881963E-01          2.4802248542989540E+00
atom H       H         23          3.2596406814169989E+00          3.9324390614421545E+00          3.1141687683524624E+00
atom H       H         24          6.8373676348783903E+00          2.6030468478045155E+00          8.1357070590473537E+00
atom H       H         25          4.0308081912185756E+00          4.7831569250340635E+00          8.6854747385543423E+00
atom H       H         26          6.0662001250768025E+00          1.7523289842126062E+00          2.5644010888454747E+00
atom H       H         27          4.6418599727548804E+00          5.0200719388359412E+00          3.0299925338059426E+00
atom H       H         28          5.4551483435404968E+00          1.5154139704107290E+00          8.2198832935938739E+00
atom H       H         29         -3.5899871527159471E-01          6.4781925225537744E+00          1.0559780193929805E+01
atom H       H         30          1.0456007031566983E+01          5.7293386692895770E-02          6.9009563347000991E-01
atom H       H         31          2.5205306626471030E-01          3.3250363413162312E+00          4.9042979891814067E+00
atom H       H         32          9.8449552500306776E+00          3.2104495679304397E+00          6.3455778382184098E+00
atom C       C          1          1.6568747708525304E+00          3.6803679665013540E+00          7.4127971146703830E-01
atom C       C          2          8.4401335454428583E+00          2.8551179427453159E+00          1.0508596115932777E+01
atom C       C          3          1.0458229893162256E+00          6.1228608973686507E+00          6.3967619162154392E+00
atom C       C          4          9.0511853269791640E+00          4.1262501187801931E-01          4.8531139111843773E+00
atom C       C          5          2.7902019364096189E+00          3.1653680063891141E+00          7.9119123757278045E-02
atom C       C          6          7.3068063798857583E+00          3.3701179028575496E+00          1.1170756703642537E+01
atom C       C          7          2.1791501548733145E+00          1.0237494823422090E-01          5.7346013285056783E+00
atom C       C          8          7.9178581614220631E+00          6.4331109610124555E+00          5.5152744988941382E+00
atom C       C          9          3.3392615552009857E+00          1.9414134401685914E+00          4.4557478832453445E-01
atom C       C         10          6.7577467610944035E+00          4.5940724690780721E+00          1.0804301039075280E+01
atom C       C         11          2.7282097736646809E+00          1.3263295144547371E+00          6.1010569930729348E+00
atom C       C         12          7.3687985426307083E+00          5.2091563947919326E+00          5.1488188343268826E+00
atom C       C         13          2.7879021830397033E+00          1.2169674408086439E+00          1.5007473780130016E+00
atom C       C         14          7.3091061332556855E+00          5.3185184684380262E+00          9.7491284493868147E+00
atom C       C         15          2.1768504015033985E+00          2.0507755138146910E+00          7.1562295827614006E+00
atom C       C         16          7.9201579147919912E+00          4.4847103954319785E+00          4.0936462446384159E+00
atom C       C         17          1.6749344601297658E+00          1.7113993769735452E+00          2.1818246828707961E+00
atom C       C         18          8.4220738561656354E+00          4.8240865322731254E+00          9.0680511445290186E+00
atom C       C         19          1.0638826785934608E+00          1.5563435776497898E+00          7.8373068876191967E+00
atom C       C         20          9.0331256377019393E+00          4.9791423315968792E+00          3.4125689397806203E+00
atom C       C         21          1.1171087217361990E+00          2.9221737675395820E+00          1.7947512151415217E+00
atom C       C         22          8.9798995945591908E+00          3.6133121417070817E+00          9.4551246122582935E+00
atom C       C         23          5.0605694019989411E-01          3.4556918708375289E-01          7.4502334198899209E+00
atom C       C         24          9.5909513760954948E+00          6.1899167221629234E+00          3.7996424075098942E+00
atom C       C         25          9.6557088522932699E-01          4.9530460486183019E+00          4.1356858555777959E-01
atom C       C         26          9.1314374310660629E+00          1.5824398606283687E+00          1.0836307241842038E+01
atom C       C         27          3.5451910369302186E-01          4.8501828152517037E+00          6.0690507903061794E+00
atom C       C         28          9.7424892126023668E+00          1.6853030939949660E+00          5.1808250370936371E+00
atom C       C         29          3.0433880526252293E+00          4.8296265064107864E+00          1.0585581463887689E+01
atom C       C         30          7.0536202636701590E+00          1.7058594028358831E+00          6.6429436351213833E-01
atom C       C         31          3.6544398341615350E+00          4.9736023574592183E+00          4.9300992591392774E+00
atom C       C         32          6.4425684821338551E+00          1.5618835517874521E+00          6.3197765682605276E+00
atom C       C         33          3.5105749171215686E+00          5.4978176590472092E+00          9.3352678554426110E+00
atom C       C         34          6.5864333991738206E+00          1.0376682501994612E+00          1.9146079719572042E+00
atom C       C         35          4.1216266986578738E+00          4.3054112048227964E+00          3.6797856506942117E+00
atom C       C         36          5.9753816176375159E+00          2.2300747044238740E+00          7.5700901767056052E+00
atom O       O          1          2.1890035365969543E-01          5.6389053830428857E+00          1.0704832804252449E+01
atom O       O          2          9.8781079626356938E+00          8.9658052620378370E-01          5.4504302314736952E-01
atom O       O          3          8.2995213519600042E-01          4.1643234808271190E+00          5.0493505995040469E+00
atom O       O          4          9.2670561810993881E+00          2.3711624284195514E+00          6.2005252278957688E+00
atom O       O          5         -1.7023951423706905E-02          5.3270111158797695E+00          1.0808485121216880E+00
atom O       O          6          1.0114032267719097E+01          1.2084747933669011E+00          1.0169027315278129E+01
atom O       O          7         -6.2807573296001185E-01          4.4762177479902361E+00          6.7363307168700883E+00
atom O       O          8          1.0725084049255402E+01          2.0592681612564339E+00          4.5135451105297166E+00
atom O       O          9          2.1521013832973743E+00          3.8190682414621069E+00          1.0303196203202747E+01
atom O       O         10          7.9449069329980153E+00          2.7164176677845639E+00          9.4667962419706997E-01
atom O       O         11          2.7631531648336796E+00          5.9841606224078987E+00          4.6477139984543463E+00
atom O       O         12          7.3338551514617105E+00          5.5132528683877147E-01          6.6021618289454702E+00
atom O       O         13          4.6005295633008325E+00          5.0989239812811000E+00          4.1137084243742950E-01
atom O       O         14          5.4964787529945571E+00          1.4365619279655704E+00          1.0838504984962388E+01
atom O       O         15          3.9894777817645277E+00          4.7043048825889056E+00          6.0668530471858295E+00
atom O       O         16          6.1075305345308619E+00          1.8311810266577648E+00          5.1830227802139870E+00
[/atoms]
[magres]
units ms ppm
ms H         1          2.4467991412257195E+01         -5.1596442682544197E-01          6.1502622774268823E-02         -1.1240537267915269E+00          2.4071860662803076E+01         -1.7241799651730387E+00          5.5358417110120672E-01         -1.5003410205505779E-01          2.2499848769143497E+01
ms H         2          2.4467991412257195E+01         -5.1596442682544197E-01          6.1502622774268823E-02         -1.1240537267915269E+00          2.4071860662803079E+01         -1.7241799651730387E+00          5.5358417110120672E-01         -1.5003410205505779E-01          2.2499848769143497E+01
ms H         3          2.4467991412257195E+01          5.1596442682544197E-01          6.1502622774268823E-02          1.1240537267915269E+00          2.4071860662803076E+01          1.7241799651730387E+00          5.5358417110120672E-01          1.5003410205505779E-01          2.2499848769143494E+01
ms H         4          2.4467991412257195E+01          5.1596442682544197E-01          6.1502622774268823E-02          1.1240537267915269E+00          2.4071860662803076E+01          1.7241799651730387E+00          5.5358417110120672E-01          1.5003410205505779E-01          2.2499848769143497E+01
ms H         5          2.3142162426778544E+01         -7.7704403776995695E-02         -1.7575025205880412E+00         -4.6895827325741285E-01          2.2845691272993122E+01         -3.9882514047028605E-01         -1.1128288617498476E+00          9.3338450476083246E-01          2.3303689153186259E+01
ms H         6          2.3142162426778544E+01         -7.7704403776995695E-02         -1.7575025205880412E+00         -4.6895827325741285E-01          2.2845691272993122E+01         -3.9882514047028605E-01         -1.1128288617498476E+00          9.3338450476083246E-01          2.3303689153186259E+01
ms H         7          2.3142162426778544E+01          7.7704403776995695E-02         -1.7575025205880412E+00          4.6895827325741285E-01          2.2845691272993122E+01          3.9882514047028605E-01         -1.1128288617498479E+00         -9.3338450476083246E-01          2.3303689153186259E+01
ms H         8          2.3142162426778544E+01          7.7704403776995695E-02         -1.7575025205880412E+00          4.6895827325741285E-01          2.2845691272993122E+01          3.9882514047028605E-01         -1.1128288617498476E+00         -9.3338450476083246E-01          2.3303689153186259E+01
ms H         9          2.2164732245802870E+01         -1.2186239392590177E+00          2.6286217477620655E-01         -1.4276553371026797E+00          2.2902025810533083E+01         -4.1142424527402632E-01         -1.5420519536031219E+00          2.7987106726124622E-01          2.3767765143108431E+01
ms H        10          2.2164732245802870E+01         -1.2186239392590175E+00          2.6286217477620655E-01         -1.4276553371026797E+00          2.2902025810533083E+01         -4.1142424527402632E-01         -1.5420519536031219E+00          2.7987106726124622E-01          2.3767765143108431E+01
ms H        11          2.2164732245802867E+01          1.2186239392590177E+00          2.6286217477620655E-01          1.4276553371026794E+00          2.2902025810533083E+01          4.1142424527402632E-01         -1.5420519536031216E+00         -2.7987106726124622E-01          2.3767765143108431E+01
ms H        12          2.2164732245802867E+01          1.2186239392590177E+00          2.6286217477620655E-01          1.4276553371026797E+00          2.2902025810533083E+01          4.1142424527402632E-01         -1.5420519536031219E+00         -2.7987106726124622E-01          2.3767765143108434E+01
ms H        13          2.0377494644493918E+01         -1.4045795950676716E+00          5.8189997845003982E-01         -8.1011337571291017E-02          2.3446567728395785E+01         -1.3476124137184020E+00         -4.8515688189018608E-01         -1.9570266730312955E+00          2.3011865439838608E+01
ms H        14          2.0377494644493918E+01         -1.4045795950676716E+00          5.8189997845003982E-01         -8.1011337571291031E-02          2.3446567728395785E+01         -1.3476124137184018E+00         -4.8515688189018608E-01         -1.9570266730312955E+00          2.3011865439838608E+01
ms H        15          2.0377494644493918E+01          1.4045795950676716E+00          5.8189997845003982E-01          8.1011337571291017E-02          2.3446567728395781E+01          1.3476124137184020E+00         -4.8515688189018608E-01          1.9570266730312955E+00          2.3011865439838612E+01
ms H        16          2.0377494644493918E+01          1.4045795950676714E+00          5.8189997845003982E-01          8.1011337571291031E-02          2.3446567728395785E+01          1.3476124137184020E+00         -4.8515688189018608E-01          1.9570266730312955E+00          2.3011865439838608E+01
ms H        17          2.9152388413004775E+01          3.8128895492018349E+00          1.8553295854010099E+00          3.9761548383232874E+00          2.8785848735691729E+01          7.4888588557075406E-02          1.4512094684306156E+00         -1.2016293047515683E+00          2.7935650385113416E+01
ms H        18          2.9152388413004775E+01          3.8128895492018349E+00          1.8553295854010099E+00          3.9761548383232874E+00          2.8785848735691729E+01          7.4888588557075420E-02          1.4512094684306156E+00         -1.2016293047515680E+00          2.7935650385113419E+01
ms H        19          2.9152388413004768E+01         -3.8128895492018349E+00          1.8553295854010099E+00         -3.9761548383232874E+00          2.8785848735691729E+01         -7.4888588557075420E-02          1.4512094684306154E+00          1.2016293047515683E+00          2.7935650385113419E+01
ms H        20          2.9152388413004775E+01         -3.8128895492018349E+00          1.8553295854010099E+00         -3.9761548383232874E+00          2.8785848735691722E+01         -7.4888588557075420E-02          1.4512094684306154E+00          1.2016293047515680E+00          2.7935650385113416E+01
ms H        21          3.0220525818798993E+01         -3.4126866919107535E+00          5.7350516902816882E+00         -2.9068328195235522E+00          2.7809786928683856E+01         -5.6288590280893898E+00          5.0583809187146764E+00         -4.3274224476316006E+00          3.2784671559624115E+01
ms H        22          3.0220525818798993E+01         -3.4126866919107535E+00          5.7350516902816882E+00         -2.9068328195235522E+00          2.7809786928683856E+01         -5.6288590280893898E+00          5.0583809187146755E+00         -4.3274224476316006E+00          3.2784671559624115E+01
ms H        23          3.0220525818798993E+01          3.4126866919107535E+00          5.7350516902816882E+00          2.9068328195235522E+00          2.7809786928683856E+01          5.6288590280893898E+00          5.0583809187146764E+00          4.3274224476316006E+00          3.2784671559624115E+01
ms H        24          3.0220525818798993E+01          3.4126866919107535E+00          5.7350516902816882E+00          2.9068328195235522E+00          2.7809786928683856E+01          5.6288590280893898E+00          5.0583809187146764E+00          4.3274224476316006E+00          3.2784671559624108E+01
ms H        25          2.8672745608150141E+01         -2.6359056219687562E+00         -2.7850742624672140E+00         -1.2521917474219462E+00          2.6812132473816586E+01          1.7908726449747174E+00         -2.1972680588099536E-01          2.1946510740031950E+00          3.1179570308612416E+01
ms H        26          2.8672745608150141E+01         -2.6359056219687562E+00         -2.7850742624672136E+00         -1.2521917474219462E+00          2.6812132473816586E+01          1.7908726449747174E+00         -2.1972680588099536E-01          2.1946510740031950E+00          3.1179570308612416E+01
ms H        27          2.8672745608150141E+01          2.6359056219687553E+00         -2.7850742624672136E+00          1.2521917474219464E+00          2.6812132473816586E+01         -1.7908726449747174E+00         -2.1972680588099536E-01         -2.1946510740031955E+00          3.1179570308612416E+01
ms H        28          2.8672745608150144E+01          2.6359056219687562E+00         -2.7850742624672136E+00          1.2521917474219464E+00          2.6812132473816582E+01         -1.7908726449747174E+00         -2.1972680588099536E-01         -2.1946510740031950E+00          3.1179570308612416E+01
ms H        29          1.3528964963640519E+01         -8.4474180237275824E+00          2.3631638646042359E+00         -8.7932766490343379E+00          2.5113307353489748E+01         -6.5495234938478202E+00          1.5082610791548992E+00         -3.8974023704859557E+00          9.2482702808322799E+00
ms H        30          1.3528964963640517E+01         -8.4474180237275842E+00          2.3631638646042359E+00         -8.7932766490343379E+00          2.5113307353489748E+01         -6.5495234938478211E+00          1.5082610791548992E+00         -3.8974023704859557E+00          9.2482702808322781E+00
ms H        31          1.3528964963640517E+01          8.4474180237275842E+00          2.3631638646042359E+00          8.7932766490343379E+00          2.5113307353489745E+01          6.5495234938478202E+00          1.5082610791548994E+00          3.8974023704859548E+00          9.2482702808322781E+00
ms H        32          1.3528964963640517E+01          8.4474180237275842E+00          2.3631638646042354E+00          8.7932766490343379E+00          2.5113307353489741E+01          6.5495234938478202E+00          1.5082610791548992E+00          3.8974023704859548E+00          9.2482702808322781E+00
ms C         1          5.7072250844387156E+01          4.9980989272042819E+01          4.7810575887078386E+01          6.0109635079578283E+01          1.3352777522419231E+01          4.4826584828849974E+01          3.9881665267795881E+01          5.0462241285387059E+01          7.4039293486916890E+01
ms C         2          5.7072250844387128E+01          4.9980989272042827E+01          4.7810575887078386E+01          6.0109635079578283E+01          1.3352777522419231E+01          4.4826584828849974E+01          3.9881665267795881E+01          5.0462241285387051E+01          7.4039293486916890E+01
ms C         3          5.7072250844387113E+01         -4.9980989272042819E+01          4.7810575887078386E+01         -6.0109635079578283E+01          1.3352777522419260E+01         -4.4826584828849974E+01          3.9881665267795881E+01         -5.0462241285387051E+01          7.4039293486916890E+01
ms C         4          5.7072250844387128E+01         -4.9980989272042827E+01          4.7810575887078386E+01         -6.0109635079578283E+01          1.3352777522419260E+01         -4.4826584828849974E+01          3.9881665267795881E+01         -5.0462241285387059E+01          7.4039293486916890E+01
ms C         5          2.7506468603638190E+01          1.1783892504097004E+01          5.0893531275889870E+01         -6.6455551396637018E+00          1.4240387089260189E+01          5.7317984827308635E+01          6.8303283606344451E+01          5.0271439655022441E+01         -3.2608610559920663E+00
ms C         6          2.7506468603638176E+01          1.1783892504097004E+01          5.0893531275889870E+01         -6.6455551396637018E+00          1.4240387089260189E+01          5.7317984827308635E+01          6.8303283606344451E+01          5.0271439655022441E+01         -3.2608610559920663E+00
ms C         7          2.7506468603638190E+01         -1.1783892504097004E+01          5.0893531275889870E+01          6.6455551396637018E+00          1.4240387089260189E+01         -5.7317984827308635E+01          6.8303283606344451E+01         -5.0271439655022434E+01         -3.2608610559920663E+00
ms C         8          2.7506468603638190E+01         -1.1783892504097006E+01          5.0893531275889870E+01          6.6455551396637018E+00          1.4240387089260189E+01         -5.7317984827308635E+01          6.8303283606344451E+01         -5.0271439655022441E+01         -3.2608610559920663E+00
ms C         9          2.5768081718661911E+01          5.7734976881852162E+01          8.3497501833261310E+01          5.4557607851430753E+01          4.4970366337811541E+01          2.7782721352456822E+01          7.6882949248266357E+01          2.7928834191343277E+01          6.2900682984970203E+01
ms C        10          2.5768081718661911E+01          5.7734976881852162E+01          8.3497501833261310E+01          5.4557607851430760E+01          4.4970366337811541E+01          2.7782721352456825E+01          7.6882949248266357E+01          2.7928834191343277E+01          6.2900682984970231E+01
ms C        11          2.5768081718661939E+01         -5.7734976881852162E+01          8.3497501833261310E+01         -5.4557607851430753E+01          4.4970366337811541E+01         -2.7782721352456822E+01          7.6882949248266357E+01         -2.7928834191343277E+01          6.2900682984970203E+01
ms C        12          2.5768081718661939E+01         -5.7734976881852162E+01          8.3497501833261310E+01         -5.4557607851430753E+01          4.4970366337811541E+01         -2.7782721352456822E+01          7.6882949248266357E+01         -2.7928834191343277E+01          6.2900682984970231E+01
ms C        13          4.8291672136004962E+01          7.4033171817489887E+01          5.6476009832913235E+01          7.3294007006335335E+01         -2.2310680821944473E+01          6.8876040732022616E+01          5.2752923969181850E+01          7.0249512536654152E+01          6.4288809894980432E+01
ms C        14          4.8291672136004955E+01          7.4033171817489887E+01          5.6476009832913235E+01          7.3294007006335335E+01         -2.2310680821944459E+01          6.8876040732022616E+01          5.2752923969181850E+01          7.0249512536654152E+01          6.4288809894980432E+01
ms C        15          4.8291672136004962E+01         -7.4033171817489887E+01          5.6476009832913235E+01         -7.3294007006335335E+01         -2.2310680821944473E+01         -6.8876040732022616E+01          5.2752923969181850E+01         -7.0249512536654152E+01          6.4288809894980432E+01
ms C        16          4.8291672136004962E+01         -7.4033171817489887E+01          5.6476009832913235E+01         -7.3294007006335335E+01         -2.2310680821944459E+01         -6.8876040732022616E+01          5.2752923969181850E+01         -7.0249512536654152E+01          6.4288809894980432E+01
ms C        17          5.9904465076619942E+01          2.6894649502883041E+01          8.4389437692144782E+01          2.7289804131865530E+01          3.0727796467311649E+01          8.0186733122568413E+01          8.4182427513283983E+01          7.8130297808926144E+01          3.4924832670518263E+01
ms C        18          5.9904465076619942E+01          2.6894649502883041E+01          8.4389437692144782E+01          2.7289804131865530E+01          3.0727796467311649E+01          8.0186733122568413E+01          8.4182427513283983E+01          7.8130297808926144E+01          3.4924832670518263E+01
ms C        19          5.9904465076619942E+01         -2.6894649502883045E+01          8.4389437692144782E+01         -2.7289804131865530E+01          3.0727796467311677E+01         -8.0186733122568413E+01          8.4182427513283983E+01         -7.8130297808926144E+01          3.4924832670518263E+01
ms C        20          5.9904465076619942E+01         -2.6894649502883041E+01          8.4389437692144782E+01         -2.7289804131865530E+01          3.0727796467311649E+01         -8.0186733122568413E+01          8.4182427513283969E+01         -7.8130297808926159E+01          3.4924832670518263E+01
ms C        21          1.3315989987609136E+01          5.8438794139440198E+01          9.6537419459653009E+01          6.8401928810465805E+01          3.6272017415347506E+01          3.6321243083547792E+01          9.2991532336233234E+01          3.9574519862822036E+01          5.3842144127021101E+01
ms C        22          1.3315989987609136E+01          5.8438794139440198E+01          9.6537419459653009E+01          6.8401928810465805E+01          3.6272017415347513E+01          3.6321243083547799E+01          9.2991532336233234E+01          3.9574519862822036E+01          5.3842144127021101E+01
ms C        23          1.3315989987609136E+01         -5.8438794139440198E+01          9.6537419459652995E+01         -6.8401928810465805E+01          3.6272017415347506E+01         -3.6321243083547792E+01          9.2991532336233234E+01         -3.9574519862822036E+01          5.3842144127021101E+01
ms C        24          1.3315989987609136E+01         -5.8438794139440198E+01          9.6537419459653009E+01         -6.8401928810465805E+01          3.6272017415347506E+01         -3.6321243083547799E+01          9.2991532336233234E+01         -3.9574519862822036E+01          5.3842144127021101E+01
ms C        25          2.6756653331645339E+01          2.4130038507769793E+01          1.9379766314472349E+01          3.2756636187262586E+01         -3.5683984141868279E+01          4.8882375672139268E+01          1.4542092633956013E+01          5.9238114685212196E+01          1.4558460969332714E+00
ms C        26          2.6756653331645339E+01          2.4130038507769793E+01          1.9379766314472349E+01          3.2756636187262586E+01         -3.5683984141868265E+01          4.8882375672139268E+01          1.4542092633956013E+01          5.9238114685212189E+01          1.4558460969332714E+00
ms C        27          2.6756653331645310E+01         -2.4130038507769793E+01          1.9379766314472349E+01         -3.2756636187262586E+01         -3.5683984141868294E+01         -4.8882375672139268E+01          1.4542092633956013E+01         -5.9238114685212196E+01          1.4558460969332714E+00
ms C        28          2.6756653331645310E+01         -2.4130038507769793E+01          1.9379766314472352E+01         -3.2756636187262586E+01         -3.5683984141868279E+01         -4.8882375672139268E+01          1.4542092633956013E+01         -5.9238114685212196E+01          1.4558460969332714E+00
ms C        29         -1.3435745490695346E+01         -7.8064689838206419E+01          2.6419952521098843E+01         -7.6735229424140186E+01         -3.7573126090902882E+01          3.1867640111121638E+01          1.9511418576242139E+00          4.2015438198691566E+00          3.1228223545191454E+01
ms C        30         -1.3435745490695346E+01         -7.8064689838206419E+01          2.6419952521098843E+01         -7.6735229424140186E+01         -3.7573126090902882E+01          3.1867640111121638E+01          1.9511418576242141E+00          4.2015438198691566E+00          3.1228223545191426E+01
ms C        31         -1.3435745490695346E+01          7.8064689838206405E+01          2.6419952521098846E+01          7.6735229424140186E+01         -3.7573126090902910E+01         -3.1867640111121638E+01          1.9511418576242141E+00         -4.2015438198691566E+00          3.1228223545191426E+01
ms C        32         -1.3435745490695346E+01          7.8064689838206405E+01          2.6419952521098843E+01          7.6735229424140186E+01         -3.7573126090902896E+01         -3.1867640111121634E+01          1.9511418576242141E+00         -4.2015438198691566E+00          3.1228223545191419E+01
ms C        33          1.4804641109146993E+02          8.9190295079458206E+00         -6.9165764281934150E+00          1.0467494763701851E+01          1.5176563094946303E+02         -1.3802998422157623E+01         -1.2334923184910931E+01         -2.1326895318120087E+01          1.6400219930643084E+02
ms C        34          1.4804641109146993E+02          8.9190295079458206E+00         -6.9165764281934150E+00          1.0467494763701851E+01          1.5176563094946303E+02         -1.3802998422157623E+01         -1.2334923184910929E+01         -2.1326895318120087E+01          1.6400219930643084E+02
ms C        35          1.4804641109146993E+02         -8.9190295079458188E+00         -6.9165764281934141E+00         -1.0467494763701851E+01          1.5176563094946303E+02          1.3802998422157623E+01         -1.2334923184910929E+01          2.1326895318120087E+01          1.6400219930643084E+02
ms C        36          1.4804641109146993E+02         -8.9190295079458188E+00         -6.9165764281934141E+00         -1.0467494763701851E+01          1.5176563094946303E+02          1.3802998422157623E+01         -1.2334923184910929E+01          2.1326895318120084E+01          1.6400219930643084E+02
ms O         1          2.7734909616461533E+01          1.4665058744068975E+02          4.7045355108535787E+01          9.5953979234753461E+01          3.6676086888773789E+01          4.0849786436257304E+01          8.6004350990666168E+01         -2.1298524472958846E+01          1.3298281572740871E+02
ms O         2          2.7734909616461529E+01          1.4665058744068972E+02          4.7045355108535787E+01          9.5953979234753461E+01          3.6676086888773845E+01          4.0849786436257304E+01          8.6004350990666168E+01         -2.1298524472958846E+01          1.3298281572740871E+02
ms O         3          2.7734909616461533E+01         -1.4665058744068972E+02          4.7045355108535794E+01         -9.5953979234753447E+01          3.6676086888773796E+01         -4.0849786436257304E+01          8.6004350990666168E+01          2.1298524472958846E+01          1.3298281572740871E+02
ms O         4          2.7734909616461533E+01         -1.4665058744068975E+02          4.7045355108535794E+01         -9.5953979234753461E+01          3.6676086888773789E+01         -4.0849786436257304E+01          8.6004350990666168E+01          2.1298524472958846E+01          1.3298281572740871E+02
ms O         5         -1.7573976614131990E+01          1.0791683605922010E+02          1.7468426255372148E+02          1.3768955642459818E+02         -6.0614584162461064E+01          1.1624034461605171E+02          1.7307845523849377E+02          1.3336000823404578E+02         -2.6662019775333203E+01
ms O         6         -1.7573976614131990E+01          1.0791683605922012E+02          1.7468426255372148E+02          1.3768955642459818E+02         -6.0614584162461071E+01          1.1624034461605171E+02          1.7307845523849377E+02          1.3336000823404578E+02         -2.6662019775333203E+01
ms O         7         -1.7573976614131936E+01         -1.0791683605922012E+02          1.7468426255372148E+02         -1.3768955642459818E+02         -6.0614584162461078E+01         -1.1624034461605171E+02          1.7307845523849377E+02         -1.3336000823404578E+02         -2.6662019775333203E+01
ms O         8         -1.7573976614132050E+01         -1.0791683605922012E+02          1.7468426255372148E+02         -1.3768955642459818E+02         -6.0614584162461071E+01         -1.1624034461605171E+02          1.7307845523849377E+02         -1.3336000823404578E+02         -2.6662019775333203E+01
ms O         9          1.0937593341329581E+02          4.4629695272376161E+01         -1.5022687072215000E+01          3.1355109078615783E+01          9.8323885168701764E+01         -1.2605302214047299E+01          1.0101977734378139E+02          1.0790081342622246E+02         -1.0816025495369161E+02
ms O        10          1.0937593341329581E+02          4.4629695272376161E+01         -1.5022687072215000E+01          3.1355109078615776E+01          9.8323885168701764E+01         -1.2605302214047299E+01          1.0101977734378137E+02          1.0790081342622246E+02         -1.0816025495369155E+02
ms O        11          1.0937593341329581E+02         -4.4629695272376161E+01         -1.5022687072215000E+01         -3.1355109078615776E+01          9.8323885168701793E+01          1.2605302214047301E+01          1.0101977734378137E+02         -1.0790081342622246E+02         -1.0816025495369161E+02
ms O        12          1.0937593341329581E+02         -4.4629695272376161E+01         -1.5022687072215000E+01         -3.1355109078615776E+01          9.8323885168701793E+01          1.2605302214047299E+01          1.0101977734378139E+02         -1.0790081342622246E+02         -1.0816025495369155E+02
ms O        13         -2.3127090460433397E+00         -2.7796126931537106E+02         -8.4447854633215059E+01         -2.7457410911325826E+02         -6.9332201249250403E+01         -4.5273751361483562E+01         -6.3672437458382305E+01         -2.7089719318094044E+01         -2.6920980077092827E+02
ms O        14         -2.3127090460433397E+00         -2.7796126931537111E+02         -8.4447854633215059E+01         -2.7457410911325826E+02         -6.9332201249250346E+01         -4.5273751361483562E+01         -6.3672437458382305E+01         -2.7089719318094041E+01         -2.6920980077092827E+02
ms O        15         -2.3127090460433397E+00          2.7796126931537111E+02         -8.4447854633215059E+01          2.7457410911325826E+02         -6.9332201249250403E+01          4.5273751361483562E+01         -6.3672437458382305E+01          2.7089719318094041E+01         -2.6920980077092827E+02
ms O        16         -2.3127090460433397E+00          2.7796126931537111E+02         -8.4447854633215059E+01          2.7457410911325826E+02         -6.9332201249250346E+01          4.5273751361483562E+01         -6.3672437458382305E+01          2.7089719318094037E+01         -2.6920980077092827E+02
[/magres]
[magres_old]
============
Atom: H        1
============
H        1 Coordinates      2.982    1.570   11.208   A
 
TOTAL Shielding Tensor

              24.4680     -0.5160      0.0615
              -1.1241     24.0719     -1.7242
               0.5536     -0.1500     22.4998

H        1 Eigenvalue  sigma_xx      22.0606 (ppm)
H        1 Eigenvector sigma_xx       0.0324      0.4329      0.9008
H        1 Eigenvalue  sigma_yy      23.6166 (ppm)
H        1 Eigenvector sigma_yy       0.7144      0.6203     -0.3238
H        1 Eigenvalue  sigma_zz      25.3625 (ppm)
H        1 Eigenvector sigma_zz      -0.6990      0.6541     -0.2892
 
H        1 Isotropic:       23.6799 (ppm)
H        1 Anisotropy:       2.5240 (ppm)
H        1 Asymmetry:        0.9248
 
============
Atom: H        2
============
H        2 Coordinates      7.115    4.965    0.042   A
 
TOTAL Shielding Tensor

              24.4680     -0.5160      0.0615
              -1.1241     24.0719     -1.7242
               0.5536     -0.1500     22.4998

H        2 Eigenvalue  sigma_xx      22.0606 (ppm)
H        2 Eigenvector sigma_xx       0.0324      0.4329      0.9008
H        2 Eigenvalue  sigma_yy      23.6166 (ppm)
H        2 Eigenvector sigma_yy       0.7144      0.6203     -0.3238
H        2 Eigenvalue  sigma_zz      25.3625 (ppm)
H        2 Eigenvector sigma_zz      -0.6990      0.6541     -0.2892
 
H        2 Isotropic:       23.6799 (ppm)
H        2 Anisotropy:       2.5240 (ppm)
H        2 Asymmetry:        0.9248
 
============
Atom: H        3
============
H        3 Coordinates      3.593    1.698    5.553   A
 
TOTAL Shielding Tensor

              24.4680      0.5160      0.0615
               1.1241     24.0719      1.7242
               0.5536      0.1500     22.4998

H        3 Eigenvalue  sigma_xx      22.0606 (ppm)
H        3 Eigenvector sigma_xx       0.0324     -0.4329      0.9008
H        3 Eigenvalue  sigma_yy      23.6166 (ppm)
H        3 Eigenvector sigma_yy      -0.7144      0.6203      0.3238
H        3 Eigenvalue  sigma_zz      25.3625 (ppm)
H        3 Eigenvector sigma_zz      -0.6990     -0.6541     -0.2892
 
H        3 Isotropic:       23.6799 (ppm)
H        3 Anisotropy:       2.5240 (ppm)
H        3 Asymmetry:        0.9248
 
============
Atom: H        4
============
H        4 Coordinates      6.504    4.838    5.697   A
 
TOTAL Shielding Tensor

              24.4680      0.5160      0.0615
               1.1241     24.0719      1.7242
               0.5536      0.1500     22.4998

H        4 Eigenvalue  sigma_xx      22.0606 (ppm)
H        4 Eigenvector sigma_xx       0.0324     -0.4329      0.9008
H        4 Eigenvalue  sigma_yy      23.6166 (ppm)
H        4 Eigenvector sigma_yy      -0.7144      0.6203      0.3238
H        4 Eigenvalue  sigma_zz      25.3625 (ppm)
H        4 Eigenvector sigma_zz      -0.6990     -0.6541     -0.2892
 
H        4 Isotropic:       23.6799 (ppm)
H        4 Anisotropy:       2.5240 (ppm)
H        4 Asymmetry:        0.9248
 
============
Atom: H        5
============
H        5 Coordinates      3.225    0.259    1.779   A
 
TOTAL Shielding Tensor

              23.1422     -0.0777     -1.7575
              -0.4690     22.8457     -0.3988
              -1.1128      0.9334     23.3037

H        5 Eigenvalue  sigma_xx      21.7853 (ppm)
H        5 Eigenvector sigma_xx      -0.7280     -0.0149     -0.6854
H        5 Eigenvalue  sigma_yy      22.7688 (ppm)
H        5 Eigenvector sigma_yy       0.1251      0.9801     -0.1541
H        5 Eigenvalue  sigma_zz      24.7375 (ppm)
H        5 Eigenvector sigma_zz      -0.6741      0.1979      0.7116
 
H        5 Isotropic:       23.0972 (ppm)
H        5 Anisotropy:       2.4605 (ppm)
H        5 Asymmetry:        0.5996
 
============
Atom: H        6
============
H        6 Coordinates      6.872    6.276    9.470   A
 
TOTAL Shielding Tensor

              23.1422     -0.0777     -1.7575
              -0.4690     22.8457     -0.3988
              -1.1128      0.9334     23.3037

H        6 Eigenvalue  sigma_xx      21.7853 (ppm)
H        6 Eigenvector sigma_xx      -0.7280     -0.0149     -0.6854
H        6 Eigenvalue  sigma_yy      22.7688 (ppm)
H        6 Eigenvector sigma_yy       0.1251      0.9801     -0.1541
H        6 Eigenvalue  sigma_zz      24.7375 (ppm)
H        6 Eigenvector sigma_zz      -0.6741      0.1979      0.7116
 
H        6 Isotropic:       23.0972 (ppm)
H        6 Anisotropy:       2.4605 (ppm)
H        6 Asymmetry:        0.5996
 
============
Atom: H        7
============
H        7 Coordinates      2.614    3.008    7.435   A
 
TOTAL Shielding Tensor

              23.1422      0.0777     -1.7575
               0.4690     22.8457      0.3988
              -1.1128     -0.9334     23.3037

H        7 Eigenvalue  sigma_xx      21.7853 (ppm)
H        7 Eigenvector sigma_xx       0.7280     -0.0149      0.6854
H        7 Eigenvalue  sigma_yy      22.7688 (ppm)
H        7 Eigenvector sigma_yy       0.1251     -0.9801     -0.1541
H        7 Eigenvalue  sigma_zz      24.7375 (ppm)
H        7 Eigenvector sigma_zz      -0.6741     -0.1979      0.7116
 
H        7 Isotropic:       23.0972 (ppm)
H        7 Anisotropy:       2.4605 (ppm)
H        7 Asymmetry:        0.5996
 
============
Atom: H        8
============
H        8 Coordinates      7.483    3.527    3.815   A
 
TOTAL Shielding Tensor

              23.1422      0.0777     -1.7575
               0.4690     22.8457      0.3988
              -1.1128     -0.9334     23.3037

H        8 Eigenvalue  sigma_xx      21.7853 (ppm)
H        8 Eigenvector sigma_xx       0.7280     -0.0149      0.6854
H        8 Eigenvalue  sigma_yy      22.7688 (ppm)
H        8 Eigenvector sigma_yy       0.1251     -0.9801     -0.1541
H        8 Eigenvalue  sigma_zz      24.7375 (ppm)
H        8 Eigenvector sigma_zz      -0.6741     -0.1979      0.7116
 
H        8 Isotropic:       23.0972 (ppm)
H        8 Anisotropy:       2.4605 (ppm)
H        8 Asymmetry:        0.5996
 
============
Atom: H        9
============
H        9 Coordinates      1.237    1.156    3.008   A
 
TOTAL Shielding Tensor

              22.1647     -1.2186      0.2629
              -1.4277     22.9020     -0.4114
              -1.5421      0.2799     23.7678

H        9 Eigenvalue  sigma_xx      24.2217 (ppm)
H        9 Eigenvector sigma_xx       0.5343     -0.5018     -0.6802
H        9 Eigenvalue  sigma_yy      23.5655 (ppm)
H        9 Eigenvector sigma_yy       0.2896     -0.6474      0.7050
H        9 Eigenvalue  sigma_zz      21.0474 (ppm)
H        9 Eigenvector sigma_zz       0.7941      0.5737      0.2006
 
H        9 Isotropic:       22.9448 (ppm)
H        9 Anisotropy:      -2.8462 (ppm)
H        9 Asymmetry:        0.3458
 
============
Atom: H       10
============
H       10 Coordinates      8.860    5.379    8.242   A
 
TOTAL Shielding Tensor

              22.1647     -1.2186      0.2629
              -1.4277     22.9020     -0.4114
              -1.5421      0.2799     23.7678

H       10 Eigenvalue  sigma_xx      24.2217 (ppm)
H       10 Eigenvector sigma_xx       0.5343     -0.5018     -0.6802
H       10 Eigenvalue  sigma_yy      23.5655 (ppm)
H       10 Eigenvector sigma_yy       0.2896     -0.6474      0.7050
H       10 Eigenvalue  sigma_zz      21.0474 (ppm)
H       10 Eigenvector sigma_zz       0.7941      0.5737      0.2006
 
H       10 Isotropic:       22.9448 (ppm)
H       10 Anisotropy:      -2.8462 (ppm)
H       10 Asymmetry:        0.3458
 
============
Atom: H       11
============
H       11 Coordinates      0.626    2.111    8.664   A
 
TOTAL Shielding Tensor

              22.1647      1.2186      0.2629
               1.4277     22.9020      0.4114
              -1.5421     -0.2799     23.7678

H       11 Eigenvalue  sigma_xx      24.2217 (ppm)
H       11 Eigenvector sigma_xx      -0.5343     -0.5018      0.6802
H       11 Eigenvalue  sigma_yy      23.5655 (ppm)
H       11 Eigenvector sigma_yy       0.2896      0.6474      0.7050
H       11 Eigenvalue  sigma_zz      21.0474 (ppm)
H       11 Eigenvector sigma_zz       0.7941     -0.5737      0.2006
 
H       11 Isotropic:       22.9448 (ppm)
H       11 Anisotropy:      -2.8462 (ppm)
H       11 Asymmetry:        0.3458
 
============
Atom: H       12
============
H       12 Coordinates      9.471    4.424    2.586   A
 
TOTAL Shielding Tensor

              22.1647      1.2186      0.2629
               1.4277     22.9020      0.4114
              -1.5421     -0.2799     23.7678

H       12 Eigenvalue  sigma_xx      24.2217 (ppm)
H       12 Eigenvector sigma_xx      -0.5343     -0.5018      0.6802
H       12 Eigenvalue  sigma_yy      23.5655 (ppm)
H       12 Eigenvector sigma_yy       0.2896      0.6474      0.7050
H       12 Eigenvalue  sigma_zz      21.0474 (ppm)
H       12 Eigenvector sigma_zz       0.7941     -0.5737      0.2006
 
H       12 Isotropic:       22.9448 (ppm)
H       12 Anisotropy:      -2.8462 (ppm)
H       12 Asymmetry:        0.3458
 
============
Atom: H       13
============
H       13 Coordinates      0.237    3.310    2.302   A
 
TOTAL Shielding Tensor

              20.3775     -1.4046      0.5819
              -0.0810     23.4466     -1.3476
              -0.4852     -1.9570     23.0119

H       13 Eigenvalue  sigma_xx      20.1576 (ppm)
H       13 Eigenvector sigma_xx       0.9451      0.2896      0.1516
H       13 Eigenvalue  sigma_yy      21.7057 (ppm)
H       13 Eigenvector sigma_yy      -0.3004      0.5861      0.7525
H       13 Eigenvalue  sigma_zz      24.9726 (ppm)
H       13 Eigenvector sigma_zz       0.1291     -0.7567      0.6409
 
H       13 Isotropic:       22.2786 (ppm)
H       13 Anisotropy:       4.0410 (ppm)
H       13 Asymmetry:        0.5746
 
============
Atom: H       14
============
H       14 Coordinates      9.860    3.225    8.948   A
 
TOTAL Shielding Tensor

              20.3775     -1.4046      0.5819
              -0.0810     23.4466     -1.3476
              -0.4852     -1.9570     23.0119

H       14 Eigenvalue  sigma_xx      20.1576 (ppm)
H       14 Eigenvector sigma_xx       0.9451      0.2896      0.1516
H       14 Eigenvalue  sigma_yy      21.7057 (ppm)
H       14 Eigenvector sigma_yy      -0.3004      0.5861      0.7525
H       14 Eigenvalue  sigma_zz      24.9726 (ppm)
H       14 Eigenvector sigma_zz       0.1291     -0.7567      0.6409
 
H       14 Isotropic:       22.2786 (ppm)
H       14 Anisotropy:       4.0410 (ppm)
H       14 Asymmetry:        0.5746
 
============
Atom: H       15
============
H       15 Coordinates     -0.375    6.493    7.957   A
 
TOTAL Shielding Tensor

              20.3775      1.4046      0.5819
               0.0810     23.4466      1.3476
              -0.4852      1.9570     23.0119

H       15 Eigenvalue  sigma_xx      20.1576 (ppm)
H       15 Eigenvector sigma_xx       0.9451     -0.2896      0.1516
H       15 Eigenvalue  sigma_yy      21.7057 (ppm)
H       15 Eigenvector sigma_yy       0.3004      0.5861     -0.7525
H       15 Eigenvalue  sigma_zz      24.9726 (ppm)
H       15 Eigenvector sigma_zz       0.1291      0.7567      0.6409
 
H       15 Isotropic:       22.2786 (ppm)
H       15 Anisotropy:       4.0410 (ppm)
H       15 Asymmetry:        0.5746
 
============
Atom: H       16
============
H       16 Coordinates     10.472    0.042    3.293   A
 
TOTAL Shielding Tensor

              20.3775      1.4046      0.5819
               0.0810     23.4466      1.3476
              -0.4852      1.9570     23.0119

H       16 Eigenvalue  sigma_xx      20.1576 (ppm)
H       16 Eigenvector sigma_xx       0.9451     -0.2896      0.1516
H       16 Eigenvalue  sigma_yy      21.7057 (ppm)
H       16 Eigenvector sigma_yy       0.3004      0.5861     -0.7525
H       16 Eigenvalue  sigma_zz      24.9726 (ppm)
H       16 Eigenvector sigma_zz       0.1291      0.7567      0.6409
 
H       16 Isotropic:       22.2786 (ppm)
H       16 Anisotropy:       4.0410 (ppm)
H       16 Asymmetry:        0.5746
 
============
Atom: H       17
============
H       17 Coordinates      4.179    6.323    9.595   A
 
TOTAL Shielding Tensor

              29.1524      3.8129      1.8553
               3.9762     28.7858      0.0749
               1.4512     -1.2016     27.9357

H       17 Eigenvalue  sigma_xx      24.3806 (ppm)
H       17 Eigenvector sigma_xx      -0.6581      0.6338      0.4065
H       17 Eigenvalue  sigma_yy      28.4886 (ppm)
H       17 Eigenvector sigma_yy       0.1611     -0.4088      0.8983
H       17 Eigenvalue  sigma_zz      33.0047 (ppm)
H       17 Eigenvector sigma_zz      -0.7355     -0.6567     -0.1669
 
H       17 Isotropic:       28.6246 (ppm)
H       17 Anisotropy:       6.5701 (ppm)
H       17 Asymmetry:        0.9379
 
============
Atom: H       18
============
H       18 Coordinates      5.918    0.212    1.655   A
 
TOTAL Shielding Tensor

              29.1524      3.8129      1.8553
               3.9762     28.7858      0.0749
               1.4512     -1.2016     27.9357

H       18 Eigenvalue  sigma_xx      24.3806 (ppm)
H       18 Eigenvector sigma_xx      -0.6581      0.6338      0.4065
H       18 Eigenvalue  sigma_yy      28.4886 (ppm)
H       18 Eigenvector sigma_yy       0.1611     -0.4088      0.8983
H       18 Eigenvalue  sigma_zz      33.0047 (ppm)
H       18 Eigenvector sigma_zz      -0.7355     -0.6567     -0.1669
 
H       18 Isotropic:       28.6246 (ppm)
H       18 Anisotropy:       6.5701 (ppm)
H       18 Asymmetry:        0.9379
 
============
Atom: H       19
============
H       19 Coordinates      4.790    3.480    3.939   A
 
TOTAL Shielding Tensor

              29.1524     -3.8129      1.8553
              -3.9762     28.7858     -0.0749
               1.4512      1.2016     27.9357

H       19 Eigenvalue  sigma_xx      24.3806 (ppm)
H       19 Eigenvector sigma_xx       0.6581      0.6338     -0.4065
H       19 Eigenvalue  sigma_yy      28.4886 (ppm)
H       19 Eigenvector sigma_yy       0.1611      0.4088      0.8983
H       19 Eigenvalue  sigma_zz      33.0047 (ppm)
H       19 Eigenvector sigma_zz      -0.7355      0.6567     -0.1669
 
H       19 Isotropic:       28.6246 (ppm)
H       19 Anisotropy:       6.5701 (ppm)
H       19 Asymmetry:        0.9379
 
============
Atom: H       20
============
H       20 Coordinates      5.307    3.056    7.311   A
 
TOTAL Shielding Tensor

              29.1524     -3.8129      1.8553
              -3.9762     28.7858     -0.0749
               1.4512      1.2016     27.9357

H       20 Eigenvalue  sigma_xx      24.3806 (ppm)
H       20 Eigenvector sigma_xx       0.6581      0.6338     -0.4065
H       20 Eigenvalue  sigma_yy      28.4886 (ppm)
H       20 Eigenvector sigma_yy       0.1611      0.4088      0.8983
H       20 Eigenvalue  sigma_zz      33.0047 (ppm)
H       20 Eigenvector sigma_zz      -0.7355      0.6567     -0.1669
 
H       20 Isotropic:       28.6246 (ppm)
H       20 Anisotropy:       6.5701 (ppm)
H       20 Asymmetry:        0.9379
 
============
Atom: H       21
============
H       21 Coordinates      2.649    5.871    8.770   A
 
TOTAL Shielding Tensor

              30.2205     -3.4127      5.7351
              -2.9068     27.8098     -5.6289
               5.0584     -4.3274     32.7847

H       21 Eigenvalue  sigma_xx      24.7209 (ppm)
H       21 Eigenvector sigma_xx       0.0751     -0.8252     -0.5597
H       21 Eigenvalue  sigma_yy      26.1935 (ppm)
H       21 Eigenvector sigma_yy      -0.8366     -0.3576      0.4149
H       21 Eigenvalue  sigma_zz      39.9006 (ppm)
H       21 Eigenvector sigma_zz       0.5426     -0.4371      0.7173
 
H       21 Isotropic:       30.2717 (ppm)
H       21 Anisotropy:      14.4434 (ppm)
H       21 Asymmetry:        0.1529
 
============
Atom: H       22
============
H       22 Coordinates      7.448    0.665    2.480   A
 
TOTAL Shielding Tensor

              30.2205     -3.4127      5.7351
              -2.9068     27.8098     -5.6289
               5.0584     -4.3274     32.7847

H       22 Eigenvalue  sigma_xx      24.7209 (ppm)
H       22 Eigenvector sigma_xx       0.0751     -0.8252     -0.5597
H       22 Eigenvalue  sigma_yy      26.1935 (ppm)
H       22 Eigenvector sigma_yy      -0.8366     -0.3576      0.4149
H       22 Eigenvalue  sigma_zz      39.9006 (ppm)
H       22 Eigenvector sigma_zz       0.5426     -0.4371      0.7173
 
H       22 Isotropic:       30.2717 (ppm)
H       22 Anisotropy:      14.4434 (ppm)
H       22 Asymmetry:        0.1529
 
============
Atom: H       23
============
H       23 Coordinates      3.260    3.932    3.114   A
 
TOTAL Shielding Tensor

              30.2205      3.4127      5.7351
               2.9068     27.8098      5.6289
               5.0584      4.3274     32.7847

H       23 Eigenvalue  sigma_xx      24.7209 (ppm)
H       23 Eigenvector sigma_xx       0.0751      0.8252     -0.5597
H       23 Eigenvalue  sigma_yy      26.1935 (ppm)
H       23 Eigenvector sigma_yy       0.8366     -0.3576     -0.4149
H       23 Eigenvalue  sigma_zz      39.9006 (ppm)
H       23 Eigenvector sigma_zz       0.5426      0.4371      0.7173
 
H       23 Isotropic:       30.2717 (ppm)
H       23 Anisotropy:      14.4434 (ppm)
H       23 Asymmetry:        0.1529
 
============
Atom: H       24
============
H       24 Coordinates      6.837    2.603    8.136   A
 
TOTAL Shielding Tensor

              30.2205      3.4127      5.7351
               2.9068     27.8098      5.6289
               5.0584      4.3274     32.7847

H       24 Eigenvalue  sigma_xx      24.7209 (ppm)
H       24 Eigenvector sigma_xx       0.0751      0.8252     -0.5597
H       24 Eigenvalue  sigma_yy      26.1935 (ppm)
H       24 Eigenvector sigma_yy       0.8366     -0.3576     -0.4149
H       24 Eigenvalue  sigma_zz      39.9006 (ppm)
H       24 Eigenvector sigma_zz       0.5426      0.4371      0.7173
 
H       24 Isotropic:       30.2717 (ppm)
H       24 Anisotropy:      14.4434 (ppm)
H       24 Asymmetry:        0.1529
 
============
Atom: H       25
============
H       25 Coordinates      4.031    4.783    8.685   A
 
TOTAL Shielding Tensor

              28.6727     -2.6359     -2.7851
              -1.2522     26.8121      1.7909
              -0.2197      2.1947     31.1796

H       25 Eigenvalue  sigma_xx      25.4151 (ppm)
H       25 Eigenvector sigma_xx       0.4370      0.8792     -0.1900
H       25 Eigenvalue  sigma_yy      28.2238 (ppm)
H       25 Eigenvector sigma_yy      -0.7771      0.2626     -0.5720
H       25 Eigenvalue  sigma_zz      33.0256 (ppm)
H       25 Eigenvector sigma_zz      -0.4530      0.3976      0.7979
 
H       25 Isotropic:       28.8881 (ppm)
H       25 Anisotropy:       6.2062 (ppm)
H       25 Asymmetry:        0.6789
 
============
Atom: H       26
============
H       26 Coordinates      6.066    1.752    2.564   A
 
TOTAL Shielding Tensor

              28.6727     -2.6359     -2.7851
              -1.2522     26.8121      1.7909
              -0.2197      2.1947     31.1796

H       26 Eigenvalue  sigma_xx      25.4151 (ppm)
H       26 Eigenvector sigma_xx       0.4370      0.8792     -0.1900
H       26 Eigenvalue  sigma_yy      28.2238 (ppm)
H       26 Eigenvector sigma_yy      -0.7771      0.2626     -0.5720
H       26 Eigenvalue  sigma_zz      33.0256 (ppm)
H       26 Eigenvector sigma_zz      -0.4530      0.3976      0.7979
 
H       26 Isotropic:       28.8881 (ppm)
H       26 Anisotropy:       6.2062 (ppm)
H       26 Asymmetry:        0.6789
 
============
Atom: H       27
============
H       27 Coordinates      4.642    5.020    3.030   A
 
TOTAL Shielding Tensor

              28.6727      2.6359     -2.7851
               1.2522     26.8121     -1.7909
              -0.2197     -2.1947     31.1796

H       27 Eigenvalue  sigma_xx      25.4151 (ppm)
H       27 Eigenvector sigma_xx       0.4370     -0.8792     -0.1900
H       27 Eigenvalue  sigma_yy      28.2238 (ppm)
H       27 Eigenvector sigma_yy       0.7771      0.2626      0.5720
H       27 Eigenvalue  sigma_zz      33.0256 (ppm)
H       27 Eigenvector sigma_zz      -0.4530     -0.3976      0.7979
 
H       27 Isotropic:       28.8881 (ppm)
H       27 Anisotropy:       6.2062 (ppm)
H       27 Asymmetry:        0.6789
 
============
Atom: H       28
============
H       28 Coordinates      5.455    1.515    8.220   A
 
TOTAL Shielding Tensor

              28.6727      2.6359     -2.7851
               1.2522     26.8121     -1.7909
              -0.2197     -2.1947     31.1796

H       28 Eigenvalue  sigma_xx      25.4151 (ppm)
H       28 Eigenvector sigma_xx       0.4370     -0.8792     -0.1900
H       28 Eigenvalue  sigma_yy      28.2238 (ppm)
H       28 Eigenvector sigma_yy       0.7771      0.2626      0.5720
H       28 Eigenvalue  sigma_zz      33.0256 (ppm)
H       28 Eigenvector sigma_zz      -0.4530     -0.3976      0.7979
 
H       28 Isotropic:       28.8881 (ppm)
H       28 Anisotropy:       6.2062 (ppm)
H       28 Asymmetry:        0.6789
 
============
Atom: H       29
============
H       29 Coordinates     -0.359    6.478   10.560   A
 
TOTAL Shielding Tensor

              13.5290     -8.4474      2.3632
              -8.7933     25.1133     -6.5495
               1.5083     -3.8974      9.2483

H       29 Eigenvalue  sigma_xx       7.4897 (ppm)
H       29 Eigenvector sigma_xx       0.2947      0.4012      0.8673
H       29 Eigenvalue  sigma_yy       9.2982 (ppm)
H       29 Eigenvector sigma_yy       0.8438      0.3168     -0.4332
H       29 Eigenvalue  sigma_zz      31.1026 (ppm)
H       29 Eigenvector sigma_zz      -0.4486      0.8595     -0.2452
 
H       29 Isotropic:       15.9635 (ppm)
H       29 Anisotropy:      22.7087 (ppm)
H       29 Asymmetry:        0.1195
 
============
Atom: H       30
============
H       30 Coordinates     10.456    0.057    0.690   A
 
TOTAL Shielding Tensor

              13.5290     -8.4474      2.3632
              -8.7933     25.1133     -6.5495
               1.5083     -3.8974      9.2483

H       30 Eigenvalue  sigma_xx       7.4897 (ppm)
H       30 Eigenvector sigma_xx       0.2947      0.4012      0.8673
H       30 Eigenvalue  sigma_yy       9.2982 (ppm)
H       30 Eigenvector sigma_yy       0.8438      0.3168     -0.4332
H       30 Eigenvalue  sigma_zz      31.1026 (ppm)
H       30 Eigenvector sigma_zz      -0.4486      0.8595     -0.2452
 
H       30 Isotropic:       15.9635 (ppm)
H       30 Anisotropy:      22.7087 (ppm)
H       30 Asymmetry:        0.1195
 
============
Atom: H       31
============
H       31 Coordinates      0.252    3.325    4.904   A
 
TOTAL Shielding Tensor

              13.5290      8.4474      2.3632
               8.7933     25.1133      6.5495
               1.5083      3.8974      9.2483

H       31 Eigenvalue  sigma_xx       7.4897 (ppm)
H       31 Eigenvector sigma_xx       0.2947     -0.4012      0.8673
H       31 Eigenvalue  sigma_yy       9.2982 (ppm)
H       31 Eigenvector sigma_yy      -0.8438      0.3168      0.4332
H       31 Eigenvalue  sigma_zz      31.1026 (ppm)
H       31 Eigenvector sigma_zz      -0.4486     -0.8595     -0.2452
 
H       31 Isotropic:       15.9635 (ppm)
H       31 Anisotropy:      22.7087 (ppm)
H       31 Asymmetry:        0.1195
 
============
Atom: H       32
============
H       32 Coordinates      9.845    3.210    6.346   A
 
TOTAL Shielding Tensor

              13.5290      8.4474      2.3632
               8.7933     25.1133      6.5495
               1.5083      3.8974      9.2483

H       32 Eigenvalue  sigma_xx       7.4897 (ppm)
H       32 Eigenvector sigma_xx       0.2947     -0.4012      0.8673
H       32 Eigenvalue  sigma_yy       9.2982 (ppm)
H       32 Eigenvector sigma_yy      -0.8438      0.3168      0.4332
H       32 Eigenvalue  sigma_zz      31.1026 (ppm)
H       32 Eigenvector sigma_zz      -0.4486     -0.8595     -0.2452
 
H       32 Isotropic:       15.9635 (ppm)
H       32 Anisotropy:      22.7087 (ppm)
H       32 Asymmetry:        0.1195
 
============
Atom: C        1
============
C        1 Coordinates      1.657    3.680    0.741   A
 
TOTAL Shielding Tensor

              57.0723     49.9810     47.8106
              60.1096     13.3528     44.8266
              39.8817     50.4622     74.0393

C        1 Eigenvalue  sigma_xx     -27.2055 (ppm)
C        1 Eigenvector sigma_xx       0.4559     -0.8650      0.2096
C        1 Eigenvalue  sigma_yy      23.0381 (ppm)
C        1 Eigenvector sigma_yy       0.6618      0.1720     -0.7297
C        1 Eigenvalue  sigma_zz     148.6317 (ppm)
C        1 Eigenvector sigma_zz       0.5951      0.4714      0.6509
 
C        1 Isotropic:       48.1548 (ppm)
C        1 Anisotropy:     150.7154 (ppm)
C        1 Asymmetry:        0.5001
 
============
Atom: C        2
============
C        2 Coordinates      8.440    2.855   10.509   A
 
TOTAL Shielding Tensor

              57.0723     49.9810     47.8106
              60.1096     13.3528     44.8266
              39.8817     50.4622     74.0393

C        2 Eigenvalue  sigma_xx     -27.2055 (ppm)
C        2 Eigenvector sigma_xx       0.4559     -0.8650      0.2096
C        2 Eigenvalue  sigma_yy      23.0381 (ppm)
C        2 Eigenvector sigma_yy       0.6618      0.1720     -0.7297
C        2 Eigenvalue  sigma_zz     148.6317 (ppm)
C        2 Eigenvector sigma_zz       0.5951      0.4714      0.6509
 
C        2 Isotropic:       48.1548 (ppm)
C        2 Anisotropy:     150.7154 (ppm)
C        2 Asymmetry:        0.5001
 
============
Atom: C        3
============
C        3 Coordinates      1.046    6.123    6.397   A
 
TOTAL Shielding Tensor

              57.0723    -49.9810     47.8106
             -60.1096     13.3528    -44.8266
              39.8817    -50.4622     74.0393

C        3 Eigenvalue  sigma_xx     -27.2055 (ppm)
C        3 Eigenvector sigma_xx       0.4559      0.8650      0.2096
C        3 Eigenvalue  sigma_yy      23.0381 (ppm)
C        3 Eigenvector sigma_yy      -0.6618      0.1720      0.7297
C        3 Eigenvalue  sigma_zz     148.6317 (ppm)
C        3 Eigenvector sigma_zz       0.5951     -0.4714      0.6509
 
C        3 Isotropic:       48.1548 (ppm)
C        3 Anisotropy:     150.7154 (ppm)
C        3 Asymmetry:        0.5001
 
============
Atom: C        4
============
C        4 Coordinates      9.051    0.413    4.853   A
 
TOTAL Shielding Tensor

              57.0723    -49.9810     47.8106
             -60.1096     13.3528    -44.8266
              39.8817    -50.4622     74.0393

C        4 Eigenvalue  sigma_xx     -27.2055 (ppm)
C        4 Eigenvector sigma_xx       0.4559      0.8650      0.2096
C        4 Eigenvalue  sigma_yy      23.0381 (ppm)
C        4 Eigenvector sigma_yy      -0.6618      0.1720      0.7297
C        4 Eigenvalue  sigma_zz     148.6317 (ppm)
C        4 Eigenvector sigma_zz       0.5951     -0.4714      0.6509
 
C        4 Isotropic:       48.1548 (ppm)
C        4 Anisotropy:     150.7154 (ppm)
C        4 Asymmetry:        0.5001
 
============
Atom: C        5
============
C        5 Coordinates      2.790    3.165    0.079   A
 
TOTAL Shielding Tensor

              27.5065     11.7839     50.8935
              -6.6456     14.2404     57.3180
              68.3033     50.2714     -3.2609

C        5 Eigenvalue  sigma_xx      92.1815 (ppm)
C        5 Eigenvector sigma_xx      -0.6104     -0.4635     -0.6424
C        5 Eigenvalue  sigma_yy      17.5138 (ppm)
C        5 Eigenvector sigma_yy      -0.6531      0.7533      0.0770
C        5 Eigenvalue  sigma_zz     -71.2092 (ppm)
C        5 Eigenvector sigma_zz      -0.4482     -0.4666      0.7625
 
C        5 Isotropic:       12.8287 (ppm)
C        5 Anisotropy:    -126.0569 (ppm)
C        5 Asymmetry:        0.8885
 
============
Atom: C        6
============
C        6 Coordinates      7.307    3.370   11.171   A
 
TOTAL Shielding Tensor

              27.5065     11.7839     50.8935
              -6.6456     14.2404     57.3180
              68.3033     50.2714     -3.2609

C        6 Eigenvalue  sigma_xx      92.1815 (ppm)
C        6 Eigenvector sigma_xx      -0.6104     -0.4635     -0.6424
C        6 Eigenvalue  sigma_yy      17.5138 (ppm)
C        6 Eigenvector sigma_yy      -0.6531      0.7533      0.0770
C        6 Eigenvalue  sigma_zz     -71.2092 (ppm)
C        6 Eigenvector sigma_zz      -0.4482     -0.4666      0.7625
 
C        6 Isotropic:       12.8287 (ppm)
C        6 Anisotropy:    -126.0569 (ppm)
C        6 Asymmetry:        0.8885
 
============
Atom: C        7
============
C        7 Coordinates      2.179    0.102    5.735   A
 
TOTAL Shielding Tensor

              27.5065    -11.7839     50.8935
               6.6456     14.2404    -57.3180
              68.3033    -50.2714     -3.2609

C        7 Eigenvalue  sigma_xx      92.1815 (ppm)
C        7 Eigenvector sigma_xx       0.6104     -0.4635      0.6424
C        7 Eigenvalue  sigma_yy      17.5138 (ppm)
C        7 Eigenvector sigma_yy      -0.6531     -0.7533      0.0770
C        7 Eigenvalue  sigma_zz     -71.2092 (ppm)
C        7 Eigenvector sigma_zz      -0.4482      0.4666      0.7625
 
C        7 Isotropic:       12.8287 (ppm)
C        7 Anisotropy:    -126.0569 (ppm)
C        7 Asymmetry:        0.8885
 
============
Atom: C        8
============
C        8 Coordinates      7.918    6.433    5.515   A
 
TOTAL Shielding Tensor

              27.5065    -11.7839     50.8935
               6.6456     14.2404    -57.3180
              68.3033    -50.2714     -3.2609

C        8 Eigenvalue  sigma_xx      92.1815 (ppm)
C        8 Eigenvector sigma_xx       0.6104     -0.4635      0.6424
C        8 Eigenvalue  sigma_yy      17.5138 (ppm)
C        8 Eigenvector sigma_yy      -0.6531     -0.7533      0.0770
C        8 Eigenvalue  sigma_zz     -71.2092 (ppm)
C        8 Eigenvector sigma_zz      -0.4482      0.4666      0.7625
 
C        8 Isotropic:       12.8287 (ppm)
C        8 Anisotropy:    -126.0569 (ppm)
C        8 Asymmetry:        0.8885
 
============
Atom: C        9
============
C        9 Coordinates      3.339    1.941    0.446   A
 
TOTAL Shielding Tensor

              25.7681     57.7350     83.4975
              54.5576     44.9704     27.7827
              76.8829     27.9288     62.9007

C        9 Eigenvalue  sigma_xx     -47.5472 (ppm)
C        9 Eigenvector sigma_xx      -0.8004      0.3363      0.4963
C        9 Eigenvalue  sigma_yy      24.6936 (ppm)
C        9 Eigenvector sigma_yy       0.0114     -0.8192      0.5734
C        9 Eigenvalue  sigma_zz     156.4927 (ppm)
C        9 Eigenvector sigma_zz       0.5994      0.4646      0.6518
 
C        9 Isotropic:       44.5464 (ppm)
C        9 Anisotropy:     167.9195 (ppm)
C        9 Asymmetry:        0.6453
 
============
Atom: C       10
============
C       10 Coordinates      6.758    4.594   10.804   A
 
TOTAL Shielding Tensor

              25.7681     57.7350     83.4975
              54.5576     44.9704     27.7827
              76.8829     27.9288     62.9007

C       10 Eigenvalue  sigma_xx     -47.5472 (ppm)
C       10 Eigenvector sigma_xx      -0.8004      0.3363      0.4963
C       10 Eigenvalue  sigma_yy      24.6936 (ppm)
C       10 Eigenvector sigma_yy       0.0114     -0.8192      0.5734
C       10 Eigenvalue  sigma_zz     156.4927 (ppm)
C       10 Eigenvector sigma_zz       0.5994      0.4646      0.6518
 
C       10 Isotropic:       44.5464 (ppm)
C       10 Anisotropy:     167.9195 (ppm)
C       10 Asymmetry:        0.6453
 
============
Atom: C       11
============
C       11 Coordinates      2.728    1.326    6.101   A
 
TOTAL Shielding Tensor

              25.7681    -57.7350     83.4975
             -54.5576     44.9704    -27.7827
              76.8829    -27.9288     62.9007

C       11 Eigenvalue  sigma_xx     -47.5472 (ppm)
C       11 Eigenvector sigma_xx       0.8004      0.3363     -0.4963
C       11 Eigenvalue  sigma_yy      24.6936 (ppm)
C       11 Eigenvector sigma_yy       0.0114      0.8192      0.5734
C       11 Eigenvalue  sigma_zz     156.4927 (ppm)
C       11 Eigenvector sigma_zz       0.5994     -0.4646      0.6518
 
C       11 Isotropic:       44.5464 (ppm)
C       11 Anisotropy:     167.9195 (ppm)
C       11 Asymmetry:        0.6453
 
============
Atom: C       12
============
C       12 Coordinates      7.369    5.209    5.149   A
 
TOTAL Shielding Tensor

              25.7681    -57.7350     83.4975
             -54.5576     44.9704    -27.7827
              76.8829    -27.9288     62.9007

C       12 Eigenvalue  sigma_xx     -47.5472 (ppm)
C       12 Eigenvector sigma_xx       0.8004      0.3363     -0.4963
C       12 Eigenvalue  sigma_yy      24.6936 (ppm)
C       12 Eigenvector sigma_yy       0.0114      0.8192      0.5734
C       12 Eigenvalue  sigma_zz     156.4927 (ppm)
C       12 Eigenvector sigma_zz       0.5994     -0.4646      0.6518
 
C       12 Isotropic:       44.5464 (ppm)
C       12 Anisotropy:     167.9195 (ppm)
C       12 Asymmetry:        0.6453
 
============
Atom: C       13
============
C       13 Coordinates      2.788    1.217    1.501   A
 
TOTAL Shielding Tensor

              48.2917     74.0332     56.4760
              73.2940    -22.3107     68.8760
              52.7529     70.2495     64.2888

C       13 Eigenvalue  sigma_xx     -77.4300 (ppm)
C       13 Eigenvector sigma_xx       0.3923     -0.8765      0.2790
C       13 Eigenvalue  sigma_yy       1.9903 (ppm)
C       13 Eigenvector sigma_yy       0.6990      0.0869     -0.7098
C       13 Eigenvalue  sigma_zz     165.7095 (ppm)
C       13 Eigenvector sigma_zz       0.5979      0.4735      0.6468
 
C       13 Isotropic:       30.0899 (ppm)
C       13 Anisotropy:     203.4293 (ppm)
C       13 Asymmetry:        0.5856
 
============
Atom: C       14
============
C       14 Coordinates      7.309    5.319    9.749   A
 
TOTAL Shielding Tensor

              48.2917     74.0332     56.4760
              73.2940    -22.3107     68.8760
              52.7529     70.2495     64.2888

C       14 Eigenvalue  sigma_xx     -77.4300 (ppm)
C       14 Eigenvector sigma_xx       0.3923     -0.8765      0.2790
C       14 Eigenvalue  sigma_yy       1.9903 (ppm)
C       14 Eigenvector sigma_yy       0.6990      0.0869     -0.7098
C       14 Eigenvalue  sigma_zz     165.7095 (ppm)
C       14 Eigenvector sigma_zz       0.5979      0.4735      0.6468
 
C       14 Isotropic:       30.0899 (ppm)
C       14 Anisotropy:     203.4293 (ppm)
C       14 Asymmetry:        0.5856
 
============
Atom: C       15
============
C       15 Coordinates      2.177    2.051    7.156   A
 
TOTAL Shielding Tensor

              48.2917    -74.0332     56.4760
             -73.2940    -22.3107    -68.8760
              52.7529    -70.2495     64.2888

C       15 Eigenvalue  sigma_xx     -77.4300 (ppm)
C       15 Eigenvector sigma_xx       0.3923      0.8765      0.2790
C       15 Eigenvalue  sigma_yy       1.9903 (ppm)
C       15 Eigenvector sigma_yy      -0.6990      0.0869      0.7098
C       15 Eigenvalue  sigma_zz     165.7095 (ppm)
C       15 Eigenvector sigma_zz       0.5979     -0.4735      0.6468
 
C       15 Isotropic:       30.0899 (ppm)
C       15 Anisotropy:     203.4293 (ppm)
C       15 Asymmetry:        0.5856
 
============
Atom: C       16
============
C       16 Coordinates      7.920    4.485    4.094   A
 
TOTAL Shielding Tensor

              48.2917    -74.0332     56.4760
             -73.2940    -22.3107    -68.8760
              52.7529    -70.2495     64.2888

C       16 Eigenvalue  sigma_xx     -77.4300 (ppm)
C       16 Eigenvector sigma_xx       0.3923      0.8765      0.2790
C       16 Eigenvalue  sigma_yy       1.9903 (ppm)
C       16 Eigenvector sigma_yy      -0.6990      0.0869      0.7098
C       16 Eigenvalue  sigma_zz     165.7095 (ppm)
C       16 Eigenvector sigma_zz       0.5979     -0.4735      0.6468
 
C       16 Isotropic:       30.0899 (ppm)
C       16 Anisotropy:     203.4293 (ppm)
C       16 Asymmetry:        0.5856
 
============
Atom: C       17
============
C       17 Coordinates      1.675    1.711    2.182   A
 
TOTAL Shielding Tensor

              59.9045     26.8946     84.3894
              27.2898     30.7278     80.1867
              84.1824     78.1303     34.9248

C       17 Eigenvalue  sigma_xx     -63.9660 (ppm)
C       17 Eigenvector sigma_xx       0.4013      0.5172     -0.7560
C       17 Eigenvalue  sigma_yy      17.5939 (ppm)
C       17 Eigenvector sigma_yy       0.6926     -0.7114     -0.1190
C       17 Eigenvalue  sigma_zz     171.9292 (ppm)
C       17 Eigenvector sigma_zz       0.5994      0.4759      0.6437
 
C       17 Isotropic:       41.8524 (ppm)
C       17 Anisotropy:     195.1153 (ppm)
C       17 Asymmetry:        0.6270
 
============
Atom: C       18
============
C       18 Coordinates      8.422    4.824    9.068   A
 
TOTAL Shielding Tensor

              59.9045     26.8946     84.3894
              27.2898     30.7278     80.1867
              84.1824     78.1303     34.9248

C       18 Eigenvalue  sigma_xx     -63.9660 (ppm)
C       18 Eigenvector sigma_xx       0.4013      0.5172     -0.7560
C       18 Eigenvalue  sigma_yy      17.5939 (ppm)
C       18 Eigenvector sigma_yy       0.6926     -0.7114     -0.1190
C       18 Eigenvalue  sigma_zz     171.9292 (ppm)
C       18 Eigenvector sigma_zz       0.5994      0.4759      0.6437
 
C       18 Isotropic:       41.8524 (ppm)
C       18 Anisotropy:     195.1153 (ppm)
C       18 Asymmetry:        0.6270
 
============
Atom: C       19
============
C       19 Coordinates      1.064    1.556    7.837   A
 
TOTAL Shielding Tensor

              59.9045    -26.8946     84.3894
             -27.2898     30.7278    -80.1867
              84.1824    -78.1303     34.9248

C       19 Eigenvalue  sigma_xx     -63.9660 (ppm)
C       19 Eigenvector sigma_xx      -0.4013      0.5172      0.7560
C       19 Eigenvalue  sigma_yy      17.5939 (ppm)
C       19 Eigenvector sigma_yy       0.6926      0.7114     -0.1190
C       19 Eigenvalue  sigma_zz     171.9292 (ppm)
C       19 Eigenvector sigma_zz       0.5994     -0.4759      0.6437
 
C       19 Isotropic:       41.8524 (ppm)
C       19 Anisotropy:     195.1153 (ppm)
C       19 Asymmetry:        0.6270
 
============
Atom: C       20
============
C       20 Coordinates      9.033    4.979    3.413   A
 
TOTAL Shielding Tensor

              59.9045    -26.8946     84.3894
             -27.2898     30.7278    -80.1867
              84.1824    -78.1303     34.9248

C       20 Eigenvalue  sigma_xx     -63.9660 (ppm)
C       20 Eigenvector sigma_xx      -0.4013      0.5172      0.7560
C       20 Eigenvalue  sigma_yy      17.5939 (ppm)
C       20 Eigenvector sigma_yy       0.6926      0.7114     -0.1190
C       20 Eigenvalue  sigma_zz     171.9292 (ppm)
C       20 Eigenvector sigma_zz       0.5994     -0.4759      0.6437
 
C       20 Isotropic:       41.8524 (ppm)
C       20 Anisotropy:     195.1153 (ppm)
C       20 Asymmetry:        0.6270
 
============
Atom: C       21
============
C       21 Coordinates      1.117    2.922    1.795   A
 
TOTAL Shielding Tensor

              13.3160     58.4388     96.5374
              68.4019     36.2720     36.3212
              92.9915     39.5745     53.8421

C       21 Eigenvalue  sigma_xx     -71.0856 (ppm)
C       21 Eigenvector sigma_xx      -0.8028      0.2902      0.5208
C       21 Eigenvalue  sigma_yy       6.6481 (ppm)
C       21 Eigenvector sigma_yy       0.0579     -0.8315      0.5524
C       21 Eigenvalue  sigma_zz     167.8677 (ppm)
C       21 Eigenvector sigma_zz       0.5934      0.4736      0.6508
 
C       21 Isotropic:       34.4767 (ppm)
C       21 Anisotropy:     200.0865 (ppm)
C       21 Asymmetry:        0.5828
 
============
Atom: C       22
============
C       22 Coordinates      8.980    3.613    9.455   A
 
TOTAL Shielding Tensor

              13.3160     58.4388     96.5374
              68.4019     36.2720     36.3212
              92.9915     39.5745     53.8421

C       22 Eigenvalue  sigma_xx     -71.0856 (ppm)
C       22 Eigenvector sigma_xx      -0.8028      0.2902      0.5208
C       22 Eigenvalue  sigma_yy       6.6481 (ppm)
C       22 Eigenvector sigma_yy       0.0579     -0.8315      0.5524
C       22 Eigenvalue  sigma_zz     167.8677 (ppm)
C       22 Eigenvector sigma_zz       0.5934      0.4736      0.6508
 
C       22 Isotropic:       34.4767 (ppm)
C       22 Anisotropy:     200.0865 (ppm)
C       22 Asymmetry:        0.5828
 
============
Atom: C       23
============
C       23 Coordinates      0.506    0.346    7.450   A
 
TOTAL Shielding Tensor

              13.3160    -58.4388     96.5374
             -68.4019     36.2720    -36.3212
              92.9915    -39.5745     53.8421

C       23 Eigenvalue  sigma_xx     -71.0856 (ppm)
C       23 Eigenvector sigma_xx       0.8028      0.2902     -0.5208
C       23 Eigenvalue  sigma_yy       6.6481 (ppm)
C       23 Eigenvector sigma_yy       0.0579      0.8315      0.5524
C       23 Eigenvalue  sigma_zz     167.8677 (ppm)
C       23 Eigenvector sigma_zz       0.5934     -0.4736      0.6508
 
C       23 Isotropic:       34.4767 (ppm)
C       23 Anisotropy:     200.0865 (ppm)
C       23 Asymmetry:        0.5828
 
============
Atom: C       24
============
C       24 Coordinates      9.591    6.190    3.800   A
 
TOTAL Shielding Tensor

              13.3160    -58.4388     96.5374
             -68.4019     36.2720    -36.3212
              92.9915    -39.5745     53.8421

C       24 Eigenvalue  sigma_xx     -71.0856 (ppm)
C       24 Eigenvector sigma_xx       0.8028      0.2902     -0.5208
C       24 Eigenvalue  sigma_yy       6.6481 (ppm)
C       24 Eigenvector sigma_yy       0.0579      0.8315      0.5524
C       24 Eigenvalue  sigma_zz     167.8677 (ppm)
C       24 Eigenvector sigma_zz       0.5934     -0.4736      0.6508
 
C       24 Isotropic:       34.4767 (ppm)
C       24 Anisotropy:     200.0865 (ppm)
C       24 Asymmetry:        0.5828
 
============
Atom: C       25
============
C       25 Coordinates      0.966    4.953    0.414   A
 
TOTAL Shielding Tensor

              26.7567     24.1300     19.3798
              32.7566    -35.6840     48.8824
              14.5421     59.2381      1.4558

C       25 Eigenvalue  sigma_xx      64.9564 (ppm)
C       25 Eigenvector sigma_xx      -0.6335     -0.4974     -0.5927
C       25 Eigenvalue  sigma_yy       3.7082 (ppm)
C       25 Eigenvector sigma_yy      -0.7612      0.2635      0.5925
C       25 Eigenvalue  sigma_zz     -76.1361 (ppm)
C       25 Eigenvector sigma_zz      -0.1385      0.8265     -0.5456
 
C       25 Isotropic:       -2.4905 (ppm)
C       25 Anisotropy:    -110.4684 (ppm)
C       25 Asymmetry:        0.8317
 
============
Atom: C       26
============
C       26 Coordinates      9.131    1.582   10.836   A
 
TOTAL Shielding Tensor

              26.7567     24.1300     19.3798
              32.7566    -35.6840     48.8824
              14.5421     59.2381      1.4558

C       26 Eigenvalue  sigma_xx      64.9564 (ppm)
C       26 Eigenvector sigma_xx      -0.6335     -0.4974     -0.5927
C       26 Eigenvalue  sigma_yy       3.7082 (ppm)
C       26 Eigenvector sigma_yy      -0.7612      0.2635      0.5925
C       26 Eigenvalue  sigma_zz     -76.1361 (ppm)
C       26 Eigenvector sigma_zz      -0.1385      0.8265     -0.5456
 
C       26 Isotropic:       -2.4905 (ppm)
C       26 Anisotropy:    -110.4684 (ppm)
C       26 Asymmetry:        0.8317
 
============
Atom: C       27
============
C       27 Coordinates      0.355    4.850    6.069   A
 
TOTAL Shielding Tensor

              26.7567    -24.1300     19.3798
             -32.7566    -35.6840    -48.8824
              14.5421    -59.2381      1.4558

C       27 Eigenvalue  sigma_xx      64.9564 (ppm)
C       27 Eigenvector sigma_xx       0.6335     -0.4974      0.5927
C       27 Eigenvalue  sigma_yy       3.7082 (ppm)
C       27 Eigenvector sigma_yy      -0.7612     -0.2635      0.5925
C       27 Eigenvalue  sigma_zz     -76.1361 (ppm)
C       27 Eigenvector sigma_zz      -0.1385     -0.8265     -0.5456
 
C       27 Isotropic:       -2.4905 (ppm)
C       27 Anisotropy:    -110.4684 (ppm)
C       27 Asymmetry:        0.8317
 
============
Atom: C       28
============
C       28 Coordinates      9.742    1.685    5.181   A
 
TOTAL Shielding Tensor

              26.7567    -24.1300     19.3798
             -32.7566    -35.6840    -48.8824
              14.5421    -59.2381      1.4558

C       28 Eigenvalue  sigma_xx      64.9564 (ppm)
C       28 Eigenvector sigma_xx       0.6335     -0.4974      0.5927
C       28 Eigenvalue  sigma_yy       3.7082 (ppm)
C       28 Eigenvector sigma_yy      -0.7612     -0.2635      0.5925
C       28 Eigenvalue  sigma_zz     -76.1361 (ppm)
C       28 Eigenvector sigma_zz      -0.1385     -0.8265     -0.5456
 
C       28 Isotropic:       -2.4905 (ppm)
C       28 Anisotropy:    -110.4684 (ppm)
C       28 Asymmetry:        0.8317
 
============
Atom: C       29
============
C       29 Coordinates      3.043    4.830   10.586   A
 
TOTAL Shielding Tensor

             -13.4357    -78.0647     26.4200
             -76.7352    -37.5731     31.8676
               1.9511      4.2015     31.2282

C       29 Eigenvalue  sigma_xx      52.8804 (ppm)
C       29 Eigenvector sigma_xx      -0.7536      0.6552      0.0520
C       29 Eigenvalue  sigma_yy      34.9638 (ppm)
C       29 Eigenvector sigma_yy       0.1458      0.0894      0.9853
C       29 Eigenvalue  sigma_zz    -107.6249 (ppm)
C       29 Eigenvector sigma_zz      -0.6409     -0.7501      0.1629
 
C       29 Isotropic:       -6.5935 (ppm)
C       29 Anisotropy:    -151.5470 (ppm)
C       29 Asymmetry:        0.1773
 
============
Atom: C       30
============
C       30 Coordinates      7.054    1.706    0.664   A
 
TOTAL Shielding Tensor

             -13.4357    -78.0647     26.4200
             -76.7352    -37.5731     31.8676
               1.9511      4.2015     31.2282

C       30 Eigenvalue  sigma_xx      52.8804 (ppm)
C       30 Eigenvector sigma_xx      -0.7536      0.6552      0.0520
C       30 Eigenvalue  sigma_yy      34.9638 (ppm)
C       30 Eigenvector sigma_yy       0.1458      0.0894      0.9853
C       30 Eigenvalue  sigma_zz    -107.6249 (ppm)
C       30 Eigenvector sigma_zz      -0.6409     -0.7501      0.1629
 
C       30 Isotropic:       -6.5935 (ppm)
C       30 Anisotropy:    -151.5470 (ppm)
C       30 Asymmetry:        0.1773
 
============
Atom: C       31
============
C       31 Coordinates      3.654    4.974    4.930   A
 
TOTAL Shielding Tensor

             -13.4357     78.0647     26.4200
              76.7352    -37.5731    -31.8676
               1.9511     -4.2015     31.2282

C       31 Eigenvalue  sigma_xx      52.8804 (ppm)
C       31 Eigenvector sigma_xx       0.7536      0.6552     -0.0520
C       31 Eigenvalue  sigma_yy      34.9638 (ppm)
C       31 Eigenvector sigma_yy       0.1458     -0.0894      0.9853
C       31 Eigenvalue  sigma_zz    -107.6249 (ppm)
C       31 Eigenvector sigma_zz      -0.6409      0.7501      0.1629
 
C       31 Isotropic:       -6.5935 (ppm)
C       31 Anisotropy:    -151.5470 (ppm)
C       31 Asymmetry:        0.1773
 
============
Atom: C       32
============
C       32 Coordinates      6.443    1.562    6.320   A
 
TOTAL Shielding Tensor

             -13.4357     78.0647     26.4200
              76.7352    -37.5731    -31.8676
               1.9511     -4.2015     31.2282

C       32 Eigenvalue  sigma_xx      52.8804 (ppm)
C       32 Eigenvector sigma_xx       0.7536      0.6552     -0.0520
C       32 Eigenvalue  sigma_yy      34.9638 (ppm)
C       32 Eigenvector sigma_yy       0.1458     -0.0894      0.9853
C       32 Eigenvalue  sigma_zz    -107.6249 (ppm)
C       32 Eigenvector sigma_zz      -0.6409      0.7501      0.1629
 
C       32 Isotropic:       -6.5935 (ppm)
C       32 Anisotropy:    -151.5470 (ppm)
C       32 Asymmetry:        0.1773
 
============
Atom: C       33
============
C       33 Coordinates      3.511    5.498    9.335   A
 
TOTAL Shielding Tensor

             148.0464      8.9190     -6.9166
              10.4675    151.7656    -13.8030
             -12.3349    -21.3269    164.0022

C       33 Eigenvalue  sigma_xx     138.2211 (ppm)
C       33 Eigenvector sigma_xx       0.4113     -0.8174     -0.4034
C       33 Eigenvalue  sigma_yy     143.7305 (ppm)
C       33 Eigenvector sigma_yy       0.8326      0.1568      0.5312
C       33 Eigenvalue  sigma_zz     181.8627 (ppm)
C       33 Eigenvector sigma_zz      -0.3710     -0.5543      0.7451
 
C       33 Isotropic:      154.6047 (ppm)
C       33 Anisotropy:      40.8869 (ppm)
C       33 Asymmetry:        0.2021
 
============
Atom: C       34
============
C       34 Coordinates      6.586    1.038    1.915   A
 
TOTAL Shielding Tensor

             148.0464      8.9190     -6.9166
              10.4675    151.7656    -13.8030
             -12.3349    -21.3269    164.0022

C       34 Eigenvalue  sigma_xx     138.2211 (ppm)
C       34 Eigenvector sigma_xx       0.4113     -0.8174     -0.4034
C       34 Eigenvalue  sigma_yy     143.7305 (ppm)
C       34 Eigenvector sigma_yy       0.8326      0.1568      0.5312
C       34 Eigenvalue  sigma_zz     181.8627 (ppm)
C       34 Eigenvector sigma_zz      -0.3710     -0.5543      0.7451
 
C       34 Isotropic:      154.6047 (ppm)
C       34 Anisotropy:      40.8869 (ppm)
C       34 Asymmetry:        0.2021
 
============
Atom: C       35
============
C       35 Coordinates      4.122    4.305    3.680   A
 
TOTAL Shielding Tensor

             148.0464     -8.9190     -6.9166
             -10.4675    151.7656     13.8030
             -12.3349     21.3269    164.0022

C       35 Eigenvalue  sigma_xx     138.2211 (ppm)
C       35 Eigenvector sigma_xx      -0.4113     -0.8174      0.4034
C       35 Eigenvalue  sigma_yy     143.7305 (ppm)
C       35 Eigenvector sigma_yy       0.8326     -0.1568      0.5312
C       35 Eigenvalue  sigma_zz     181.8627 (ppm)
C       35 Eigenvector sigma_zz      -0.3710      0.5543      0.7451
 
C       35 Isotropic:      154.6047 (ppm)
C       35 Anisotropy:      40.8869 (ppm)
C       35 Asymmetry:        0.2021
 
============
Atom: C       36
============
C       36 Coordinates      5.975    2.230    7.570   A
 
TOTAL Shielding Tensor

             148.0464     -8.9190     -6.9166
             -10.4675    151.7656     13.8030
             -12.3349     21.3269    164.0022

C       36 Eigenvalue  sigma_xx     138.2211 (ppm)
C       36 Eigenvector sigma_xx      -0.4113     -0.8174      0.4034
C       36 Eigenvalue  sigma_yy     143.7305 (ppm)
C       36 Eigenvector sigma_yy       0.8326     -0.1568      0.5312
C       36 Eigenvalue  sigma_zz     181.8627 (ppm)
C       36 Eigenvector sigma_zz      -0.3710      0.5543      0.7451
 
C       36 Isotropic:      154.6047 (ppm)
C       36 Anisotropy:      40.8869 (ppm)
C       36 Asymmetry:        0.2021
 
============
Atom: O        1
============
O        1 Coordinates      0.219    5.639   10.705   A
 
TOTAL Shielding Tensor

              27.7349    146.6506     47.0454
              95.9540     36.6761     40.8498
              86.0044    -21.2985    132.9828

O        1 Eigenvalue  sigma_xx     199.9238 (ppm)
O        1 Eigenvector sigma_xx       0.5880      0.4761      0.6539
O        1 Eigenvalue  sigma_yy      94.3822 (ppm)
O        1 Eigenvector sigma_yy       0.3392      0.5887     -0.7337
O        1 Eigenvalue  sigma_zz     -96.9122 (ppm)
O        1 Eigenvector sigma_zz       0.7343     -0.6532     -0.1847
 
O        1 Isotropic:       65.7979 (ppm)
O        1 Anisotropy:    -244.0653 (ppm)
O        1 Asymmetry:        0.6486
 
============
Atom: O        2
============
O        2 Coordinates      9.878    0.897    0.545   A
 
TOTAL Shielding Tensor

              27.7349    146.6506     47.0454
              95.9540     36.6761     40.8498
              86.0044    -21.2985    132.9828

O        2 Eigenvalue  sigma_xx     199.9238 (ppm)
O        2 Eigenvector sigma_xx       0.5880      0.4761      0.6539
O        2 Eigenvalue  sigma_yy      94.3822 (ppm)
O        2 Eigenvector sigma_yy       0.3392      0.5887     -0.7337
O        2 Eigenvalue  sigma_zz     -96.9122 (ppm)
O        2 Eigenvector sigma_zz       0.7343     -0.6532     -0.1847
 
O        2 Isotropic:       65.7979 (ppm)
O        2 Anisotropy:    -244.0653 (ppm)
O        2 Asymmetry:        0.6486
 
============
Atom: O        3
============
O        3 Coordinates      0.830    4.164    5.049   A
 
TOTAL Shielding Tensor

              27.7349   -146.6506     47.0454
             -95.9540     36.6761    -40.8498
              86.0044     21.2985    132.9828

O        3 Eigenvalue  sigma_xx     199.9238 (ppm)
O        3 Eigenvector sigma_xx       0.5880     -0.4761      0.6539
O        3 Eigenvalue  sigma_yy      94.3822 (ppm)
O        3 Eigenvector sigma_yy      -0.3392      0.5887      0.7337
O        3 Eigenvalue  sigma_zz     -96.9122 (ppm)
O        3 Eigenvector sigma_zz       0.7343      0.6532     -0.1847
 
O        3 Isotropic:       65.7979 (ppm)
O        3 Anisotropy:    -244.0653 (ppm)
O        3 Asymmetry:        0.6486
 
============
Atom: O        4
============
O        4 Coordinates      9.267    2.371    6.201   A
 
TOTAL Shielding Tensor

              27.7349   -146.6506     47.0454
             -95.9540     36.6761    -40.8498
              86.0044     21.2985    132.9828

O        4 Eigenvalue  sigma_xx     199.9238 (ppm)
O        4 Eigenvector sigma_xx       0.5880     -0.4761      0.6539
O        4 Eigenvalue  sigma_yy      94.3822 (ppm)
O        4 Eigenvector sigma_yy      -0.3392      0.5887      0.7337
O        4 Eigenvalue  sigma_zz     -96.9122 (ppm)
O        4 Eigenvector sigma_zz       0.7343      0.6532     -0.1847
 
O        4 Isotropic:       65.7979 (ppm)
O        4 Anisotropy:    -244.0653 (ppm)
O        4 Asymmetry:        0.6486
 
============
Atom: O        5
============
O        5 Coordinates     -0.017    5.327    1.081   A
 
TOTAL Shielding Tensor

             -17.5740    107.9168    174.6843
             137.6896    -60.6146    116.2403
             173.0785    133.3600    -26.6620

O        5 Eigenvalue  sigma_xx    -196.3454 (ppm)
O        5 Eigenvector sigma_xx      -0.6674     -0.0772      0.7407
O        5 Eigenvalue  sigma_yy    -158.8711 (ppm)
O        5 Eigenvector sigma_yy       0.4105     -0.8680      0.2794
O        5 Eigenvalue  sigma_zz     250.3660 (ppm)
O        5 Eigenvector sigma_zz       0.6213      0.4906      0.6110
 
O        5 Isotropic:      -34.9502 (ppm)
O        5 Anisotropy:     427.9743 (ppm)
O        5 Asymmetry:        0.1313
 
============
Atom: O        6
============
O        6 Coordinates     10.114    1.208   10.169   A
 
TOTAL Shielding Tensor

             -17.5740    107.9168    174.6843
             137.6896    -60.6146    116.2403
             173.0785    133.3600    -26.6620

O        6 Eigenvalue  sigma_xx    -196.3454 (ppm)
O        6 Eigenvector sigma_xx      -0.6674     -0.0772      0.7407
O        6 Eigenvalue  sigma_yy    -158.8711 (ppm)
O        6 Eigenvector sigma_yy       0.4105     -0.8680      0.2794
O        6 Eigenvalue  sigma_zz     250.3660 (ppm)
O        6 Eigenvector sigma_zz       0.6213      0.4906      0.6110
 
O        6 Isotropic:      -34.9502 (ppm)
O        6 Anisotropy:     427.9743 (ppm)
O        6 Asymmetry:        0.1313
 
============
Atom: O        7
============
O        7 Coordinates     -0.628    4.476    6.736   A
 
TOTAL Shielding Tensor

             -17.5740   -107.9168    174.6843
            -137.6896    -60.6146   -116.2403
             173.0785   -133.3600    -26.6620

O        7 Eigenvalue  sigma_xx    -196.3454 (ppm)
O        7 Eigenvector sigma_xx      -0.6674      0.0772      0.7407
O        7 Eigenvalue  sigma_yy    -158.8711 (ppm)
O        7 Eigenvector sigma_yy      -0.4105     -0.8680     -0.2794
O        7 Eigenvalue  sigma_zz     250.3660 (ppm)
O        7 Eigenvector sigma_zz       0.6213     -0.4906      0.6110
 
O        7 Isotropic:      -34.9502 (ppm)
O        7 Anisotropy:     427.9743 (ppm)
O        7 Asymmetry:        0.1313
 
============
Atom: O        8
============
O        8 Coordinates     10.725    2.059    4.514   A
 
TOTAL Shielding Tensor

             -17.5740   -107.9168    174.6843
            -137.6896    -60.6146   -116.2403
             173.0785   -133.3600    -26.6620

O        8 Eigenvalue  sigma_xx    -196.3454 (ppm)
O        8 Eigenvector sigma_xx      -0.6674      0.0772      0.7407
O        8 Eigenvalue  sigma_yy    -158.8711 (ppm)
O        8 Eigenvector sigma_yy      -0.4105     -0.8680     -0.2794
O        8 Eigenvalue  sigma_zz     250.3660 (ppm)
O        8 Eigenvector sigma_zz       0.6213     -0.4906      0.6110
 
O        8 Isotropic:      -34.9502 (ppm)
O        8 Anisotropy:     427.9743 (ppm)
O        8 Asymmetry:        0.1313
 
============
Atom: O        9
============
O        9 Coordinates      2.152    3.819   10.303   A
 
TOTAL Shielding Tensor

             109.3759     44.6297    -15.0227
              31.3551     98.3239    -12.6053
             101.0198    107.9008   -108.1603

O        9 Eigenvalue  sigma_xx     157.5487 (ppm)
O        9 Eigenvector sigma_xx       0.7221      0.6512      0.2336
O        9 Eigenvalue  sigma_yy      65.7330 (ppm)
O        9 Eigenvector sigma_yy       0.6755     -0.7366     -0.0348
O        9 Eigenvalue  sigma_zz    -123.7421 (ppm)
O        9 Eigenvector sigma_zz       0.1494      0.1829     -0.9717
 
O        9 Isotropic:       33.1799 (ppm)
O        9 Anisotropy:    -235.3830 (ppm)
O        9 Asymmetry:        0.5851
 
============
Atom: O       10
============
O       10 Coordinates      7.945    2.716    0.947   A
 
TOTAL Shielding Tensor

             109.3759     44.6297    -15.0227
              31.3551     98.3239    -12.6053
             101.0198    107.9008   -108.1603

O       10 Eigenvalue  sigma_xx     157.5487 (ppm)
O       10 Eigenvector sigma_xx       0.7221      0.6512      0.2336
O       10 Eigenvalue  sigma_yy      65.7330 (ppm)
O       10 Eigenvector sigma_yy       0.6755     -0.7366     -0.0348
O       10 Eigenvalue  sigma_zz    -123.7421 (ppm)
O       10 Eigenvector sigma_zz       0.1494      0.1829     -0.9717
 
O       10 Isotropic:       33.1799 (ppm)
O       10 Anisotropy:    -235.3830 (ppm)
O       10 Asymmetry:        0.5851
 
============
Atom: O       11
============
O       11 Coordinates      2.763    5.984    4.648   A
 
TOTAL Shielding Tensor

             109.3759    -44.6297    -15.0227
             -31.3551     98.3239     12.6053
             101.0198   -107.9008   -108.1603

O       11 Eigenvalue  sigma_xx     157.5487 (ppm)
O       11 Eigenvector sigma_xx      -0.7221      0.6512     -0.2336
O       11 Eigenvalue  sigma_yy      65.7330 (ppm)
O       11 Eigenvector sigma_yy       0.6755      0.7366     -0.0348
O       11 Eigenvalue  sigma_zz    -123.7421 (ppm)
O       11 Eigenvector sigma_zz       0.1494     -0.1829     -0.9717
 
O       11 Isotropic:       33.1799 (ppm)
O       11 Anisotropy:    -235.3830 (ppm)
O       11 Asymmetry:        0.5851
 
============
Atom: O       12
============
O       12 Coordinates      7.334    0.551    6.602   A
 
TOTAL Shielding Tensor

             109.3759    -44.6297    -15.0227
             -31.3551     98.3239     12.6053
             101.0198   -107.9008   -108.1603

O       12 Eigenvalue  sigma_xx     157.5487 (ppm)
O       12 Eigenvector sigma_xx      -0.7221      0.6512     -0.2336
O       12 Eigenvalue  sigma_yy      65.7330 (ppm)
O       12 Eigenvector sigma_yy       0.6755      0.7366     -0.0348
O       12 Eigenvalue  sigma_zz    -123.7421 (ppm)
O       12 Eigenvector sigma_zz       0.1494     -0.1829     -0.9717
 
O       12 Isotropic:       33.1799 (ppm)
O       12 Anisotropy:    -235.3830 (ppm)
O       12 Asymmetry:        0.5851
 
============
Atom: O       13
============
O       13 Coordinates      4.601    5.099    0.411   A
 
TOTAL Shielding Tensor

              -2.3127   -277.9613    -84.4479
            -274.5741    -69.3322    -45.2738
             -63.6724    -27.0897   -269.2098

O       13 Eigenvalue  sigma_xx    -371.6779 (ppm)
O       13 Eigenvector sigma_xx       0.5520      0.5765      0.6025
O       13 Eigenvalue  sigma_yy    -213.6107 (ppm)
O       13 Eigenvector sigma_yy       0.3590      0.4879     -0.7957
O       13 Eigenvalue  sigma_zz     244.4339 (ppm)
O       13 Eigenvector sigma_zz       0.7526     -0.6555     -0.0623
 
O       13 Isotropic:     -113.6182 (ppm)
O       13 Anisotropy:     537.0782 (ppm)
O       13 Asymmetry:        0.4415
 
============
Atom: O       14
============
O       14 Coordinates      5.496    1.437   10.839   A
 
TOTAL Shielding Tensor

              -2.3127   -277.9613    -84.4479
            -274.5741    -69.3322    -45.2738
             -63.6724    -27.0897   -269.2098

O       14 Eigenvalue  sigma_xx    -371.6779 (ppm)
O       14 Eigenvector sigma_xx       0.5520      0.5765      0.6025
O       14 Eigenvalue  sigma_yy    -213.6107 (ppm)
O       14 Eigenvector sigma_yy       0.3590      0.4879     -0.7957
O       14 Eigenvalue  sigma_zz     244.4339 (ppm)
O       14 Eigenvector sigma_zz       0.7526     -0.6555     -0.0623
 
O       14 Isotropic:     -113.6182 (ppm)
O       14 Anisotropy:     537.0782 (ppm)
O       14 Asymmetry:        0.4415
 
============
Atom: O       15
============
O       15 Coordinates      3.989    4.704    6.067   A
 
TOTAL Shielding Tensor

              -2.3127    277.9613    -84.4479
             274.5741    -69.3322     45.2738
             -63.6724     27.0897   -269.2098

O       15 Eigenvalue  sigma_xx    -371.6779 (ppm)
O       15 Eigenvector sigma_xx       0.5520     -0.5765      0.6025
O       15 Eigenvalue  sigma_yy    -213.6107 (ppm)
O       15 Eigenvector sigma_yy      -0.3590      0.4879      0.7957
O       15 Eigenvalue  sigma_zz     244.4339 (ppm)
O       15 Eigenvector sigma_zz       0.7526      0.6555     -0.0623
 
O       15 Isotropic:     -113.6182 (ppm)
O       15 Anisotropy:     537.0782 (ppm)
O       15 Asymmetry:        0.4415
 
============
Atom: O       16
============
O       16 Coordinates      6.108    1.831    5.183   A
 
TOTAL Shielding Tensor

              -2.3127    277.9613    -84.4479
             274.5741    -69.3322     45.2738
             -63.6724     27.0897   -269.2098

O       16 Eigenvalue  sigma_xx    -371.6779 (ppm)
O       16 Eigenvector sigma_xx       0.5520     -0.5765      0.6025
O       16 Eigenvalue  sigma_yy    -213.6107 (ppm)
O       16 Eigenvector sigma_yy      -0.3590      0.4879      0.7957
O       16 Eigenvalue  sigma_zz     244.4339 (ppm)
O       16 Eigenvector sigma_zz       0.7526      0.6555     -0.0623
 
O       16 Isotropic:     -113.6182 (ppm)
O       16 Anisotropy:     537.0782 (ppm)
O       16 Asymmetry:        0.4415
 
[/magres_old]


==> anc/aspirin/aspirin.nicslist <==
%block nics_points_frac
0.37066618 0.24025151 0.99292323	# H, 3
0.30204542 0.03969944 0.1589474		# H, 4
0.13810014 0.17694196 0.26670026	# H, 5
0.04289088 0.50646698 0.20372402	# H, 6
0.46105217 0.96753871 0.8507435		# H, 9 (CH3 group)
0.3178882  0.89829431 0.77703987
0.43926924 0.73187472 0.77025342
0.06912191 0.99123349 0.93396128	# H, O1
0.15354389 0.56313609 0.06636565	# C, 1
0.2474031  0.48433553 0.00833109	# C, 2
0.29943873 0.29705725 0.04101039	# C, 3
0.2607778  0.18620918 0.13408918	# C, 4
0.16889899 0.26186261 0.19380686	# C, 5
0.11589153 0.44712418 0.15929949	# C, 6
0.08930424 0.75786959 0.03704583	# C, 7
0.37013151 0.73898507 0.93786806	# C, 8
0.39948799 0.84122554 0.82748665	# C, 9
0.12159226 0.86281349 0.94706873	# O1
0.00881832 0.81509029 0.09560522	# O2
0.28864675 0.58435873 0.91246236	# O3
0.41060524 0.78019049 0.03858682	# O4
%endblock nics_points_frac

NICS_TENSOR_HAEB TRUE

==> anc/aspirin/aspirin.param <==
task	magres
cut_off_energy	600
xc_functional	pbe
sedc_apply	true
MAGRES_WRITE_RESPONSE true
continuation	default
iprint 2


==> anc/aspirin/aspirin_frac_10_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -1.801304440222209591e+00 -1.044942740753575183e+00 7.717512872958057768e-01
1.005025125628140753e-01 -6.972015454850766680e+00 -4.061739739961193862e+00 7.721426623171556702e-01
1.507537688442211199e-01 -1.486266936726907062e+01 -8.719581153815319396e+00 7.727771678340201733e-01
2.010050251256281506e-01 -2.454278163922613842e+01 -1.453810650307560337e+01 7.736284310604297776e-01
2.512562814070352091e-01 -3.498152032754785523e+01 -2.097314389919814914e+01 7.746606445498845916e-01
3.015075376884422398e-01 -4.522460741092937297e+01 -2.750294241633340420e+01 7.758307116818893290e-01
3.517587939698492705e-01 -5.452585632402400506e+01 -3.369560498485692790e+01 7.770921064211787632e-01
4.020100502512563012e-01 -6.241150893329992755e+01 -3.924660381343878157e+01 7.784006306892025107e-01
4.522613065326633319e-01 -6.867831174362201807e+01 -4.398521246249951844e+01 7.797216990659395774e-01
5.025125628140704181e-01 -7.334348113175214223e+01 -4.785674399040370020e+01 7.810381706558794379e-01
5.527638190954774489e-01 -7.657185236921262117e+01 -5.089146709893099541e+01 7.823573558670740002e-01
6.030150753768844796e-01 -7.860307979406779566e+01 -5.317083482389706717e+01 7.837158405139956763e-01
6.532663316582915103e-01 -7.969364489307908173e+01 -5.479860285285280952e+01 7.851810960446473642e-01
7.035175879396985410e-01 -8.007926944798003888e+01 -5.588046655086364467e+01 7.868491250245700508e-01
7.537688442211055717e-01 -7.995639179082719750e+01 -5.651253617809327068e+01 7.888373501967634871e-01
8.040201005025126024e-01 -7.947780615985321617e+01 -5.677698485868914702e+01 7.912718134449029384e-01
8.542713567839196331e-01 -7.875689560057287508e+01 -5.674247105619132725e+01 7.942682425614455699e-01
9.045226130653266639e-01 -7.787590149054354072e+01 -5.646700595324281835e+01 7.979083632341317234e-01
9.547738693467336946e-01 -7.689521594584859088e+01 -5.600136386196390959e+01 8.022158602339077849e-01
1.005025125628140836e+00 -7.586200791504688823e+01 -5.539168775242423237e+01 8.071393093687901921e-01
1.055276381909547867e+00 -7.481728342596100845e+01 -5.468057875739638973e+01 8.125501034708003667e-01
1.105527638190954898e+00 -7.380076450062797733e+01 -5.390667075237192307e+01 8.182601293788425156e-01
1.155778894472361928e+00 -7.285301690399136021e+01 -5.310336350935064331e+01 8.240567826854966471e-01
1.206030150753768959e+00 -7.201442541322852264e+01 -5.229778062833524643e+01 8.297446488838694512e-01
1.256281407035175990e+00 -7.132116391290652757e+01 -5.151090321468835498e+01 8.351786482350758156e-01
1.306532663316583021e+00 -7.079920563560939684e+01 -5.075918688330089878e+01 8.402765271563532590e-01
1.356783919597990051e+00 -7.045830595610892999e+01 -5.005708458728507537e+01 8.450087985230401166e-01
1.407035175879397082e+00 -7.028825060063616093e+01 -4.941925536688931686e+01 8.493759822388388114e-01
1.457286432160804113e+00 -7.025914284166512402e+01 -4.886124268529538739e+01 8.533889623003949598e-01
1.507537688442211143e+00 -7.032617877354579150e+01 -4.839810722997269465e+01 8.570645355260876341e-01
1.557788944723618174e+00 -7.043775455995019286e+01 -4.804153406839738238e+01 8.604370240242481538e-01
1.608040201005025205e+00 -7.054457794731480647e+01 -4.779673064451446862e+01 8.635752394557033584e-01
1.658291457286432236e+00 -7.060723298583603480e+01 -4.766055769268158571e+01 8.665896357500578739e-01
1.708542713567839266e+00 -7.060041227891555593e+01 -4.762175082451165053e+01 8.696201376547318951e-01
1.758793969849246297e+00 -7.051335892305320385e+01 -4.766314671432773054e+01 8.728070688498296148e-01
1.809045226130653328e+00 -7.034732344179691665e+01 -4.776502459394487232e+01 8.762579653255286871e-01
1.859296482412060358e+00 -7.011155055164282146e+01 -4.790836514768201937e+01 8.800257742597773492e-01
1.909547738693467389e+00 -6.981932133537890195e+01 -4.807706164797262716e+01 8.841085025196877556e-01
1.959798994974874420e+00 -6.948506942687028243e+01 -4.825867687571864906e+01 8.884707791030781454e-01
2.010050251256281673e+00 -6.912289754923820340e+01 -4.844392308034656480e+01 8.930788097693201921e-01
2.060301507537688703e+00 -6.874623720714396313e+01 -4.862543273211622363e+01 8.979348483940201575e-01
2.110552763819095734e+00 -6.836807647784756625e+01 -4.879651349544658956e+01 9.030966515689304863e-01
2.160804020100502765e+00 -6.800115175690295644e+01 -4.895047812329168124e+01 9.086713719920774812e-01
2.211055276381909795e+00 -6.765769680247360895e+01 -4.908088183889532274e+01 9.147812327209692285e-01
2.261306532663316826e+00 -6.734865941935537137e+01 -4.918265687862921709e+01 9.215083900675545836e-01
2.311557788944723857e+00 -6.708260435987052972e+01 -4.925378069388366953e+01 9.288357251250242141e-01
2.361809045226130888e+00 -6.686470035399359801e+01 -4.929684650328018591e+01 9.366053249413965887e-01
2.412060301507537918e+00 -6.669617283171660915e+01 -4.931982885138727113e+01 9.445141698052887946e-01
2.462311557788944949e+00 -6.657441580980734841e+01 -4.933552284215457462e+01 9.521561755500669300e-01
2.512562814070351980e+00 -6.649370415121317990e+01 -4.935956082927350508e+01 9.591035776004556146e-01
2.562814070351759010e+00 -6.644626161913375029e+01 -4.940743351039269271e+01 9.650044136701686481e-01
2.613065326633166041e+00 -6.642339664615103345e+01 -4.949134538506625347e+01 9.696641952244345886e-01
2.663316582914573072e+00 -6.641649791243570178e+01 -4.961782689027667459e+01 9.730844708714837532e-01
2.713567839195980103e+00 -6.641780024966399765e+01 -4.978675727732243672e+01 9.754481062336373132e-01
2.763819095477387133e+00 -6.642090673240200260e+01 -4.999195071964967951e+01 9.770622750909437881e-01
2.814070351758794164e+00 -6.642106474238015323e+01 -5.022295179837867352e+01 9.782840995815280660e-01
2.864321608040201195e+00 -6.641518303476109963e+01 -5.046737504685590636e+01 9.794542629589210181e-01
2.914572864321608225e+00 -6.640159542665954007e+01 -5.071308923086976961e+01 9.808532465355960239e-01
2.964824120603015256e+00 -6.637963625787567423e+01 -5.094974911577338617e+01 9.826814174059597118e-01
3.015075376884422287e+00 -6.634915598622306732e+01 -5.116949549022791643e+01 9.850557012728852202e-01
3.065326633165829318e+00 -6.631012401674142609e+01 -5.136693964916103283e+01 9.880146855915721282e-01
3.115577889447236348e+00 -6.626242623129697051e+01 -5.153872247380676441e+01 9.915282279528999654e-01
3.165829145728643379e+00 -6.620589643932005686e+01 -5.168296724927172647e+01 9.955121615960338399e-01
3.216080402010050410e+00 -6.614056461510952545e+01 -5.179887212882221093e+01 9.998496762733795062e-01
3.266331658291457440e+00 -6.606707131245097742e+01 5.200118423704208226e+01 9.955920027940526884e-01
3.316582914572864471e+00 -6.598716272616621836e+01 5.218396526350275622e+01 9.909293344495904154e-01
3.366834170854271502e+00 -6.590412101208583806e+01 5.234394007713924424e+01 9.862343312467427570e-01
3.417085427135678533e+00 -6.582291951555301068e+01 5.248424985261407727e+01 9.815484456725747098e-01
3.467336683417085563e+00 -6.574988819890026548e+01 5.261010331139573992e+01 9.769032442130318739e-01
3.517587939698492594e+00 -6.569179246611349754e+01 5.272764214866232635e+01 9.723488658537916551e-01
3.567839195979899625e+00 -6.565446093341007838e+01 5.284245953840758148e+01 9.679764871418393701e-01
3.618090452261306655e+00 -6.564134407878042055e+01 5.295827988878095027e+01 9.639226077918239266e-01
3.668341708542713686e+00 -6.565250209973807216e+01 5.307626818676406089e+01 9.603506934995685862e-01
3.718592964824120717e+00 -6.568441326394196267e+01 5.319518915884084720e+01 9.574158944598801790e-01
3.768844221105527748e+00 -6.573069345151229470e+01 5.331229314336947311e+01 9.552260830959277138e-01
3.819095477386934778e+00 -6.578347133600640007e+01 5.342452778384995327e+01 9.538137803474499021e-01
3.869346733668341809e+00 -6.583495118985977967e+01 5.352958593165219270e+01 9.531286776572597264e-01
3.919597989949748840e+00 -6.587871604445808771e+01 5.362642536583111053e+01 9.530524906765760473e-01
3.969849246231155870e+00 -6.591053636922102044e+01 5.371515703577070866e+01 9.534306266047327671e-01
4.020100502512563345e+00 -6.592870323311585423e+01 5.379646440668098251e+01 9.541109917024253040e-01
4.070351758793970376e+00 -6.593404416312907301e+01 5.387087322523667154e+01 9.549795279246439117e-01
4.120603015075377407e+00 -6.592974614150863033e+01 5.393819195368207886e+01 9.559838506340788689e-01
4.170854271356784437e+00 -6.592097442005187702e+01 5.399731684438010859e+01 9.571396972323343855e-01
4.221105527638191468e+00 -6.591417937355605261e+01 5.404641786912893764e+01 9.585191802849555298e-01
4.271356783919598499e+00 -6.591603155457391949e+01 5.408337373187573860e+01 9.602244338579328797e-01
4.321608040201005529e+00 -6.593210903824696345e+01 5.410625900886687845e+01 9.623540341044012347e-01
4.371859296482412560e+00 -6.596566463378705691e+01 5.411371309081280856e+01 9.649711880180249501e-01
4.422110552763819591e+00 -6.601688049797665769e+01 5.410510722018939589e+01 9.680813654809303781e-01
4.472361809045226622e+00 -6.608290159730057667e+01 5.408051902725686944e+01 9.716234484636088187e-01
4.522613065326633652e+00 -6.615867126328735992e+01 5.404057680382543083e+01 9.754744597050875043e-01
4.572864321608040683e+00 -6.623830054050633009e+01 5.398623329204211529e+01 9.794653883302844033e-01
4.623115577889447714e+00 -6.631652202194497647e+01 5.391849462965656414e+01 9.834050628185508902e-01
4.673366834170854744e+00 -6.638977680509762536e+01 5.383810882505929385e+01 9.871092482846846039e-01
4.723618090452261775e+00 -6.645664217790584871e+01 5.374524226991387366e+01 9.904314282704305139e-01
4.773869346733668806e+00 -6.651755134385483359e+01 5.363923619175592705e+01 9.932895430862915820e-01
4.824120603015075837e+00 -6.657399497499174856e+01 5.351859160645621927e+01 9.956808264742548209e-01
4.874371859296482867e+00 -6.662755497428931051e+01 5.338132290203849095e+01 9.976774345913805853e-01
4.924623115577889898e+00 -6.667915850069221051e+01 5.322571625629242931e+01 9.994003585445976334e-01
4.974874371859296929e+00 -6.672884093702556640e+01 -5.307727115674558860e+01 9.990234559286442773e-01
5.025125628140703959e+00 -6.677609474646681065e+01 -5.292606144514166289e+01 9.975076822748099037e-01
5.075376884422110990e+00 -6.682062704422885702e+01 -5.276124782744440722e+01 9.960370386735298842e-01
5.125628140703518021e+00 -6.686315468258051453e+01 -5.258858597569856386e+01 9.946766553339747574e-01
5.175879396984925052e+00 -6.690582610993676838e+01 -5.241417765574387033e+01 9.935509896256827789e-01
5.226130653266332082e+00 -6.695200819726420605e+01 -5.224416853212849787e+01 9.928009120137261112e-01
5.276381909547739113e+00 -6.700545679421759360e+01 -5.208441199512046893e+01 9.925345094913242683e-01
5.326633165829146144e+00 -6.706917264042131421e+01 -5.194008238307165470e+01 9.927892341637901685e-01
5.376884422110553174e+00 -6.714439146816563664e+01 -5.181524009938519271e+01 9.935186153014516908e-01
5.427135678391960205e+00 -6.723009674375346378e+01 -5.171238162393372306e+01 9.946075274805828981e-01
5.477386934673367236e+00 -6.732320968683558249e+01 -5.163204587978967197e+01 9.959095240173504449e-01
5.527638190954774267e+00 -6.741932459124011245e+01 -5.157258396232407449e+01 9.972919805076067012e-01
5.577889447236181297e+00 -6.751365732617965421e+01 -5.153021094700032734e+01 9.986727237221382225e-01
5.628140703517588328e+00 -6.760184468350071540e+01 5.150035451095990879e+01 9.999638477475659704e-01
5.678391959798995359e+00 -6.768036217978394120e+01 5.151046867309722899e+01 9.985754585424947427e-01
5.728643216080402389e+00 -6.774653285319600116e+01 5.152196134557605944e+01 9.970867531346769841e-01
5.778894472361809420e+00 -6.779827478371993266e+01 5.153156526095883549e+01 9.954205538576856860e-01
5.829145728643216451e+00 -6.783381174800491920e+01 5.153728102913909481e+01 9.935244720185311129e-01
5.879396984924623482e+00 -6.785154025647625531e+01 5.153847338106471909e+01 9.913821751598504983e-01
5.929648241206030512e+00 -6.785014352754531330e+01 5.153591619639267662e+01 9.890085448778690447e-01
5.979899497487437543e+00 -6.782891968749501643e+01 5.153175304852042160e+01 9.864334524609316146e-01
6.030150753768844574e+00 -6.778819012242888675e+01 5.152932100525987380e+01 9.836829021158071118e-01
6.080402010050251604e+00 -6.772960303883077415e+01 5.153277918488741705e+01 9.807667254631345921e-01
6.130653266331658635e+00 -6.765616442377243800e+01 5.154650846250839891e+01 9.776788007870448327e-01
6.180904522613065666e+00 -6.757191682756679540e+01 5.157431821697921492e+01 9.744101577683564885e-01
6.231155778894472697e+00 -6.748132325331580716e+01 5.161859523873785349e+01 9.709695858520887013e-01
6.281407035175879727e+00 -6.738854622297519370e+01 5.167961211940896504e+01 9.674029203539202815e-01
6.331658291457286758e+00 -6.729687489980179294e+01 5.175522292306812489e+01 9.638024549404539121e-01
6.381909547738693789e+00 -6.720850333059708248e+01 5.184108543004503389e+01 9.603016331320872734e-01
6.432160804020100819e+00 -6.712471353209245706e+01 5.193138451574802872e+01 9.570555563024510937e-01
6.482412060301507850e+00 -6.704633864501107610e+01 5.201985803094667205e+01 9.542126771340246894e-01
6.532663316582914881e+00 -6.697426467403029449e+01 5.210082532022406809e+01 9.518856384867113718e-01
6.582914572864321912e+00 -6.690973286285793620e+01 5.216993848256947786e+01 9.501289912569207408e-01
6.633165829145728942e+00 -6.685432055582829491e+01 5.222450620989684467e+01 9.489289901026582985e-01
6.683417085427135973e+00 -6.680964005282936569e+01 5.226341333979172532e+01 9.482069912295070235e-01
6.733668341708543004e+00 -6.677692008669841073e+01 5.228679405537542380e+01 9.478344452522637908e-01
6.783919597989950034e+00 -6.675667132518871938e+01 5.229566048626617203e+01 9.476550573043032166e-01
6.834170854271357065e+00 -6.674858535971466722e+01 5.229164099811279698e+01 9.475088093577944681e-01
6.884422110552764096e+00 -6.675171442382374210e+01 5.227688491962212680e+01 9.472531030503112959e-01
6.934673366834171127e+00 -6.676487372511751062e+01 5.225409492757543006e+01 9.467778114219193020e-01
6.984924623115578157e+00 -6.678713208804309431e+01 5.222659001701070736e+01 9.460129331981954603e-01
7.035175879396985188e+00 -6.681822271777302547e+01 5.219828995894376789e+01 9.449293300186150102e-01
7.085427135678392219e+00 -6.685871739487008369e+01 5.217353773224115798e+01 9.435343750100096960e-01
7.135678391959799249e+00 -6.690986497571795155e+01 5.215672706971082562e+01 9.418650496304526998e-01
7.185929648241206280e+00 -6.697309371715554960e+01 5.215176791176180870e+01 9.399809578572568824e-01
7.236180904522613311e+00 -6.704929608692208376e+01 5.216149151684493290e+01 9.379588687780199274e-01
7.286432160804020342e+00 -6.713811459262890935e+01 5.218714928136560616e+01 9.358890055808071207e-01
7.336683417085427372e+00 -6.723748097223715092e+01 5.222816844050759499e+01 9.338719488385357481e-01
7.386934673366834403e+00 -6.734359967773411881e+01 5.228227429376956792e+01 9.320144066289411944e-01
7.437185929648241434e+00 -6.745142053571483132e+01 5.234597793538198829e+01 9.304226008286203831e-01
7.487437185929648464e+00 -6.755546831447200873e+01 5.241529908063223075e+01 9.291933539016017374e-01
7.537688442211055495e+00 -6.765076358552269653e+01 5.248650427779161731e+01 9.284043064437093040e-01
7.587939698492462526e+00 -6.773353956398217690e+01 5.255664024372416776e+01 9.281052263039861749e-01
7.638190954773869557e+00 -6.780154714284653039e+01 5.262373706090704673e+01 9.283118648833689202e-01
7.688442211055276587e+00 -6.785390494704294895e+01 5.268670113324091631e+01 9.290028106239560657e-01
7.738693467336683618e+00 -6.789061980205256930e+01 5.274503824050833600e+01 9.301191265935322416e-01
7.788944723618090649e+00 -6.791200644728311886e+01 5.279858271424465244e+01 9.315667021258052793e-01
7.839195979899497679e+00 -6.791824050820994785e+01 5.284735098935530573e+01 9.332219109338106833e-01
7.889447236180904710e+00 -6.790919844173397735e+01 5.289153213320440017e+01 9.349415421430459228e-01
7.939698492462311741e+00 -6.788461654683889890e+01 5.293154181965905281e+01 9.365773633226339712e-01
7.989949748743718771e+00 -6.784448723062321562e+01 5.296804472282158116e+01 9.379940657911465252e-01
8.040201005025126690e+00 -6.778953733584513941e+01 5.300189114485644382e+01 9.390874756967815262e-01
8.090452261306532833e+00 -6.772161147123809144e+01 5.303397625275637495e+01 9.397988733162939701e-01
8.140703517587940752e+00 -6.764380952657010937e+01 5.306506933913801305e+01 9.401218113772863427e-01
8.190954773869346894e+00 -6.756029340060490540e+01 5.309565815400411282e+01 9.400999183937996939e-01
8.241206030150754813e+00 -6.747577203418977376e+01 5.312582658447330886e+01 9.398169554097156597e-01
8.291457286432160956e+00 -6.739477712028924827e+01 5.315516513091128559e+01 9.393826472207458256e-01
8.341708542713568875e+00 -6.732092440637390496e+01 5.318272173405003400e+01 9.389185785879315960e-01
8.391959798994975017e+00 -6.725638277132314613e+01 5.320702641500162144e+01 9.385474599905437865e-01
8.442211055276382936e+00 -6.720172245440802783e+01 5.322623858447974499e+01 9.383867975861766020e-01
8.492462311557789079e+00 -6.715619105664545430e+01 5.323844656603071712e+01 9.385454490588612808e-01
8.542713567839196998e+00 -6.711831182708998256e+01 5.324209362062632067e+01 9.391198818716934849e-01
8.592964824120603140e+00 -6.708657550007207249e+01 5.323643692078189815e+01 9.401870792742398342e-01
8.643216080402011059e+00 -6.705996105785617090e+01 5.322189950799504743e+01 9.417931632626124205e-01
8.693467336683417201e+00 -6.703809446687550633e+01 5.320017681923003749e+01 9.439401463051678709e-01
8.743718592964825120e+00 -6.702101108721579692e+01 5.317401621308994208e+01 9.465761676962192173e-01
8.793969849246231263e+00 -6.700866028025249932e+01 5.314668575023000585e+01 9.495953164439864258e-01
8.844221105527639182e+00 -6.700040202229543240e+01 5.312125579484866478e+01 9.528506892108575821e-01
8.894472361809045324e+00 -6.699474322051872832e+01 5.309989432392406172e+01 9.561792608379701131e-01
8.944723618090453243e+00 -6.698944610692423396e+01 5.308339012092059761e+01 9.594316453494958763e-01
8.994974874371859386e+00 -6.698196647017408623e+01 5.307105406704260986e+01 9.624967377017450421e-01
9.045226130653267305e+00 -6.697002830503681992e+01 5.306102561858727995e+01 9.653124999553788221e-01
9.095477386934673447e+00 -6.695208531395756779e+01 5.305087590599454472e+01 9.678595980241651020e-01
9.145728643216081366e+00 -6.692748389399139342e+01 5.303830671670297647e+01 9.701417696340876029e-01
9.195979899497487509e+00 -6.689629333745703832e+01 5.302173337318404833e+01 9.721622598968598927e-01
9.246231155778895427e+00 -6.685893146346155902e+01 5.300060766214190977e+01 9.739068002576279914e-01
9.296482412060301570e+00 -6.681580772297502335e+01 5.297544546428177625e+01 9.753400488753205533e-01
9.346733668341709489e+00 -6.676718584414713575e+01 5.294761960316692040e+01 9.764160719814621858e-01
9.396984924623115631e+00 -6.671334589990144082e+01 5.291902491555736532e+01 9.770973923505584802e-01
9.447236180904523550e+00 -6.665496311750409575e+01 5.289171596067441072e+01 9.773739673764605396e-01
9.497487437185929693e+00 -6.659349859512376213e+01 5.286758208165955608e+01 9.772741754270551917e-01
9.547738693467337612e+00 -6.653137488388546217e+01 5.284809061494684812e+01 9.768636759074799114e-01
9.597989949748743754e+00 -6.647179664943423916e+01 5.283411459930466947e+01 9.762329215717894249e-01
9.648241206030151673e+00 -6.641822986139685270e+01 5.282586335578466219e+01 9.754780661885741333e-01
9.698492462311557816e+00 -6.637369937337284398e+01 5.282293599393528183e+01 9.746816740648936994e-01
9.748743718592965735e+00 -6.634013930890388622e+01 5.282450285630037712e+01 9.738987874172605474e-01
9.798994974874371877e+00 -6.631800658800082715e+01 5.282958427933962753e+01 9.731513551919309668e-01
9.849246231155779796e+00 -6.630626532956013364e+01 5.283735236574369765e+01 9.724310646578686601e-01
9.899497487437185939e+00 -6.630272021153993478e+01 5.284735304932752342e+01 9.717083651815870970e-01
9.949748743718593857e+00 -6.630457441058713641e+01 5.285955443366424333e+01 9.709444800074872317e-01
1.000000000000000000e+01 -6.630904466542051523e+01 5.287418037500637524e+01 9.701034078967091245e-01


==> anc/aspirin/aspirin_frac_11_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -1.609531510990422909e+00 1.204852081129128782e+00 7.027029852780170005e-01
1.005025125628140753e-01 -6.223396659022314203e+00 4.690860881813097905e+00 7.026726548732181721e-01
1.507537688442211199e-01 -1.324401543605566722e+01 1.009707870761606330e+01 7.026332424739452076e-01
2.010050251256281506e-01 -2.181658612174531342e+01 1.689736553007077191e+01 7.025973561998379857e-01
2.512562814070352091e-01 -3.099668216157765244e+01 2.449196888972699071e+01 7.025751638968007473e-01
3.015075376884422398e-01 -3.991390372111860074e+01 3.230043459469862199e+01 7.025685663905915090e-01
3.517587939698492705e-01 -4.789287747854575628e+01 3.983542926046935406e+01 7.025659491278734015e-01
4.020100502512563012e-01 -5.451145403260665034e+01 4.674536629411740307e+01 7.025387778541103412e-01
4.522613065326633319e-01 -5.959728527462201697e+01 5.282402154869375011e+01 7.024408869536790112e-01
5.025125628140704181e-01 -6.318001111954388449e+01 5.799383606592463991e+01 7.022104681508094526e-01
5.527638190954774489e-01 -6.542284151066732534e+01 6.227402635657121976e+01 7.017737779350100569e-01
6.030150753768844796e-01 -6.655488753691172121e+01 6.574469008638129708e+01 7.010489442555114525e-01
6.532663316582915103e-01 -6.681787318734207304e+01 6.851513853816962296e+01 6.999484128991040333e-01
7.035175879396985410e-01 -6.643222831218659508e+01 7.070064431903225000e+01 6.983795902154885660e-01
7.537688442211055717e-01 -6.558108775092772191e+01 7.240827059405017962e+01 6.962446947252202145e-01
8.040201005025126024e-01 -6.440744837754104424e+01 7.373024870473693682e+01 6.934420958090383724e-01
8.542713567839196331e-01 -6.301914781235970509e+01 7.474252627570838570e+01 6.898720049897950624e-01
9.045226130653266639e-01 -6.149726531970866716e+01 7.550620958658470272e+01 6.854490557841983467e-01
9.547738693467336946e-01 -5.990495370323589697e+01 7.607017838618550343e+01 6.801229272986083485e-01
1.005025125628140836e+00 -5.829496458298944361e+01 7.647379303054003685e+01 6.739056353569629065e-01
1.055276381909547867e+00 -5.671500724329427356e+01 7.674915609362048485e+01 6.669006263654230215e-01
1.105527638190954898e+00 -5.521061474029647798e+01 7.692277733888448665e+01 6.593252631103151407e-01
1.155778894472361928e+00 -5.382552236217635055e+01 7.701672681061121750e+01 6.515163766669216372e-01
1.206030150753768959e+00 -5.259984601390429049e+01 7.704946487112036380e+01 6.439101329603089674e-01
1.256281407035175990e+00 -5.156667162446331787e+01 7.703653090362426781e+01 6.369933824837388237e-01
1.306532663316583021e+00 -5.074801064486435820e+01 7.699118474062245809e+01 6.312327591803730265e-01
1.356783919597990051e+00 -5.015131482210168201e+01 7.692497658092175072e+01 6.269968411064374969e-01
1.407035175879397082e+00 -4.976771418227760790e+01 7.684813490663752589e+01 6.244916584714222951e-01
1.457286432160804113e+00 -4.957275599765335272e+01 7.676965796303268519e+01 6.237279207433374939e-01
1.507537688442211143e+00 -4.952974316413209266e+01 7.669708137624482447e+01 6.245295361202983786e-01
1.557788944723618174e+00 -4.959501428840263770e+01 7.663602929621643511e+01 6.265803905169897714e-01
1.608040201005025205e+00 -4.972395281702611669e+01 7.658976556742442199e+01 6.294948064181513647e-01
1.658291457286432236e+00 -4.987636482971981877e+01 7.655898369087813649e+01 6.328910545375477925e-01
1.708542713567839266e+00 -5.002016008132277847e+01 7.654199653712250040e+01 6.364487084054003541e-01
1.758793969849246297e+00 -5.013286489530205614e+01 7.653534774032394239e+01 6.399382275758817018e-01
1.809045226130653328e+00 -5.020114728693197748e+01 7.653472911448137950e+01 6.432213309235752519e-01
1.859296482412060358e+00 -5.021902168943861255e+01 7.653600139682913550e+01 6.462295694945392466e-01
1.909547738693467389e+00 -5.018560223726192504e+01 7.653609543298017570e+01 6.489335116078716048e-01
1.959798994974874420e+00 -5.010318568864053645e+01 7.653360862426778510e+01 6.513154275437913476e-01
2.010050251256281673e+00 -4.997614280634437023e+01 7.652899217365570905e+01 6.533548645278347555e-01
2.060301507537688703e+00 -4.981068926398227603e+01 7.652433602894787157e+01 6.550302055738007612e-01
2.110552763819095734e+00 -4.961521384436357351e+01 7.652288084322820794e+01 6.563319642112075414e-01
2.160804020100502765e+00 -4.940058599045142529e+01 7.652848030421368719e+01 6.572777131044953425e-01
2.211055276381909795e+00 -4.917985075279398188e+01 7.654525072184549117e+01 6.579169803644975278e-01
2.261306532663316826e+00 -4.896698264937427325e+01 7.657754579263655614e+01 6.583187323487795783e-01
2.311557788944723857e+00 -4.877482980818387404e+01 7.663020754113563271e+01 6.585429267543143617e-01
2.361809045226130888e+00 -4.861284020961426933e+01 7.670885683616423023e+01 6.586068583328944515e-01
2.412060301507537918e+00 -4.848539182755521892e+01 7.681990778535229936e+01 6.584615258857048348e-01
2.462311557788944949e+00 -4.839140664918284074e+01 7.697008313086301712e+01 6.579901065571884811e-01
2.512562814070351980e+00 -4.832545652126271563e+01 7.716544153114628557e+01 6.570311141992716264e-01
2.562814070351759010e+00 -4.827998364559462630e+01 7.741018565074749347e+01 6.554178813432184336e-01
2.613065326633166041e+00 -4.824783934443787103e+01 7.770566507975709669e+01 6.530193898325614699e-01
2.663316582914573072e+00 -4.822427973419970471e+01 7.804994261127505695e+01 6.497683572293107002e-01
2.713567839195980103e+00 -4.820784710491407310e+01 7.843808101963935542e+01 6.456696858390080784e-01
2.763819095477387133e+00 -4.820004039633479920e+01 7.886303746681069526e+01 6.407913861084051366e-01
2.814070351758794164e+00 -4.820410424974477337e+01 7.931684894950960540e+01 6.352461188000255721e-01
2.864321608040201195e+00 -4.822347632137936557e+01 7.979173138266590115e+01 6.291723784499891892e-01
2.914572864321608225e+00 -4.826039521684675293e+01 8.028079624831723038e+01 6.227211624435307069e-01
2.964824120603015256e+00 -4.831497486684924070e+01 8.077825120994174313e+01 6.160495520530517854e-01
3.015075376884422287e+00 -4.838482972558552575e+01 8.127911708188810280e+01 6.093193217923721372e-01
3.065326633165829318e+00 -4.846519072300339559e+01 8.177860927065174224e+01 6.026972513252329966e-01
3.115577889447236348e+00 -4.854941249733750652e+01 8.227138424378090065e+01 5.963537865610198940e-01
3.165829145728643379e+00 -4.862979809059820013e+01 8.275085925526256858e+01 5.904574604887493638e-01
3.216080402010050410e+00 -4.869868797064679455e+01 8.320880209648187531e+01 5.851638667733348731e-01
3.266331658291457440e+00 -4.874972233566801805e+01 8.363536591443856594e+01 5.806000328577942682e-01
3.316582914572864471e+00 -4.877908587890566849e+01 8.401969519771597561e+01 5.768474254229863929e-01
3.366834170854271502e+00 -4.878643622562387350e+01 8.435112367410596335e+01 5.739285721973228505e-01
3.417085427135678533e+00 -4.877518557991149351e+01 8.462081291794498838e+01 5.718022955424514331e-01
3.467336683417085563e+00 -4.875191507248850797e+01 8.482347978040438363e+01 5.703704206700438428e-01
3.517587939698492594e+00 -4.872495055368236905e+01 8.495871832092306875e+01 5.694952843340393978e-01
3.567839195979899625e+00 -4.870243117778249342e+01 8.503143548804408169e+01 5.690239487527950502e-01
3.618090452261306655e+00 -4.869042214372674238e+01 8.505113632937191426e+01 5.688131330375060246e-01
3.668341708542713686e+00 -4.869164482608411504e+01 8.503016359880501795e+01 5.687490818286375927e-01
3.718592964824120717e+00 -4.870519353920812478e+01 8.498137500470308225e+01 5.687585096925401595e-01
3.768844221105527748e+00 -4.872726055469406248e+01 8.491595612984299635e+01 5.688094633362532626e-01
3.819095477386934778e+00 -4.875255185127468138e+01 8.484200720143601870e+01 5.689035161882531888e-01
3.869346733668341809e+00 -4.877588733515722197e+01 8.476422446007688905e+01 5.690625649610800973e-01
3.919597989949748840e+00 -4.879350038683370627e+01 8.468456555435696487e+01 5.693143764549488672e-01
3.969849246231155870e+00 -4.880373773008529525e+01 8.460344105734537834e+01 5.696808465293833335e-01
4.020100502512563345e+00 -4.880710093983511655e+01 8.452085971933178143e+01 5.701717014640027559e-01
4.070351758793970376e+00 -4.880575838143428058e+01 8.443709871789903332e+01 5.707843548680833212e-01
4.120603015075377407e+00 -4.880274272372115973e+01 8.435277024738269347e+01 5.715084763734840090e-01
4.170854271356784437e+00 -4.880105272649981885e+01 8.426845004814538242e+01 5.723324145437764798e-01
4.221105527638191468e+00 -4.880284759149179763e+01 8.418419092455791031e+01 5.732485611367127420e-01
4.271356783919598499e+00 -4.880889032376896353e+01 8.409922555734557648e+01 5.742559039699416390e-01
4.321608040201005529e+00 -4.881835892436841817e+01 8.401201882837216317e+01 5.753595312233060755e-01
4.371859296482412560e+00 -4.882907717858069674e+01 8.392065237056192473e+01 5.765678072990372272e-01
4.422110552763819591e+00 -4.883811294803107472e+01 8.382339048769830470e+01 5.778880941424930917e-01
4.472361809045226622e+00 -4.884257985824941528e+01 8.371922196836368357e+01 5.793217500588292435e-01
4.522613065326633652e+00 -4.884040853027934759e+01 8.360819443622608560e+01 5.808593299060432757e-01
4.572864321608040683e+00 -4.883086254113530345e+01 8.349143602489128568e+01 5.824774829120195063e-01
4.623115577889447714e+00 -4.881465845495637979e+01 8.337086612128203456e+01 5.841393627030889713e-01
4.673366834170854744e+00 -4.879366951125437168e+01 8.324870085574502809e+01 5.857996718997795504e-01
4.723618090452261775e+00 -4.877030374198970009e+01 8.312692587825999624e+01 5.874135924276181475e-01
4.773869346733668806e+00 -4.874672462715807342e+01 8.300691331414272156e+01 5.889465487191860582e-01
4.824120603015075837e+00 -4.872412333377997840e+01 8.288929907036354905e+01 5.903803889872960564e-01
4.874371859296482867e+00 -4.870225683502230396e+01 8.277413643502653429e+01 5.917123425477758270e-01
4.924623115577889898e+00 -4.867942439966021340e+01 8.266124530452620434e+01 5.929461099694899318e-01
4.974874371859296929e+00 -4.865295087107855920e+01 8.255062264846721121e+01 5.940783106759275345e-01
5.025125628140703959e+00 -4.862008644021542381e+01 8.244278485571071258e+01 5.950861366479444081e-01
5.075376884422110990e+00 -4.857906787240840885e+01 8.233896247581769501e+01 5.959219416152273796e-01
5.125628140703518021e+00 -4.852999121604230481e+01 8.224112858816418736e+01 5.965177340231522241e-01
5.175879396984925052e+00 -4.847518134571854631e+01 8.215187953186496372e+01 5.967986651833377953e-01
5.226130653266332082e+00 -4.841891198703067545e+01 8.207418654835541361e+01 5.967014686470876184e-01
5.276381909547739113e+00 -4.836656586836222260e+01 8.201101324992572472e+01 5.961925325557045907e-01
5.326633165829146144e+00 -4.832352604374659677e+01 8.196478218996202258e+01 5.952809071938985896e-01
5.376884422110553174e+00 -4.829416945302619268e+01 8.193670828451676869e+01 5.940233628734996607e-01
5.427135678391960205e+00 -4.828126336988896128e+01 8.192610305435202633e+01 5.925207645288925740e-01
5.477386934673367236e+00 -4.828588317157675647e+01 8.192985415878844435e+01 5.909069128149978534e-01
5.527638190954774267e+00 -4.830775945004007355e+01 8.194233116204867429e+01 5.893323356556992021e-01
5.577889447236181297e+00 -4.834581272464790658e+01 8.195590069869696492e+01 5.879462120276631731e-01
5.628140703517588328e+00 -4.839860175832703248e+01 8.196204574709143742e+01 5.868796494431253175e-01
5.678391959798995359e+00 -4.846450079357699536e+01 8.195284299534588968e+01 5.862329513477850806e-01
5.728643216080402389e+00 -4.854158479839899343e+01 8.192237715499750550e+01 5.860684471835767573e-01
5.778894472361809420e+00 -4.862736376713422004e+01 8.186766410909352487e+01 5.864091799920523318e-01
5.829145728643216451e+00 -4.871859512097589118e+01 8.178883711551736724e+01 5.872425458769053863e-01
5.879396984924623482e+00 -4.881137981687789562e+01 8.168863977369018414e+01 5.885270815555194712e-01
5.929648241206030512e+00 -4.890162457756648706e+01 8.157152270548935746e+01 5.902001516019890204e-01
5.979899497487437543e+00 -4.898578350436451245e+01 8.144273535032402833e+01 5.921844190548490872e-01
6.030150753768844574e+00 -4.906164940822979048e+01 8.130770794120907397e+01 5.943917639180412715e-01
6.080402010050251604e+00 -4.912890980104478444e+01 8.117180336440331700e+01 5.967246295790752386e-01
6.130653266331658635e+00 -4.918924138095428589e+01 8.104031081372993128e+01 5.990762119823237475e-01
6.180904522613065666e+00 -4.924587122855954391e+01 8.091845804197929226e+01 6.013318281226479600e-01
6.231155778894472697e+00 -4.930272368264390792e+01 8.081126503288233209e+01 6.033736665175305491e-01
6.281407035175879727e+00 -4.936342126575621592e+01 8.072319687643022235e+01 6.050898327902975993e-01
6.331658291457286758e+00 -4.943045266028758533e+01 8.065770705427537735e+01 6.063866553077356114e-01
6.381909547738693789e+00 -4.950474221295451827e+01 8.061682268807652463e+01 6.072015119314625453e-01
6.432160804020100819e+00 -4.958569175763367554e+01 8.060089497142952553e+01 6.075128043217654650e-01
6.482412060301507850e+00 -4.967159299323017763e+01 8.060856009964400926e+01 6.073443835794037904e-01
6.532663316582914881e+00 -4.976020189348540157e+01 8.063688874085514158e+01 6.067632259762619773e-01
6.582914572864321912e+00 -4.984926016240505220e+01 8.068168417032255491e+01 6.058706136918180496e-01
6.633165829145728942e+00 -4.993682379875977517e+01 8.073791336206521407e+01 6.047879351539525716e-01
6.683417085427135973e+00 -5.002136241830013574e+01 8.080027774981971334e+01 6.036386230382513318e-01
6.733668341708543004e+00 -5.010167380103234080e+01 8.086390748291290720e+01 6.025282908346977218e-01
6.783919597989950034e+00 -5.017669375106417107e+01 8.092508959582660566e+01 6.015261579143329485e-01
6.834170854271357065e+00 -5.024528077960792416e+01 8.098185976217159521e+01 6.006519330580077920e-01
6.884422110552764096e+00 -5.030604071396998478e+01 8.103426317444211691e+01 5.998724078798232107e-01
6.934673366834171127e+00 -5.035724288854638786e+01 8.108416080673710269e+01 5.991102325544527263e-01
6.984924623115578157e+00 -5.039686624187112329e+01 8.113460416383286145e+01 5.982638462531837398e-01
7.035175879396985188e+00 -5.042279120004601367e+01 8.118895665428182440e+01 5.972336252925002364e-01
7.085427135678392219e+00 -5.043311710084336852e+01 8.125002709766286557e+01 5.959468349334205994e-01
7.135678391959799249e+00 -5.042654255565272337e+01 8.131946196614192957e+01 5.943742486941743230e-01
7.185929648241206280e+00 -5.040271419712234291e+01 8.139753470375923428e+01 5.925343406049532469e-01
7.236180904522613311e+00 -5.036244405622107934e+01 8.148332828975118503e+01 5.904854054607170388e-01
7.286432160804020342e+00 -5.030772403006838545e+01 8.157518959535411796e+01 5.883098295441341330e-01
7.336683417085427372e+00 -5.024152031178245892e+01 8.167127476916921580e+01 5.860964601413760633e-01
7.386934673366834403e+00 -5.016739247194151829e+01 8.177000723638865054e+01 5.839262300528371696e-01
7.437185929648241434e+00 -5.008902846374133588e+01 8.187031883745081018e+01 5.818637067553585895e-01
7.487437185929648464e+00 -5.000980160254499651e+01 8.197162118218379590e+01 5.799544502155612458e-01
7.537688442211055495e+00 -4.993243580631222045e+01 8.207354155493784731e+01 5.782261614404040628e-01
7.587939698492462526e+00 -4.985882340272291202e+01 8.217553824703676923e+01 5.766910960231983463e-01
7.638190954773869557e+00 -4.978999615771221698e+01 8.227656249242501474e+01 5.753479401073448019e-01
7.688442211055276587e+00 -4.972622194992303690e+01 8.237493540020646776e+01 5.741827245993890161e-01
7.738693467336683618e+00 -4.966719087460310078e+01 8.246854493599313685e+01 5.731696745313543673e-01
7.788944723618090649e+00 -4.961225597795637299e+01 8.255534932774513379e+01 5.722735242257839250e-01
7.839195979899497679e+00 -4.956069109486659841e+01 8.263403754238888155e+01 5.714544422767007248e-01
7.889447236180904710e+00 -4.951191547314164154e+01 8.270460275354767532e+01 5.706754479059132912e-01
7.939698492462311741e+00 -4.946562177109574776e+01 8.276858328176061264e+01 5.699106792047968773e-01
7.989949748743718771e+00 -4.942175113694171529e+01 8.282883327650527860e+01 5.691519047838780043e-01
8.040201005025126690e+00 -4.938030202286216053e+01 8.288886524862334682e+01 5.684108349401061355e-01
8.090452261306532833e+00 -4.934103235578833591e+01 8.295197966014214330e+01 5.677161259855667552e-01
8.140703517587940752e+00 -4.930318586951664628e+01 8.302048077119464153e+01 5.671059399348098440e-01
8.190954773869346894e+00 -4.926539871908289570e+01 8.309523152068184970e+01 5.666186331905368467e-01
8.241206030150754813e+00 -4.922589209172207347e+01 8.317564739363265858e+01 5.662847753522801675e-01
8.291457286432160956e+00 -4.918293817348304486e+01 8.326004715225766972e+01 5.661228971711163016e-01
8.341708542713568875e+00 -4.913544977347024911e+01 8.334615494793015955e+01 5.661394986845990074e-01
8.391959798994975017e+00 -4.908345733601438354e+01 8.343153532453649746e+01 5.663318602003435398e-01
8.442211055276382936e+00 -4.902825325447147975e+01 8.351383099247532016e+01 5.666911439836747055e-01
8.492462311557789079e+00 -4.897210629553227790e+01 8.359080439324438316e+01 5.672037238212337407e-01
8.542713567839196998e+00 -4.891762736036034909e+01 8.366028639157931934e+01 5.678503482611670927e-01
8.592964824120603140e+00 -4.886701875716863697e+01 8.372016301112634551e+01 5.686045981482634737e-01
8.643216080402011059e+00 -4.882148975504905053e+01 8.376848292108445548e+01 5.694329480599416016e-01
8.693467336683417201e+00 -4.878104665000384443e+01 8.380368104088940129e+01 5.702979857659311591e-01
8.743718592964825120e+00 -4.874470250721289943e+01 8.382483703857668900e+01 5.711644021915981417e-01
8.793969849246231263e+00 -4.871097919454270908e+01 8.383185885837249884e+01 5.720054425365279638e-01
8.844221105527639182e+00 -4.867847271747282178e+01 8.382551002780552096e+01 5.728068384940643298e-01
8.894472361809045324e+00 -4.864626320147192473e+01 8.380726619556597257e+01 5.735662900760064575e-01
8.944723618090453243e+00 -4.861405625970971300e+01 8.377905537492640065e+01 5.742887505118259295e-01
8.994974874371859386e+00 -4.858208125039342207e+01 8.374297402780116784e+01 5.749798413017201959e-01
9.045226130653267305e+00 -4.855087325975190993e+01 8.370106289000307243e+01 5.756405544310955191e-01
9.095477386934673447e+00 -4.852108662346836354e+01 8.365518330846268213e+01 5.762656238576422396e-01
9.145728643216081366e+00 -4.849343148624308952e+01 8.360698472756723731e+01 5.768461091149443831e-01
9.195979899497487509e+00 -4.846873210678817401e+01 8.355792318729004364e+01 5.773748525176253255e-01
9.246231155778895427e+00 -4.844802859643090898e+01 8.350928847956816981e+01 5.778524171217097605e-01
9.296482412060301570e+00 -4.843261868280206528e+01 8.346221389829885595e+01 5.782911759200811685e-01
9.346733668341709489e+00 -4.842396845475624190e+01 8.341765973820560021e+01 5.787161129971977180e-01
9.396984924623115631e+00 -4.842348874414081905e+01 8.337636972974264893e+01 5.791620606562367657e-01
9.447236180904523550e+00 -4.843224204928809939e+01 8.333880160083290889e+01 5.796680767622798269e-01
9.497487437185929693e+00 -4.845068353944623851e+01 8.330503849874581590e+01 5.802702783563037370e-01
9.547738693467337612e+00 -4.847853458817989036e+01 8.327470134801288282e+01 5.809947162781580188e-01
9.597989949748743754e+00 -4.851484286200098950e+01 8.324689703088233728e+01 5.818518661799939595e-01
9.648241206030151673e+00 -4.855821731369649541e+01 8.322024195010895653e+01 5.828340148515214203e-01
9.698492462311557816e+00 -4.860716326699002821e+01 8.319298818139529317e+01 5.839161866665315559e-01
9.748743718592965735e+00 -4.866040403141929005e+01 8.316325313185430446e+01 5.850603289874465318e-01
9.798994974874371877e+00 -4.871707543070274227e+01 8.312932320846898904e+01 5.862215081061903366e-01
9.849246231155779796e+00 -4.877672072809568249e+01 8.308997684288684127e+01 5.873542689251173288e-01
9.899497487437185939e+00 -4.883908399542279000e+01 8.304475741469335048e+01 5.884174404108478695e-01
9.949748743718593857e+00 -4.890377568849606149e+01 8.299412480721585439e+01 5.893765723795141298e-01
1.000000000000000000e+01 -4.896993572699037856e+01 8.293942887841255640e+01 5.902044745485518495e-01


==> anc/aspirin/aspirin_frac_12_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -1.708492374717114570e+00 1.461886395091127611e+00 6.445717156791718194e-01
1.005025125628140753e-01 -6.609538925908094775e+00 5.691602246094594975e+00 6.445421670397057934e-01
1.507537688442211199e-01 -1.407828720494833341e+01 1.225125902600556138e+01 6.445061942443085501e-01
2.010050251256281506e-01 -2.322007692856186623e+01 2.050250684303271242e+01 6.444801935441415441e-01
2.512562814070352091e-01 -3.304483668605263347e+01 2.971755862955795635e+01 6.444806529563497088e-01
3.015075376884422398e-01 -4.263765268597420999e+01 3.919181913842365361e+01 6.445190106282449038e-01
3.517587939698492705e-01 -5.128530273076693646e+01 4.833337551331361936e+01 6.445968679653724109e-01
4.020100502512563012e-01 -5.853771548707177175e+01 5.671469037363022636e+01 6.447026231316380640e-01
4.522613065326633319e-01 -6.420539752839731307e+01 6.408431505238971226e+01 6.448102695985011845e-01
5.025125628140704181e-01 -6.831053136305484941e+01 7.034674307426882933e+01 6.448804181106335687e-01
5.527638190954774489e-01 -7.101632015240581097e+01 7.552386745494507636e+01 6.448627703701942382e-01
6.030150753768844796e-01 -7.255672802803584887e+01 7.971157691203717377e+01 6.446987195877555976e-01
6.532663316582915103e-01 -7.318083630823618080e+01 8.304144565336110873e+01 6.443228608665801938e-01
7.035175879396985410e-01 -7.311712470682421383e+01 8.565258528081670875e+01 6.436630189094511012e-01
7.537688442211055717e-01 -7.255626751213910097e+01 8.767447586351858035e+01 6.426395871744685628e-01
8.040201005025126024e-01 -7.164760821425373649e+01 8.921894062162961347e+01 6.411659872014674466e-01
8.542713567839196331e-01 -7.050382659290710308e+01 9.037840898084401431e+01 6.391525085151055219e-01
9.045226130653266639e-01 -6.920925319341306192e+01 9.122773035464149416e+01 6.365155332188914272e-01
9.547738693467336946e-01 -6.782873343606293304e+01 9.182745880058540422e+01 6.331931357589646314e-01
1.005025125628140836e+00 -6.641524767721635669e+01 9.222728573890829296e+01 6.291662055837697887e-01
1.055276381909547867e+00 -6.501541790153790146e+01 9.246893075096636494e+01 6.244816409732206752e-01
1.105527638190954898e+00 -6.367259665052997519e+01 9.258824669558693188e+01 6.192713799693769783e-01
1.155778894472361928e+00 -6.242757295414034502e+01 9.261657029728534951e+01 6.137592996215108787e-01
1.206030150753768959e+00 -6.131719328935708546e+01 9.258148788924435735e+01 6.082488230668123830e-01
1.256281407035175990e+00 -6.037147877653429617e+01 9.250722064081885776e+01 6.030882893992512983e-01
1.306532663316583021e+00 -5.961011818206821289e+01 9.241479622113260461e+01 5.986181024475262236e-01
1.356783919597990051e+00 -5.903942457611711347e+01 9.232210273499683240e+01 5.951109924380073579e-01
1.407035175879397082e+00 -5.865081748502867498e+01 9.224385869622625478e+01 5.927211470220480338e-01
1.457286432160804113e+00 -5.842154735806297339e+01 9.219151265309220378e+01 5.914570010009890799e-01
1.507537688442211143e+00 -5.831776743104055072e+01 9.217311343855568850e+01 5.911858564043073194e-01
1.557788944723618174e+00 -5.829937220310642942e+01 9.219324035141643492e+01 5.916686059524484120e-01
1.608040201005025205e+00 -5.832551373083961721e+01 9.225310916467962841e+01 5.926136308280047782e-01
1.658291457286432236e+00 -5.835956656445353019e+01 9.235094421688484090e+01 5.937340845470006068e-01
1.708542713567839266e+00 -5.837257485731617379e+01 9.248263164424973581e+01 5.947937980400646030e-01
1.758793969849246297e+00 -5.834475132195192515e+01 9.264257779584410457e+01 5.956327820845805920e-01
1.809045226130653328e+00 -5.826518439576303621e+01 9.282463197693280677e+01 5.961707722742469739e-01
1.859296482412060358e+00 -5.813033883034583482e+01 9.302291844960842582e+01 5.963933647883503664e-01
1.909547738693467389e+00 -5.794209460441138049e+01 9.323245628602349200e+01 5.963282887060419313e-01
1.959798994974874420e+00 -5.770596672669032756e+01 9.344950628408426496e+01 5.960192944574799201e-01
2.010050251256281673e+00 -5.742987597690876811e+01 9.367164926421580162e+01 5.955032494552929823e-01
2.060301507537688703e+00 -5.712351935700991845e+01 9.389765514776630084e+01 5.947937732567448732e-01
2.110552763819095734e+00 -5.679812608017815023e+01 9.412723888432981312e+01 5.938730195670216538e-01
2.160804020100502765e+00 -5.646625150887052058e+01 9.436080995842888797e+01 5.926921402729244948e-01
2.211055276381909795e+00 -5.614128574429284413e+01 9.459930059479746944e+01 5.911801142936784492e-01
2.261306532663316826e+00 -5.583651752593371498e+01 9.484410607744015920e+01 5.892594771847171620e-01
2.311557788944723857e+00 -5.556383424657290249e+01 9.509710514111037583e+01 5.868659043102241180e-01
2.361809045226130888e+00 -5.533236005696297610e+01 9.536067600726146054e+01 5.839670251130316680e-01
2.412060301507537918e+00 -5.514744113894290223e+01 9.563760888014061834e+01 5.805751518870333472e-01
2.462311557788944949e+00 -5.501032601296403612e+01 9.593084732216280486e+01 5.767496062581765059e-01
2.512562814070351980e+00 -5.491867470938363027e+01 9.624305632709128133e+01 5.725871897053432802e-01
2.562814070351759010e+00 -5.486774729713888377e+01 9.657608603651094370e+01 5.682032770515486053e-01
2.613065326633166041e+00 -5.485188612038273703e+01 9.693044693661092026e+01 5.637094667724676933e-01
2.663316582914573072e+00 -5.486581485366615851e+01 9.730491772145232687e+01 5.591951120326755786e-01
2.713567839195980103e+00 -5.490536769233406744e+01 9.769637439257456890e+01 5.547186052635899589e-01
2.763819095477387133e+00 -5.496749574276621075e+01 9.809987964114267811e+01 5.503105110610211348e-01
2.814070351758794164e+00 -5.504968154332696173e+01 9.850902871059479082e+01 5.459861350696220139e-01
2.864321608040201195e+00 -5.514911657485686192e+01 9.891651996213698794e+01 5.417617780307872888e-01
2.914572864321608225e+00 -5.526207500784135362e+01 9.931489171645348790e+01 5.376680500339090507e-01
2.964824120603015256e+00 -5.538381841757649227e+01 9.969732092030129422e+01 5.337553697555036392e-01
3.015075376884422287e+00 -5.550912576092749617e+01 1.000583138824900686e+02 5.300902158840635758e-01
3.065326633165829318e+00 -5.563325389611058114e+01 1.003940730191077648e+02 5.267443166079709416e-01
3.115577889447236348e+00 -5.575291881700358232e+01 1.007023572509945950e+02 5.237813293727100472e-01
3.165829145728643379e+00 -5.586685080824628358e+01 1.009818048315406145e+02 5.212458982758921833e-01
3.216080402010050410e+00 -5.597565223929438361e+01 1.012309242358755483e+02 5.191584106585533931e-01
3.266331658291457440e+00 -5.608100850975423413e+01 1.014471754706417528e+02 5.175161977449868056e-01
3.316582914572864471e+00 -5.618461987641669708e+01 1.016266310309247558e+02 5.162994858190459446e-01
3.366834170854271502e+00 -5.628736687187882382e+01 1.017645475533419273e+02 5.154789737729496002e-01
3.417085427135678533e+00 -5.638910240522019990e+01 1.018568303954162388e+02 5.150218683759615335e-01
3.467336683417085563e+00 -5.648912609397914508e+01 1.019019716474275299e+02 5.148945215098316153e-01
3.517587939698492594e+00 -5.658701559669967196e+01 1.019027643841268542e+02 5.150620243475947380e-01
3.567839195979899625e+00 -5.668327743808293917e+01 1.018670752366537755e+02 5.154871670080639623e-01
3.618090452261306655e+00 -5.677936201700153873e+01 1.018072238738818243e+02 5.161317190995193815e-01
3.668341708542713686e+00 -5.687692542407986451e+01 1.017379869071094163e+02 5.169613995831070508e-01
3.718592964824120717e+00 -5.697662970024601492e+01 1.016737462162888477e+02 5.179530746012646070e-01
3.768844221105527748e+00 -5.707703137685228256e+01 1.016256445650087983e+02 5.191005249260788323e-01
3.819095477386934778e+00 -5.717408707004178581e+01 1.015996483589486132e+02 5.204149358207534881e-01
3.869346733668341809e+00 -5.726153799233032515e+01 1.015961118097428084e+02 5.219180778155618761e-01
3.919597989949748840e+00 -5.733208253611584126e+01 1.016108906530914595e+02 5.236290146720282701e-01
3.969849246231155870e+00 -5.737898446646062922e+01 1.016374811484217275e+02 5.255480238223882994e-01
4.020100502512563345e+00 -5.739768201971759254e+01 1.016693028231829032e+02 5.276433051911838534e-01
4.070351758793970376e+00 -5.738702947250160946e+01 1.017012583125632830e+02 5.298461000821180766e-01
4.120603015075377407e+00 -5.734992339435552822e+01 1.017300820132060295e+02 5.320575322720962896e-01
4.170854271356784437e+00 -5.729317238300907889e+01 1.017535553429517279e+02 5.341663172242042679e-01
4.221105527638191468e+00 -5.722656634527220376e+01 1.017691611377475880e+02 5.360721355618515149e-01
4.271356783919598499e+00 -5.716123761919029533e+01 1.017729558987403493e+02 5.377070511929833430e-01
4.321608040201005529e+00 -5.710759809863946401e+01 1.017592818360341482e+02 5.390481935251612011e-01
4.371859296482412560e+00 -5.707332043561002166e+01 1.017215174279493226e+02 5.401186293391471160e-01
4.422110552763819591e+00 -5.706189218160932342e+01 1.016535878460005335e+02 5.409779449392130291e-01
4.472361809045226622e+00 -5.707213190929758184e+01 1.015516449490980335e+02 5.417071735063062610e-01
4.522613065326633652e+00 -5.709875230588401251e+01 1.014153018482567319e+02 5.423930742518886516e-01
4.572864321608040683e+00 -5.713373052560556431e+01 1.012480425097336791e+02 5.431149255319223101e-01
4.623115577889447714e+00 -5.716805833815219984e+01 1.010567786084699122e+02 5.439346192643805811e-01
4.673366834170854744e+00 -5.719345628085476818e+01 1.008508201208312016e+02 5.448894636317417328e-01
4.723618090452261775e+00 -5.720377765483863897e+01 1.006406482002321923e+02 5.459871768497351896e-01
4.773869346733668806e+00 -5.719596514022325806e+01 1.004368160750330361e+02 5.472035322958836989e-01
4.824120603015075837e+00 -5.717047021953506913e+01 1.002491306845582955e+02 5.484840481580965932e-01
4.874371859296482867e+00 -5.713103487933744873e+01 1.000860934816526537e+02 5.497512293477347933e-01
4.924623115577889898e+00 -5.708377493767763866e+01 9.995448751711879254e+01 5.509178374462629924e-01
4.974874371859296929e+00 -5.703566992966725735e+01 9.985901231851529758e+01 5.519047042558333782e-01
5.025125628140703959e+00 -5.699281027756902773e+01 9.980195027975175037e+01 5.526594589204518737e-01
5.075376884422110990e+00 -5.695892730976091656e+01 9.978293324807022202e+01 5.531712189821526016e-01
5.125628140703518021e+00 -5.693468911205300742e+01 9.979891528655474531e+01 5.534766000610785719e-01
5.175879396984925052e+00 -5.691796270649215472e+01 9.984443419337331704e+01 5.536544619847503235e-01
5.226130653266332082e+00 -5.690485453640675928e+01 9.991217932688491032e+01 5.538099892862017315e-01
5.276381909547739113e+00 -5.689105467303355113e+01 9.999380685215284359e+01 5.540518804644554152e-01
5.326633165829146144e+00 -5.687297151564862929e+01 1.000808802955108376e+02 5.544685025612487994e-01
5.376884422110553174e+00 -5.684834640877185308e+01 1.001657793158367156e+02 5.551092131513174488e-01
5.427135678391960205e+00 -5.681633826486605443e+01 1.002424215054308263e+02 5.559756142134186785e-01
5.477386934673367236e+00 -5.677728992893574400e+01 1.003066832772180135e+02 5.570247370566052680e-01
5.527638190954774267e+00 -5.673243149135871732e+01 1.003564779326547978e+02 5.581828410181053357e-01
5.577889447236181297e+00 -5.668366551751937976e+01 1.003915296855879689e+02 5.593655714971492721e-01
5.628140703517588328e+00 -5.663342397271296846e+01 1.004129431539402475e+02 5.604985619711906342e-01
5.678391959798995359e+00 -5.658449565668248482e+01 1.004226886468065629e+02 5.615327684937935215e-01
5.728643216080402389e+00 -5.653973963420839510e+01 1.004231049647716389e+02 5.624508780356024529e-01
5.778894472361809420e+00 -5.650169131620317131e+01 1.004164828987592131e+02 5.632643026674952758e-01
5.829145728643216451e+00 -5.647216201891706078e+01 1.004047583458138035e+02 5.640033484585647017e-01
5.879396984924623482e+00 -5.645197145457496646e+01 1.003893266299312330e+02 5.647049602995684037e-01
5.929648241206030512e+00 -5.644091995534918738e+01 1.003709844960754367e+02 5.654023984653715473e-01
5.979899497487437543e+00 -5.643802749213091374e+01 1.003499992282767153e+02 5.661195383436152806e-01
6.030150753768844574e+00 -5.644198015167628313e+01 1.003262863627499257e+02 5.668701087101376546e-01
6.080402010050251604e+00 -5.645166431416640052e+01 1.002996531067102239e+02 5.676601924842110680e-01
6.130653266331658635e+00 -5.646664803888911166e+01 1.002700479426870004e+02 5.684914665709126513e-01
6.180904522613065666e+00 -5.648748534292338519e+01 1.002377590068862503e+02 5.693630819040131907e-01
6.231155778894472697e+00 -5.651576143491188731e+01 1.002035230992881907e+02 5.702713332181543748e-01
6.281407035175879727e+00 -5.655385389452619194e+01 1.001685315362709900e+02 5.712076343300684922e-01
6.331658291457286758e+00 -5.660444602909588951e+01 1.001343370031050881e+02 5.721562004617785080e-01
6.381909547738693789e+00 -5.666988443230712136e+01 1.001026754043960807e+02 5.730929797168392570e-01
6.432160804020100819e+00 -5.675151269320422642e+01 1.000752253845861475e+02 5.739868586186146482e-01
6.482412060301507850e+00 -5.684912701917372857e+01 1.000533416012601862e+02 5.748032981661096441e-01
6.532663316582914881e+00 -5.696068038629062613e+01 1.000378125534245441e+02 5.755096913520961754e-01
6.582914572864321912e+00 -5.708231047229640609e+01 1.000286984598126878e+02 5.760811468513519218e-01
6.633165829145728942e+00 -5.720869428594067330e+01 1.000252903054184799e+02 5.765052315181516951e-01
6.683417085427135973e+00 -5.733365953806335114e+01 1.000262006862765958e+02 5.767844224536580189e-01
6.733668341708543004e+00 -5.745093230515831095e+01 1.000295653724466263e+02 5.769354799091092056e-01
6.783919597989950034e+00 -5.755488715953837442e+01 1.000333175596521471e+02 5.769854869732939928e-01
6.834170854271357065e+00 -5.764118752815027591e+01 1.000354986640327724e+02 5.769648491947845237e-01
6.884422110552764096e+00 -5.770724175036716730e+01 1.000345786017626608e+02 5.768981860191413347e-01
6.934673366834171127e+00 -5.775243065287327227e+01 1.000297573925522272e+02 5.767948553540566126e-01
6.984924623115578157e+00 -5.777807519862133034e+01 1.000212021379869753e+02 5.766416759047146012e-01
7.035175879396985188e+00 -5.778712109967778332e+01 1.000101527090658493e+02 5.764007520065123069e-01
7.085427135678392219e+00 -5.778354901953969858e+01 9.999883204947134629e+01 5.760145458608946223e-01
7.135678391959799249e+00 -5.777159067191927733e+01 9.999014022731566342e+01 5.754182403336041141e-01
7.185929648241206280e+00 -5.775492349272276016e+01 9.998718508543629468e+01 5.745565554874663139e-01
7.236180904522613311e+00 -5.773607443826503527e+01 9.999276942380616617e+01 5.733998494196433926e-01
7.286432160804020342e+00 -5.771622819536015214e+01 1.000089736917469736e+02 5.719539729515425996e-01
7.336683417085427372e+00 -5.769549144223631743e+01 1.000369282355052718e+02 5.702605328406542551e-01
7.386934673366834403e+00 -5.767346714781130146e+01 1.000767840815140914e+02 5.683881065012658107e-01
7.437185929648241434e+00 -5.764984487222170628e+01 1.001278160067785308e+02 5.664186037559065801e-01
7.487437185929648464e+00 -5.762470702675753387e+01 1.001885688648419404e+02 5.644344609777255384e-01
7.537688442211055495e+00 -5.759840582638668849e+01 1.002569936606766987e+02 5.625109506055810948e-01
7.587939698492462526e+00 -5.757110600097414022e+01 1.003305796630780264e+02 5.607145187249247265e-01
7.638190954773869557e+00 -5.754228391192330605e+01 1.004065249257078847e+02 5.591047202453067744e-01
7.688442211055276587e+00 -5.751051432523871654e+01 1.004819735167985044e+02 5.577358410505635078e-01
7.738693467336683618e+00 -5.747373587633089898e+01 1.005542966988438991e+02 5.566552861294807864e-01
7.788944723618090649e+00 -5.742993817387199584e+01 1.006213478660778549e+02 5.558984060102789559e-01
7.839195979899497679e+00 -5.737798744014433083e+01 1.006816138998056118e+02 5.554819599887671489e-01
7.889447236180904710e+00 -5.731821946683533042e+01 1.007342254311663510e+02 5.553994644733620811e-01
7.939698492462311741e+00 -5.725252097890690806e+01 1.007788495835741855e+02 5.556208608973658425e-01
7.989949748743718771e+00 -5.718384466014149581e+01 1.008155331497750922e+02 5.560969455258469862e-01
8.040201005025126690e+00 -5.711534869719287855e+01 1.008445677907593847e+02 5.567670296523682394e-01
8.090452261306532833e+00 -5.704950410738789657e+01 1.008664153226804956e+02 5.575673079776295449e-01
8.140703517587940752e+00 -5.698750872561650027e+01 1.008816858685981259e+02 5.584376639639808682e-01
8.190954773869346894e+00 -5.692919900295924407e+01 1.008911330702171085e+02 5.593256976007635606e-01
8.241206030150754813e+00 -5.687343674606065491e+01 1.008956324819766053e+02 5.601878983805004264e-01
8.291457286432160956e+00 -5.681876573384842999e+01 1.008961346462200765e+02 5.609885840342357932e-01
8.341708542713568875e+00 -5.676405509858503962e+01 1.008936123364490811e+02 5.616974309519505715e-01
8.391959798994975017e+00 -5.670889120598894095e+01 1.008890316772715465e+02 5.622864438286315769e-01
8.442211055276382936e+00 -5.665361367382616464e+01 1.008833620183825701e+02 5.627273572937768753e-01
8.492462311557789079e+00 -5.659905013601397172e+01 1.008776096622987239e+02 5.629907046479947219e-01
8.542713567839196998e+00 -5.654612291545370084e+01 1.008728370444672606e+02 5.630477373333730995e-01
8.592964824120603140e+00 -5.649553501071295614e+01 1.008701304044551676e+02 5.628756082827665042e-01
8.643216080402011059e+00 -5.644768366352894873e+01 1.008705082718253152e+02 5.624647457669335049e-01
8.693467336683417201e+00 -5.640282590293784182e+01 1.008748035133846628e+02 5.618257841060725344e-01
8.743718592964825120e+00 -5.636138885100658058e+01 1.008835764036477087e+02 5.609927782087369419e-01
8.793969849246231263e+00 -5.632424078849363269e+01 1.008971059912628760e+02 5.600203927756109978e-01
8.844221105527639182e+00 -5.629275517057311617e+01 1.009154646341894761e+02 5.589751115139490745e-01
8.894472361809045324e+00 -5.626860093734261881e+01 1.009386305821109318e+02 5.579231234716592880e-01
8.944723618090453243e+00 -5.625332653817152817e+01 1.009665671157301716e+02 5.569189937985791206e-01
8.994974874371859386e+00 -5.624790424153400181e+01 1.009992112776571105e+02 5.559987076079426771e-01
9.045226130653267305e+00 -5.625241973479683821e+01 1.010363625979256028e+02 5.551785221508064305e-01
9.095477386934673447e+00 -5.626602888918623080e+01 1.010775148680132389e+02 5.544585300525367577e-01
9.145728643216081366e+00 -5.628719707409903350e+01 1.011217032799657147e+02 5.538282898046810176e-01
9.195979899497487509e+00 -5.631413643237139155e+01 1.011674328466485662e+02 5.532719574950762942e-01
9.246231155778895427e+00 -5.634529741726746010e+01 1.012127208432690395e+02 5.527716681294989609e-01
9.296482412060301570e+00 -5.637976188743336792e+01 1.012552466190672078e+02 5.523094381953871368e-01
9.346733668341709489e+00 -5.641741866417893192e+01 1.012925738669990778e+02 5.518686621508824830e-01
9.396984924623115631e+00 -5.645886680911425515e+01 1.013223986017910789e+02 5.514360677936940291e-01
9.447236180904523550e+00 -5.650507408799297338e+01 1.013427762104435175e+02 5.510041675045256326e-01
9.497487437185929693e+00 -5.655689877245444563e+01 1.013522875551610269e+02 5.505734573149767552e-01
9.547738693467337612e+00 -5.661463371627865371e+01 1.013501166379024312e+02 5.501533463493746279e-01
9.597989949748743754e+00 -5.667772553275750624e+01 1.013360326613574642e+02 5.497611155158987906e-01
9.648241206030151673e+00 -5.674475268522392213e+01 1.013102950243167015e+02 5.494188637002299647e-01
9.698492462311557816e+00 -5.681364197131958349e+01 1.012735214384512403e+02 5.491490674705711283e-01
9.748743718592965735e+00 -5.688201516472678776e+01 1.012265656404997429e+02 5.489697993742925775e-01
9.798994974874371877e+00 -5.694753267875652369e+01 1.011704373253845972e+02 5.488907070220805373e-01
9.849246231155779796e+00 -5.700814789172431318e+01 1.011062690231907055e+02 5.489105849451453301e-01
9.899497487437185939e+00 -5.706226680214592051e+01 1.010353069199204015e+02 5.490169254113526076e-01
9.949748743718593857e+00 -5.710886302272079007e+01 1.009588901131768068e+02 5.491874054718587361e-01
1.000000000000000000e+01 -5.714758769213131728e+01 1.008783931879534919e+02 5.493929831835648869e-01


==> anc/aspirin/aspirin_frac_13_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -1.623493674391799146e+00 1.398561411102985375e+00 6.951185822814990312e-01
1.005025125628140753e-01 -6.278296139251454910e+00 5.444450130862642290e+00 6.951456330173295672e-01
1.507537688442211199e-01 -1.336413043548993507e+01 1.171707481190577660e+01 6.952079271543691874e-01
2.010050251256281506e-01 -2.202216435166392117e+01 1.960341039453236434e+01 6.953267645116439910e-01
2.512562814070352091e-01 -3.130318649504809514e+01 2.840476095049171334e+01 6.955236340805913686e-01
3.015075376884422398e-01 -4.033187595081165711e+01 3.744504693111688454e+01 6.958135299884276037e-01
3.517587939698492705e-01 -4.842834339170280344e+01 4.615680968779773252e+01 6.961986519007016261e-01
4.020100502512563012e-01 -5.516671414226382808e+01 5.413082866155665585e+01 6.966638800539886045e-01
4.522613065326633319e-01 -6.037190301508417178e+01 6.112725613564457205e+01 6.971750633660794838e-01
5.025125628140704181e-01 -6.407181969593072779e+01 6.705609608305958602e+01 6.976803345433637560e-01
5.527638190954774489e-01 -6.642882971291766125e+01 7.194000337811041845e+01 6.981136084537175046e-01
6.030150753768844796e-01 -6.767187861162675233e+01 7.587245049265403907e+01 6.983986307687904960e-01
6.532663316582915103e-01 -6.804296445176332497e+01 7.898085666480328371e+01 6.984519204914688695e-01
7.035175879396985410e-01 -6.776300092965641397e+01 8.139955928698893217e+01 6.981838257904159351e-01
7.537688442211055717e-01 -6.701562027226695761e+01 8.325340219665999086e+01 6.974983189352115254e-01
8.040201005025126024e-01 -6.594417527326993422e+01 8.465015450909659478e+01 6.962934590808423918e-01
8.542713567839196331e-01 -6.465660066820244367e+01 8.567899121755849023e+01 6.944651351981282472e-01
9.045226130653266639e-01 -6.323372599379177927e+01 8.641238289427299435e+01 6.919165298495824068e-01
9.547738693467336946e-01 -6.173804097592870477e+01 8.690937669121609588e+01 6.885746322810277764e-01
1.005025125628140836e+00 -6.022117337485570232e+01 8.721897734541450120e+01 6.844130157302318329e-01
1.055276381909547867e+00 -5.872922638593946232e+01 8.738294215819847466e+01 6.794771081576370664e-01
1.105527638190954898e+00 -5.730566684706086988e+01 8.743773380918676708e+01 6.739050159869861556e-01
1.155778894472361928e+00 -5.599179281830691934e+01 8.741564965249769159e+01 6.679350083631326873e-01
1.206030150753768959e+00 -5.482508585027810710e+01 8.734530038595860901e+01 6.618917096472781703e-01
1.256281407035175990e+00 -5.383605658924854964e+01 8.725167074847300341e+01 6.561478294263065614e-01
1.306532663316583021e+00 -5.304450656381798268e+01 8.715598133944033066e+01 6.510660986979233122e-01
1.356783919597990051e+00 -5.245633956394638631e+01 8.707551099998845245e+01 6.469342307387793145e-01
1.407035175879397082e+00 -5.206201500662655945e+01 8.702346918754355443e+01 6.439104750782849163e-01
1.457286432160804113e+00 -5.183736218613517366e+01 8.700896033962787612e+01 6.419959036177694811e-01
1.507537688442211143e+00 -5.174683098352009125e+01 8.703707062738548927e+01 6.410418232905370495e-01
1.557788944723618174e+00 -5.174854652614190087e+01 8.710911802462136677e+01 6.407895473444999990e-01
1.608040201005025205e+00 -5.180002296014197327e+01 8.722310955647346020e+01 6.409297892486586212e-01
1.658291457286432236e+00 -5.186326491224739499e+01 8.737442222888185483e+01 6.411641661611080512e-01
1.708542713567839266e+00 -5.190827186335542365e+01 8.755666841050984317e+01 6.412531224216723169e-01
1.758793969849246297e+00 -5.191451954137863822e+01 8.776264757320049625e+01 6.410413618739032593e-01
1.809045226130653328e+00 -5.187059237427039449e+01 8.798525426497855051e+01 6.404601126626981999e-01
1.859296482412060358e+00 -5.177257240534904525e+01 8.821822137853641266e+01 6.395118748767334438e-01
1.909547738693467389e+00 -5.162194677945913668e+01 8.845662029253301739e+01 6.382460054493380719e-01
1.959798994974874420e+00 -5.142369243761613262e+01 8.869709463505564884e+01 6.367328294016849632e-01
2.010050251256281673e+00 -5.118492903268865035e+01 8.893785387435619327e+01 6.350414316207189103e-01
2.060301507537688703e+00 -5.091421866914644312e+01 8.917848836748990493e+01 6.332235593885712222e-01
2.110552763819095734e+00 -5.062133327093278723e+01 8.941968744830359128e+01 6.313042298534468078e-01
2.160804020100502765e+00 -5.031716920385388647e+01 8.966294491615003892e+01 6.292788975671707030e-01
2.211055276381909795e+00 -5.001348769529889893e+01 8.991031813604713818e+01 6.271169131454579215e-01
2.261306532663316826e+00 -4.972228518649389883e+01 9.016426772533100120e+01 6.247707553711113748e-01
2.311557788944723857e+00 -4.945480093544421862e+01 9.042755472975704834e+01 6.221896473721294507e-01
2.361809045226130888e+00 -4.922037328112669030e+01 9.070313173929967832e+01 6.193347749978926897e-01
2.412060301507537918e+00 -4.902547871012512815e+01 9.099395492781890482e+01 6.161921331713092753e-01
2.462311557788944949e+00 -4.887327379668827376e+01 9.130267512747542469e+01 6.127789785654145227e-01
2.512562814070351980e+00 -4.876380836004094022e+01 9.163122818302957739e+01 6.091415005593384668e-01
2.562814070351759010e+00 -4.869484818046726815e+01 9.198041195743498122e+01 6.053442817350568328e-01
2.613065326633166041e+00 -4.866303325239066879e+01 9.234957837098991718e+01 6.014551887491750293e-01
2.663316582914573072e+00 -4.866499177429374612e+01 9.273656129313333452e+01 5.975310483585770660e-01
2.713567839195980103e+00 -4.869807163778491343e+01 9.313790082586488950e+01 5.936089543729727858e-01
2.763819095477387133e+00 -4.876051533034015506e+01 9.354932774350449165e+01 5.897055890348277263e-01
2.814070351758794164e+00 -4.885111544772820480e+01 9.396636991228257330e+01 5.858237839190899576e-01
2.864321608040201195e+00 -4.896855783168978604e+01 9.438487225910212430e+01 5.819631844015389355e-01
2.914572864321608225e+00 -4.911072637558687148e+01 9.480121523484980628e+01 5.781311959856537674e-01
2.964824120603015256e+00 -4.927419818179577504e+01 9.521209132205567016e+01 5.743512404532463700e-01
3.015075376884422287e+00 -4.945404150976876423e+01 9.561384983759350575e+01 5.706668403853303317e-01
3.065326633165829318e+00 -4.964391038492365027e+01 9.600161251130542439e+01 5.671412260096043711e-01
3.115577889447236348e+00 -4.983636753312681122e+01 9.636853144210977007e+01 5.638526301025823528e-01
3.165829145728643379e+00 -5.002337736581026917e+01 9.670562560511507399e+01 5.608855267885130003e-01
3.216080402010050410e+00 -5.019695635358286268e+01 9.700252579030751576e+01 5.583184006110625264e-01
3.266331658291457440e+00 -5.034998419114324975e+01 9.724917218468719682e+01 5.562095254105425823e-01
3.316582914572864471e+00 -5.047712098195548691e+01 9.743812267669478899e+01 5.545834348577176609e-01
3.366834170854271502e+00 -5.057566064539580708e+01 9.756679773704452430e+01 5.534216622047091194e-01
3.417085427135678533e+00 -5.064605768705698807e+01 9.763887559563792706e+01 5.526613079033088072e-01
3.467336683417085563e+00 -5.069188200713026049e+01 9.766424790062690420e+01 5.522036578501060555e-01
3.517587939698492594e+00 -5.071911347650483748e+01 9.765740026874286173e+01 5.519323787630812106e-01
3.567839195979899625e+00 -5.073492104374998490e+01 9.763461569214885571e+01 5.517373855779236225e-01
3.618090452261306655e+00 -5.074625969661413905e+01 9.761079113125832407e+01 5.515377239057445147e-01
3.668341708542713686e+00 -5.075866629662888840e+01 9.759675514160687726e+01 5.512963389604289555e-01
3.718592964824120717e+00 -5.077553332079315851e+01 9.759775808876401015e+01 5.510220829340316540e-01
3.768844221105527748e+00 -5.079796243760542751e+01 9.761338664358903827e+01 5.507588403770705687e-01
3.819095477386934778e+00 -5.082514068728931278e+01 9.763870752344466553e+01 5.505661869996696378e-01
3.869346733668341809e+00 -5.085508556303472005e+01 9.766613498618548306e+01 5.504985322178631568e-01
3.919597989949748840e+00 -5.088555590689119867e+01 9.768742871670089301e+01 5.505892919166974764e-01
3.969849246231155870e+00 -5.091489313590918186e+01 9.769534745113705299e+01 5.508437993205841376e-01
4.020100502512563345e+00 -5.094254878882163240e+01 9.768471273471428162e+01 5.512409480619990809e-01
4.070351758793970376e+00 -5.096911498823033071e+01 9.765285975979600153e+01 5.517407062240103910e-01
4.120603015075377407e+00 -5.099583454311084552e+01 9.759959212097845693e+01 5.522936789137626867e-01
4.170854271356784437e+00 -5.102378707319896733e+01 9.752680351484315224e+01 5.528497854411070778e-01
4.221105527638191468e+00 -5.105311793212518268e+01 9.743791562372257431e+01 5.533649521328881660e-01
4.271356783919598499e+00 -5.108268807808823198e+01 9.733724782562731548e+01 5.538063019003294229e-01
4.321608040201005529e+00 -5.111034668931560532e+01 9.722940326558872925e+01 5.541567403377107848e-01
4.371859296482412560e+00 -5.113374545482389522e+01 9.711873102140987157e+01 5.544189326956862063e-01
4.422110552763819591e+00 -5.115136690542248488e+01 9.700890263241042533e+01 5.546171558048753614e-01
4.472361809045226622e+00 -5.116334587103609266e+01 9.690262273896745171e+01 5.547946445003353322e-01
4.522613065326633652e+00 -5.117175214023524177e+01 9.680148105286595239e+01 5.550048461586791770e-01
4.572864321608040683e+00 -5.118021471564710367e+01 9.670594772596876965e+01 5.552974799177609055e-01
4.623115577889447714e+00 -5.119300500118648500e+01 9.661551147854190447e+01 5.557033230844439231e-01
4.673366834170854744e+00 -5.121387228177403728e+01 9.652894971584161965e+01 5.562234541647053110e-01
4.723618090452261775e+00 -5.124499352709406708e+01 9.644469549353766524e+01 5.568279310056328812e-01
4.773869346733668806e+00 -5.128635267719689494e+01 9.636123302822035441e+01 5.574655616787824730e-01
4.824120603015075837e+00 -5.133572342539756761e+01 9.627743120777012109e+01 5.580819968672420250e-01
4.874371859296482867e+00 -5.138923962553133862e+01 9.619273703659139585e+01 5.586399680043102611e-01
4.924623115577889898e+00 -5.144236104873715476e+01 9.610720710037436731e+01 5.591346540059018988e-01
4.974874371859296929e+00 -5.149093870917445059e+01 9.602143408927076962e+01 5.595989974018656943e-01
5.025125628140703959e+00 -5.153208312914247102e+01 9.593648042641390816e+01 5.600971776309138228e-01
5.075376884422110990e+00 -5.156462613261189887e+01 9.585391668521771180e+01 5.607079248212134548e-01
5.125628140703518021e+00 -5.158909551634415180e+01 9.577597028868235896e+01 5.615019704381162269e-01
5.175879396984925052e+00 -5.160724572990898906e+01 9.570566531880555772e+01 5.625194090431002714e-01
5.226130653266332082e+00 -5.162128492122662493e+01 9.564675620434901759e+01 5.637530892967459462e-01
5.276381909547739113e+00 -5.163300944986576013e+01 9.560329129938064341e+01 5.651432190557967861e-01
5.326633165829146144e+00 -5.164309745254850981e+01 9.557879253542689924e+01 5.665859056945831140e-01
5.376884422110553174e+00 -5.165079764706877086e+01 9.557523996056154658e+01 5.679544835729196661e-01
5.427135678391960205e+00 -5.165414579601910106e+01 9.559220123290256765e+01 5.691281904435988581e-01
5.477386934673367236e+00 -5.165065110165613049e+01 9.562645831975767408e+01 5.700197806587267157e-01
5.527638190954774267e+00 -5.163818453374714323e+01 9.567233514945229444e+01 5.705936216567627506e-01
5.577889447236181297e+00 -5.161568233251568927e+01 9.572268115308985159e+01 5.708690979082907679e-01
5.628140703517588328e+00 -5.158334020312011603e+01 9.577022926620584542e+01 5.709094468632022190e-01
5.678391959798995359e+00 -5.154221338909419359e+01 9.580892810224725054e+01 5.708011372819873364e-01
5.728643216080402389e+00 -5.149344081908662929e+01 9.583488945411977511e+01 5.706314803357245280e-01
5.778894472361809420e+00 -5.143751245064881772e+01 9.584675822223137232e+01 5.704715234534528667e-01
5.829145728643216451e+00 -5.137398185769033176e+01 9.584551609522742410e+01 5.703680909450452585e-01
5.879396984924623482e+00 -5.130179859867286041e+01 9.583388646600322147e+01 5.703447412455121546e-01
5.929648241206030512e+00 -5.122012365418154900e+01 9.581557009330920494e+01 5.704081752053351551e-01
5.979899497487437543e+00 -5.112926293496101238e+01 9.579451427727558155e+01 5.705554218000320477e-01
6.030150753768844574e+00 -5.103131621820413244e+01 9.577434266844582567e+01 5.707781315166369218e-01
6.080402010050251604e+00 -5.093028619558076997e+01 9.575799359093102225e+01 5.710627601697808586e-01
6.130653266331658635e+00 -5.083162505721650604e+01 9.574755959029307917e+01 5.713880249043469250e-01
6.180904522613065666e+00 -5.074139192051735137e+01 9.574429312440759077e+01 5.717225325907393518e-01
6.231155778894472697e+00 -5.066527923701929126e+01 9.574873100491021205e+01 5.720253237586534478e-01
6.281407035175879727e+00 -5.060774111084586480e+01 9.576088200166890374e+01 5.722505140517472055e-01
6.331658291457286758e+00 -5.057137367847946763e+01 9.578041763692034749e+01 5.723551707072660477e-01
6.381909547738693789e+00 -5.055661347835197716e+01 9.580681463892328509e+01 5.723080571239324010e-01
6.432160804020100819e+00 -5.056175968330043702e+01 9.583942545429070492e+01 5.720964975765944205e-01
6.482412060301507850e+00 -5.058328431518822299e+01 9.587749357321747823e+01 5.717292931283860513e-01
6.532663316582914881e+00 -5.061635745891221205e+01 9.592016217070900552e+01 5.712348568883628408e-01
6.582914572864321912e+00 -5.065548286402471945e+01 9.596652598140811108e+01 5.706549910276893511e-01
6.633165829145728942e+00 -5.069512920288980951e+01 9.601574258465679179e+01 5.700356944631757017e-01
6.683417085427135973e+00 -5.073026614801607792e+01 9.606716975787226431e+01 5.694170087499107469e-01
6.733668341708543004e+00 -5.075676347305086011e+01 9.612046289778021446e+01 5.688241997618406209e-01
6.783919597989950034e+00 -5.077165743247804386e+01 9.617557416745677301e+01 5.682624781734829655e-01
6.834170854271357065e+00 -5.077330594979142830e+01 9.623264022733302170e+01 5.677168409357898904e-01
6.884422110552764096e+00 -5.076144078983153207e+01 9.629180064422986618e+01 5.671573959631879269e-01
6.934673366834171127e+00 -5.073710414146024306e+01 9.635302091155111270e+01 5.665489154525538140e-01
6.984924623115578157e+00 -5.070245623643628363e+01 9.641598519576869819e+01 5.658618890893878373e-01
7.035175879396985188e+00 -5.066046703015860686e+01 9.648008338377042037e+01 5.650816899254589298e-01
7.085427135678392219e+00 -5.061454015225064040e+01 9.654447195549363414e+01 5.642130533019781291e-01
7.135678391959799249e+00 -5.056813464506262790e+01 9.660816493352477607e+01 5.632787874932418948e-01
7.185929648241206280e+00 -5.052443817792164538e+01 9.667011821602123689e+01 5.623137998953821048e-01
7.236180904522613311e+00 -5.048611674797240312e+01 9.672929554017089515e+01 5.613571783717823394e-01
7.286432160804020342e+00 -5.045514281504940612e+01 9.678472516224535127e+01 5.604454629071776717e-01
7.336683417085427372e+00 -5.043269822504327493e+01 9.683555835595811345e+01 5.596092384404899311e-01
7.386934673366834403e+00 -5.041915311774161523e+01 9.688112614134276157e+01 5.588733356882485959e-01
7.437185929648241434e+00 -5.041412192713665519e+01 9.692097421765815568e+01 5.582591979278510586e-01
7.487437185929648464e+00 -5.041658614834536678e+01 9.695485261572331126e+01 5.577871830037041123e-01
7.537688442211055495e+00 -5.042505965355280750e+01 9.698264960150258673e+01 5.574769870877662736e-01
7.587939698492462526e+00 -5.043776994820621695e+01 9.700428040614477254e+01 5.573456209564376929e-01
7.638190954773869557e+00 -5.045284113454454911e+01 9.701955851120160901e+01 5.574036967616190497e-01
7.688442211055276587e+00 -5.046847895948679508e+01 9.702808429969300619e+01 5.576515326480516732e-01
7.738693467336683618e+00 -5.048315784489886227e+01 9.702918472708358877e+01 5.580765179362603412e-01
7.788944723618090649e+00 -5.049578920314156250e+01 9.702193281760854404e+01 5.586525445600361017e-01
7.839195979899497679e+00 -5.050582436314010693e+01 9.700526745995945532e+01 5.593415892859088245e-01
7.889447236180904710e+00 -5.051323927833697525e+01 9.697821633454296375e+01 5.600971148617863715e-01
7.939698492462311741e+00 -5.051837848172321088e+01 9.694019250505196794e+01 5.608689013154969372e-01
7.989949748743718771e+00 -5.052169608276366120e+01 9.689129378852121022e+01 5.616089623027571420e-01
8.040201005025126690e+00 -5.052349291697174039e+01 9.683250435313757976e+01 5.622780210424606073e-01
8.090452261306532833e+00 -5.052377454731607287e+01 9.676570683330221812e+01 5.628515195223942058e-01
8.140703517587940752e+00 -5.052232101648640850e+01 9.669347268126199424e+01 5.633235764190525074e-01
8.190954773869346894e+00 -5.051897081984842686e+01 9.661868918039620269e+01 5.637071848942096786e-01
8.241206030150754813e+00 -5.051401366935198922e+01 9.654415636099258791e+01 5.640296446148631571e-01
8.291457286432160956e+00 -5.050851113190259412e+01 9.647229789431582958e+01 5.643237247248702460e-01
8.341708542713568875e+00 -5.050436509786523942e+01 9.640506215014534064e+01 5.646168034997715024e-01
8.391959798994975017e+00 -5.050404273151778511e+01 9.634397801588374932e+01 5.649213761682888579e-01
8.442211055276382936e+00 -5.051001118743810281e+01 9.629024279721942037e+01 5.652301767400449428e-01
8.492462311557789079e+00 -5.052407198423845358e+01 9.624471509324797580e+01 5.655176181881637065e-01
8.542713567839196998e+00 -5.054684756463276329e+01 9.620777221341340635e+01 5.657469154218222052e-01
8.592964824120603140e+00 -5.057762701904490399e+01 9.617911696863451709e+01 5.658801493884093592e-01
8.643216080402011059e+00 -5.061464040150080024e+01 9.615769904836861315e+01 5.658876181126859528e-01
8.693467336683417201e+00 -5.065566116684072284e+01 9.614189024929122240e+01 5.657535071317846276e-01
8.743718592964825120e+00 -5.069870834226514944e+01 9.612992342835298132e+01 5.654768359012485313e-01
8.793969849246231263e+00 -5.074258800393446478e+01 9.612044237445392980e+01 5.650688358286284352e-01
8.844221105527639182e+00 -5.078708707794231714e+01 9.611291120262590937e+01 5.645492986209174058e-01
8.894472361809045324e+00 -5.083277488507265929e+01 9.610766325851153624e+01 5.639443273828671499e-01
8.944723618090453243e+00 -5.088051589123102758e+01 9.610552456192199600e+01 5.632864229770078168e-01
8.994974874371859386e+00 -5.093089092859978706e+01 9.610714910177995307e+01 5.626157915663717590e-01
9.045226130653267305e+00 -5.098373344324638623e+01 9.611234900515798074e+01 5.619803623478507593e-01
9.095477386934673447e+00 -5.103792136915470934e+01 9.611971751017108545e+01 5.614321657778196251e-01
9.145728643216081366e+00 -5.109146283869992544e+01 9.612672055539229632e+01 5.610195001497294554e-01
9.195979899497487509e+00 -5.114182052854198446e+01 9.613023537835093180e+01 5.607767945783863617e-01
9.246231155778895427e+00 -5.118636485855572005e+01 9.612733575938872832e+01 5.607158576976006836e-01
9.296482412060301570e+00 -5.122283551812435576e+01 9.611604028637934505e+01 5.608222262424262805e-01
9.346733668341709489e+00 -5.124971049886098484e+01 9.609577646705439236e+01 5.610585140447420516e-01
9.396984924623115631e+00 -5.126641478428695109e+01 9.606743734675832513e+01 5.613739182691107610e-01
9.447236180904523550e+00 -5.127333726000207292e+01 9.603305527160947008e+01 5.617166986377650773e-01
9.497487437185929693e+00 -5.127166264334260148e+01 9.599523141506169566e+01 5.620455224639228087e-01
9.547738693467337612e+00 -5.126306470471544685e+01 9.595651025227630271e+01 5.623362959934260497e-01
9.597989949748743754e+00 -5.124934124714426531e+01 9.591887600444613327e+01 5.625829535350640453e-01
9.648241206030151673e+00 -5.123208784669028404e+01 9.588349051947261614e+01 5.627927695616100623e-01
9.698492462311557816e+00 -5.121249530067655087e+01 9.585071019168192663e+01 5.629783385655042771e-01
9.748743718592965735e+00 -5.119131435232725380e+01 9.582033435481908157e+01 5.631490620091956778e-01
9.798994974874371877e+00 -5.116897350663010258e+01 9.579197142063867432e+01 5.633047870258645062e-01
9.849246231155779796e+00 -5.114578368687917731e+01 9.576538302917170142e+01 5.634333642342412851e-01
9.899497487437185939e+00 -5.112213823121285827e+01 9.574069115716801548e+01 5.635126286343783431e-01
9.949748743718593857e+00 -5.109862846254333135e+01 9.571839879906141846e+01 5.635160008818240751e-01
1.000000000000000000e+01 -5.107603801731406179e+01 9.569925205732738505e+01 5.634199089701541485e-01


==> anc/aspirin/aspirin_frac_14_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -1.678161988336372090e+00 1.418657224453552690e+00 6.334883163649399629e-01
1.005025125628140753e-01 -6.491235284522800519e+00 5.523943969463625869e+00 6.335103308768456065e-01
1.507537688442211199e-01 -1.382285551113552202e+01 1.189264231655169723e+01 6.335572514459935078e-01
2.010050251256281506e-01 -2.279077790292195616e+01 1.990751390800028275e+01 6.336407422529007905e-01
2.512562814070352091e-01 -3.241916228868281991e+01 2.886437469033696956e+01 6.337704475752776734e-01
3.015075376884422398e-01 -4.180698274188141284e+01 3.808088232991829614e+01 6.339488536047511724e-01
3.517587939698492705e-01 -5.025282270618017577e+01 4.698318614026472062e+01 6.341667408860034438e-01
4.020100502512563012e-01 -5.731530004008336476e+01 5.515621954189560228e+01 6.344003397525470600e-01
4.522613065326633319e-01 -6.281021752643479061e+01 6.235539396540298895e+01 6.346108878730701841e-01
5.025125628140704181e-01 -6.676200050520903062e+01 6.848740394378899055e+01 6.347465137710610605e-01
5.527638190954774489e-01 -6.933375130973308842e+01 7.357307495761565974e+01 6.347455000116002388e-01
6.030150753768844796e-01 -7.075781675842472396e+01 7.770533422095172682e+01 6.345394638658456987e-01
6.532663316582915103e-01 -7.128089835824501108e+01 8.101198300955567788e+01 6.340552042228411178e-01
7.035175879396985410e-01 -7.112891089793230037e+01 8.362824515356993516e+01 6.332149080052136281e-01
7.537688442211055717e-01 -7.049015265091767901e+01 8.567994230172784853e+01 6.319356764603749621e-01
8.040201005025126024e-01 -6.951197279717005983e+01 8.727555510763650659e+01 6.301303551852865947e-01
8.542713567839196331e-01 -6.830549346028359992e+01 8.850442120106163202e+01 6.277120388803933970e-01
9.045226130653266639e-01 -6.695388765285920840e+01 8.943842288333101465e+01 6.246042416066818204e-01
9.547738693467336946e-01 -6.552115679144922922e+01 9.013514961572096240e+01 6.207575490953041175e-01
1.005025125628140836e+00 -6.405964922857539534e+01 9.064125067176395589e+01 6.161715697950327364e-01
1.055276381909547867e+00 -6.261547987379518077e+01 9.099530291879493404e+01 6.109183084894969085e-01
1.105527638190954898e+00 -6.123156919233669981e+01 9.122994793408668102e+01 6.051603309850356327e-01
1.155778894472361928e+00 -5.994834872761071409e+01 9.137331814166165600e+01 5.991555184556607294e-01
1.206030150753768959e+00 -5.880242854697392119e+01 9.144990747009163101e+01 5.932412870138099592e-01
1.256281407035175990e+00 -5.782378798897780570e+01 9.148107770530710070e+01 5.877956768466789939e-01
1.306532663316583021e+00 -5.703233632350535487e+01 9.148535519176802211e+01 5.831799828001730246e-01
1.356783919597990051e+00 -5.643489651499288584e+01 9.147859934773640589e+01 5.796751648997533479e-01
1.407035175879397082e+00 -5.602365254838428399e+01 9.147405770692418514e+01 5.774287980088996797e-01
1.457286432160804113e+00 -5.577677991964282000e+01 9.148229869170448580e+01 5.764281616441117029e-01
1.507537688442211143e+00 -5.566139104472865284e+01 9.151104441631902375e+01 5.765078913899179813e-01
1.557788944723618174e+00 -5.563825274561018119e+01 9.156498872704563041e+01 5.773898995208226470e-01
1.608040201005025205e+00 -5.566721783683144764e+01 9.164573549075907977e+01 5.787433292678346719e-01
1.658291457286432236e+00 -5.571215178804388302e+01 9.175198921056629331e+01 5.802471384005581934e-01
1.708542713567839266e+00 -5.574437641636446727e+01 9.188006478516021502e+01 5.816392209364272814e-01
1.758793969849246297e+00 -5.574417796731871277e+01 9.202468127299489709e+01 5.827425046484580040e-01
1.809045226130653328e+00 -5.570051819858191067e+01 9.217990999503369665e+01 5.834669180581143477e-01
1.859296482412060358e+00 -5.560953079344633210e+01 9.234009743480713439e+01 5.837930465946454817e-01
1.909547738693467389e+00 -5.547256024933864182e+01 9.250059186905184561e+01 5.837466557901089814e-01
1.959798994974874420e+00 -5.529440447267120362e+01 9.265815980270274110e+01 5.833729512486494073e-01
2.010050251256281673e+00 -5.508214324756074376e+01 9.281106248372124412e+01 5.827167536107646928e-01
2.060301507537688703e+00 -5.484459509643219377e+01 9.295885157287212053e+01 5.818113305202450292e-01
2.110552763819095734e+00 -5.459215825293981084e+01 9.310201658366079869e+01 5.806756458688613343e-01
2.160804020100502765e+00 -5.433664041727626426e+01 9.324165582974116262e+01 5.793177932297991495e-01
2.211055276381909795e+00 -5.409070991830182606e+01 9.337932933033538063e+01 5.777414658940074332e-01
2.261306532663316826e+00 -5.386680065492129188e+01 9.351717752388022120e+01 5.759524249298753062e-01
2.311557788944723857e+00 -5.367560575584493421e+01 9.365826616520585901e+01 5.739629299150176278e-01
2.361809045226130888e+00 -5.352457575388155675e+01 9.380698569283453025e+01 5.717936301121572251e-01
2.412060301507537918e+00 -5.341695663950568473e+01 9.396925142713085677e+01 5.694737609226511177e-01
2.462311557788944949e+00 -5.335177525093308759e+01 9.415227017109748431e+01 5.670408301628572234e-01
2.512562814070351980e+00 -5.332483220230452758e+01 9.436377082691583951e+01 5.645400084243425987e-01
2.562814070351759010e+00 -5.333034649125900728e+01 9.461079752677360943e+01 5.620219007820373980e-01
2.613065326633166041e+00 -5.336261822685595035e+01 9.489834803363950755e+01 5.595368025681169977e-01
2.663316582914573072e+00 -5.341708763671484661e+01 9.522822279748450569e+01 5.571250378103620449e-01
2.713567839195980103e+00 -5.349047126830131305e+01 9.559839274833899481e+01 5.548059918899646004e-01
2.763819095477387133e+00 -5.358009260579692778e+01 9.600302566468064924e+01 5.525708475560593413e-01
2.814070351758794164e+00 -5.368286620016681354e+01 9.643310927069268246e+01 5.503837453935734869e-01
2.864321608040201195e+00 -5.379447818791798142e+01 9.687745598590528573e+01 5.481928443166643738e-01
2.914572864321608225e+00 -5.390912582150351540e+01 9.732381740628424893e+01 5.459482793515889609e-01
2.964824120603015256e+00 -5.401987603079501810e+01 9.775987950392114101e+01 5.436207050993027146e-01
3.015075376884422287e+00 -5.411946298640813779e+01 9.817402409587305101e+01 5.412135763448280290e-01
3.065326633165829318e+00 -5.420127210733571133e+01 9.855588417786088939e+01 5.387646987379641761e-01
3.115577889447236348e+00 -5.426032283326721739e+01 9.889683492376803997e+01 5.363367223474240220e-01
3.165829145728643379e+00 -5.429414674746565339e+01 9.919058742746258872e+01 5.340003263567448810e-01
3.216080402010050410e+00 -5.430346247590779285e+01 9.943394737566643471e+01 5.318162510489520267e-01
3.266331658291457440e+00 -5.429247655601733413e+01 9.962758768212752614e+01 5.298223761918225971e-01
3.316582914572864471e+00 -5.426858827524684870e+01 9.977647147904494318e+01 5.280299897347229265e-01
3.366834170854271502e+00 -5.424135457803605931e+01 9.988950655064708428e+01 5.264300244722112110e-01
3.417085427135678533e+00 -5.422079995735649760e+01 9.997821771919618072e+01 5.250063205578615610e-01
3.467336683417085563e+00 -5.421543818512424906e+01 1.000546404686133144e+02 5.237500479298858869e-01
3.517587939698492594e+00 -5.423054902849984416e+01 1.001290558695431372e+02 5.226686055431711830e-01
3.567839195979899625e+00 -5.426720906951132406e+01 1.002083454836102163e+02 5.217844782617854227e-01
3.618090452261306655e+00 -5.432231761261243008e+01 1.002955139621827243e+02 5.211241886834432346e-01
3.668341708542713686e+00 -5.438951018908321089e+01 1.003904073489493243e+02 5.207024875791991247e-01
3.718592964824120717e+00 -5.446057854475492377e+01 1.004911300109163932e+02 5.205095158712347292e-01
3.768844221105527748e+00 -5.452693017432400069e+01 1.005954209047313839e+02 5.205072657785906332e-01
3.819095477386934778e+00 -5.458073084616117399e+01 1.007014022175601440e+02 5.206370401634482503e-01
3.869346733668341809e+00 -5.461559625833378817e+01 1.008075361559287302e+02 5.208343995739216359e-01
3.919597989949748840e+00 -5.462691453475910208e+01 1.009120558694612697e+02 5.210450847577470235e-01
3.969849246231155870e+00 -5.461199599445188113e+01 1.010123479925096603e+02 5.212358628859292686e-01
4.020100502512563345e+00 -5.457022808147581827e+01 1.011046956672097252e+02 5.213973356819603389e-01
4.070351758793970376e+00 -5.450329267441347270e+01 1.011845475037536488e+02 5.215393424428069746e-01
4.120603015075377407e+00 -5.441535276426427004e+01 1.012472279263661648e+02 5.216817771317699970e-01
4.170854271356784437e+00 -5.431301605274573063e+01 1.012888605900680830e+02 5.218438658746987757e-01
4.221105527638191468e+00 -5.420488882102731765e+01 1.013072484660572172e+02 5.220340721449407972e-01
4.271356783919598499e+00 -5.410064990728440648e+01 1.013024863333596102e+02 5.222421051605288245e-01
4.321608040201005529e+00 -5.400975537774763779e+01 1.012771273862994121e+02 5.224346172064096017e-01
4.371859296482412560e+00 -5.394005136552029711e+01 1.012357895729822559e+02 5.225565964970574351e-01
4.422110552763819591e+00 -5.389665063791614585e+01 1.011842028874831243e+02 5.225400908088280172e-01
4.472361809045226622e+00 -5.388137870442995592e+01 1.011278730374456387e+02 5.223199988680030659e-01
4.522613065326633652e+00 -5.389293031724948690e+01 1.010707134889968870e+02 5.218536285922246165e-01
4.572864321608040683e+00 -5.392765537182788194e+01 1.010140788445472424e+02 5.211380384990529357e-01
4.623115577889447714e+00 -5.398069615884426753e+01 1.009565441407114577e+02 5.202186111595299423e-01
4.673366834170854744e+00 -5.404710084348489119e+01 1.008945272681966401e+02 5.191847073245902111e-01
4.723618090452261775e+00 -5.412258071010114691e+01 1.008235460263777554e+02 5.181528511596428244e-01
4.773869346733668806e+00 -5.420374613706915312e+01 1.007396755097538232e+02 5.172426254374092869e-01
4.824120603015075837e+00 -5.428787938299026905e+01 1.006407250345976792e+02 5.165530852867105116e-01
4.874371859296482867e+00 -5.437248457300160709e+01 1.005267967814828864e+02 5.161468855880033679e-01
4.924623115577889898e+00 -5.445491807756500435e+01 1.004001440710600832e+02 5.160459131972909841e-01
4.974874371859296929e+00 -5.453232545959918554e+01 1.002644994433903634e+02 5.162376694711050540e-01
5.025125628140703959e+00 -5.460194229108325459e+01 1.001241943954206590e+02 5.166878923992350714e-01
5.075376884422110990e+00 -5.466164237688794714e+01 9.998340332300907107e+01 5.173533174140827473e-01
5.125628140703518021e+00 -5.471051447736571305e+01 9.984573359311221452e+01 5.181894499804802212e-01
5.175879396984925052e+00 -5.474924599669883918e+01 9.971421022608595308e+01 5.191511809846538483e-01
5.226130653266332082e+00 -5.478016801864512786e+01 9.959153683565045867e+01 5.201877448559241168e-01
5.276381909547739113e+00 -5.480692612663550989e+01 9.948041251996114909e+01 5.212363942565447772e-01
5.326633165829146144e+00 -5.483384717406578801e+01 9.938367987582600449e+01 5.222200372388252632e-01
5.376884422110553174e+00 -5.486515087704271565e+01 9.930417010417880874e+01 5.230525050015527588e-01
5.427135678391960205e+00 -5.490419210134715655e+01 9.924425925355618006e+01 5.236516322831328285e-01
5.477386934673367236e+00 -5.495290218405125415e+01 9.920529295223612110e+01 5.239563715806333510e-01
5.527638190954774267e+00 -5.501152373322604916e+01 9.918711438759009980e+01 5.239415781378821135e-01
5.577889447236181297e+00 -5.507862821592649993e+01 9.918790873453993129e+01 5.236243398147435446e-01
5.628140703517588328e+00 -5.515132133413985827e+01 9.920446587937921379e+01 5.230589377056046319e-01
5.678391959798995359e+00 -5.522552848490562383e+01 9.923280768394292295e+01 5.223222394462094798e-01
5.728643216080402389e+00 -5.529632049852002496e+01 9.926898760621429574e+01 5.214951538159676714e-01
5.778894472361809420e+00 -5.535833709851575435e+01 9.930980247681441142e+01 5.206468203328501465e-01
5.829145728643216451e+00 -5.540640725815506329e+01 9.935318495008242223e+01 5.198262023059982972e-01
5.879396984924623482e+00 -5.543639311492589172e+01 9.939816108944633299e+01 5.190620489370394441e-01
5.929648241206030512e+00 -5.544611586463869202e+01 9.944441831566103929e+01 5.183687790427407016e-01
5.979899497487437543e+00 -5.543605565276498481e+01 9.949167388939378043e+01 5.177541938599736770e-01
6.030150753768844574e+00 -5.540947451363965115e+01 9.953910671919260267e+01 5.172254043452373384e-01
6.080402010050251604e+00 -5.537175862077587141e+01 9.958508593532388886e+01 5.167912595336292547e-01
6.130653266331658635e+00 -5.532907368271261817e+01 9.962730944106465358e+01 5.164616712692823297e-01
6.180904522613065666e+00 -5.528673935368282599e+01 9.966330401302829500e+01 5.162454995224928789e-01
6.231155778894472697e+00 -5.524789254138565298e+01 9.969110293156261093e+01 5.161486972544822027e-01
6.281407035175879727e+00 -5.521292622479909795e+01 9.970986206092010207e+01 5.161735301631913408e-01
6.331658291457286758e+00 -5.517988300858105077e+01 9.972021620443695156e+01 5.163185827091776314e-01
6.381909547738693789e+00 -5.514559079122425800e+01 9.972428503058193883e+01 5.165785824609097077e-01
6.432160804020100819e+00 -5.510703768755709575e+01 9.972535635922716324e+01 5.169431343728576600e-01
6.482412060301507850e+00 -5.506242991172888424e+01 9.972735430455566075e+01 5.173941873009794135e-01
6.532663316582914881e+00 -5.501157311642199943e+01 9.973422176248168114e+01 5.179030950372830455e-01
6.582914572864321912e+00 -5.495555233352867930e+01 9.974932649551543307e+01 5.184289716517552771e-01
6.633165829145728942e+00 -5.489598533941804703e+01 9.977496947054342513e+01 5.189201971461330221e-01
6.683417085427135973e+00 -5.483425159234737833e+01 9.981205593502411944e+01 5.193201674778845645e-01
6.733668341708543004e+00 -5.477102146110775749e+01 9.985998285980605260e+01 5.195768679888301822e-01
6.783919597989950034e+00 -5.470620483039792958e+01 9.991678103294147206e+01 5.196541475650808817e-01
6.834170854271357065e+00 -5.463923166761505712e+01 9.997950780976995588e+01 5.195414360669321496e-01
6.884422110552764096e+00 -5.456946946142031152e+01 1.000448194770800683e+02 5.192586691435344681e-01
6.934673366834171127e+00 -5.449659695837056717e+01 1.001095870946015793e+02 5.188544784022719458e-01
6.984924623115578157e+00 -5.442084287133198472e+01 1.001713930684999809e+02 5.183978219852322100e-01
7.035175879396985188e+00 -5.434308960788877130e+01 1.002287802656044704e+02 5.179653431361379567e-01
7.085427135678392219e+00 -5.426488652272654889e+01 1.002812132636974667e+02 5.176280158768378215e-01
7.135678391959799249e+00 -5.418840992792063815e+01 1.003288152295801581e+02 5.174405902659793277e-01
7.185929648241206280e+00 -5.411637509117633726e+01 1.003720166821175894e+02 5.174360632201296939e-01
7.236180904522613311e+00 -5.405188021953922117e+01 1.004112619364609600e+02 5.176254578827141906e-01
7.286432160804020342e+00 -5.399816048033749638e+01 1.004468650453729737e+02 5.180014191921739064e-01
7.336683417085427372e+00 -5.395825058896428317e+01 1.004790200841150352e+02 5.185432277956151248e-01
7.386934673366834403e+00 -5.393458721755752094e+01 1.005078948524162854e+02 5.192210747579163455e-01
7.437185929648241434e+00 -5.392861495468066124e+01 1.005337072457059264e+02 5.199985704358420779e-01
7.487437185929648464e+00 -5.394047873127826165e+01 1.005567087285836720e+02 5.208338430726076052e-01
7.537688442211055495e+00 -5.396887942911678948e+01 1.005770613506804523e+02 5.216805174496065289e-01
7.587939698492462526e+00 -5.401113315295342687e+01 1.005946603834010631e+02 5.224899313727402461e-01
7.638190954773869557e+00 -5.406341944302337055e+01 1.006089931538048177e+02 5.232151919065883838e-01
7.688442211055276587e+00 -5.412115611047675401e+01 1.006191205794473262e+02 5.238165495140366668e-01
7.738693467336683618e+00 -5.417942565351116713e+01 1.006238246798992719e+02 5.242666865613277993e-01
7.788944723618090649e+00 -5.423340648099941319e+01 1.006219008341510630e+02 5.245543185984813395e-01
7.839195979899497679e+00 -5.427880600379515386e+01 1.006125124289146555e+02 5.246850519437983307e-01
7.889447236180904710e+00 -5.431230955560173612e+01 1.005954915293730920e+02 5.246794135418210159e-01
7.939698492462311741e+00 -5.433202279489848507e+01 1.005714779364159028e+02 5.245688811413898867e-01
7.989949748743718771e+00 -5.433781283662963801e+01 1.005418415057335011e+02 5.243911988596521301e-01
8.040201005025126690e+00 -5.433140148600770658e+01 1.005084117314577554e+02 5.241861408347600060e-01
8.090452261306532833e+00 -5.431609079339546753e+01 1.004731123594632862e+02 5.239923467563755155e-01
8.140703517587940752e+00 -5.429611976497741210e+01 1.004376328066173585e+02 5.238452245218858661e-01
8.190954773869346894e+00 -5.427580983620492106e+01 1.004032432869592242e+02 5.237755048920046397e-01
8.241206030150754813e+00 -5.425876571624911548e+01 1.003707862947096601e+02 5.238079802612193303e-01
8.291457286432160956e+00 -5.424738634907912882e+01 1.003407907453545533e+02 5.239601922153956925e-01
8.341708542713568875e+00 -5.424280461492542571e+01 1.003136033621471483e+02 5.242411459332486645e-01
8.391959798994975017e+00 -5.424518428259147385e+01 1.002894436305686270e+02 5.246503354210698689e-01
8.442211055276382936e+00 -5.425416078137035214e+01 1.002683553946386183e+02 5.251774039090596480e-01
8.492462311557789079e+00 -5.426919098474201775e+01 1.002501076209537558e+02 5.258027067486293893e-01
8.542713567839196998e+00 -5.428967747315147818e+01 1.002341387998725821e+02 5.264989726376637647e-01
8.592964824120603140e+00 -5.431488779775742159e+01 1.002196177218003186e+02 5.272341577340076135e-01
8.643216080402011059e+00 -5.434380737695871488e+01 1.002056222227427043e+02 5.279753483611016041e-01
8.693467336683417201e+00 -5.437508343133743693e+01 1.001913618278784242e+02 5.286931334485672762e-01
8.743718592964825120e+00 -5.440713678758462635e+01 1.001763367292079465e+02 5.293653874868693432e-01
8.793969849246231263e+00 -5.443839597167920630e+01 1.001603540355902595e+02 5.299792332844242004e-01
8.844221105527639182e+00 -5.446752195448266320e+01 1.001433951571115983e+02 5.305304152242465987e-01
8.894472361809045324e+00 -5.449349480254969080e+01 1.001254034156894335e+02 5.310203802662420980e-01
8.944723618090453243e+00 -5.451552253856826979e+01 1.001060981440983113e+02 5.314525326641270642e-01
8.994974874371859386e+00 -5.453285218079327734e+01 1.000849044861743380e+02 5.318296694887871823e-01
9.045226130653267305e+00 -5.454463810503417420e+01 1.000610307385471316e+02 5.321540538977432844e-01
9.095477386934673447e+00 -5.455000396674986973e+01 1.000336595735483911e+02 5.324301222065362937e-01
9.145728643216081366e+00 -5.454832806786976107e+01 1.000021765896307784e+02 5.326682327876723910e-01
9.195979899497487509e+00 -5.453964836566461827e+01 9.996635365818373486e+01 5.328870739357316477e-01
9.246231155778895427e+00 -5.452500002406134172e+01 9.992643070659083548e+01 5.331128396964196492e-01
9.296482412060301570e+00 -5.450651327910438937e+01 9.988308190394627673e+01 5.333747987883694641e-01
9.346733668341709489e+00 -5.448720131559093716e+01 9.983729356012685230e+01 5.336985927363736559e-01
9.396984924623115631e+00 -5.447049579017187426e+01 9.979020847882090095e+01 5.340996281914832666e-01
9.447236180904523550e+00 -5.445967159562224680e+01 9.974299692789102778e+01 5.345788521131910054e-01
9.497487437185929693e+00 -5.445730825606793246e+01 9.969679522712311837e+01 5.351221982315998993e-01
9.547738693467337612e+00 -5.446488211823333359e+01 9.965271506149471747e+01 5.357036233113062762e-01
9.597989949748743754e+00 -5.448252287104577363e+01 9.961188574658460482e+01 5.362904818036323684e-01
9.648241206030151673e+00 -5.450894186220886439e+01 9.957546840140018674e+01 5.368493859010760039e-01
9.698492462311557816e+00 -5.454154964310183829e+01 9.954458980392784895e+01 5.373508030787144119e-01
9.748743718592965735e+00 -5.457679038110193659e+01 9.952018299557065006e+01 5.377713886486924499e-01
9.798994974874371877e+00 -5.461069170817632568e+01 9.950277260800967838e+01 5.380941575957088885e-01
9.849246231155779796e+00 -5.463955353097421863e+01 9.949227921160834853e+01 5.383076004965707817e-01
9.899497487437185939e+00 -5.466061524134986627e+01 9.948792031236760636e+01 5.384052448497659293e-01
9.949748743718593857e+00 -5.467250474449559050e+01 9.948825560464921125e+01 5.383866899751250656e-01
1.000000000000000000e+01 -5.467532180700430899e+01 9.949137690503262377e+01 5.382599713206536185e-01


==> anc/aspirin/aspirin_frac_15_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -1.876040797016041317e+00 -9.028009921275446104e-01 9.337270770321060009e-01
1.005025125628140753e-01 -7.267123583256339892e+00 -3.513169694094939288e+00 9.317083476841049317e-01
1.507537688442211199e-01 -1.551225386848882692e+01 -7.555525202851040234e+00 9.283539709073435064e-01
2.010050251256281506e-01 -2.566197850074253495e+01 -1.262731787745497058e+01 9.236703528348971792e-01
2.512562814070352091e-01 -3.666025852103866356e+01 -1.826840927608566290e+01 9.176514137882462174e-01
3.015075376884422398e-01 -4.752394109445227599e+01 -2.403216454183360895e+01 9.102693896586419031e-01
3.517587939698492705e-01 -5.747795507598313947e+01 -2.954271255329827284e+01 9.014702632843329955e-01
4.020100502512563012e-01 -6.602341147208325367e+01 -3.452867154608770761e+01 8.911770027946306350e-01
4.522613065326633319e-01 -7.293835459858638615e+01 -3.883128195349807754e+01 8.793018500514447888e-01
5.025125628140704181e-01 -7.822852409089510672e+01 -4.239157772638165511e+01 8.657661434966957836e-01
5.527638190954774489e-01 -8.205338501262006901e+01 -4.522505711170670395e+01 8.505237501181508453e-01
6.030150753768844796e-01 -8.465092070385846057e+01 -4.739280756932384975e+01 8.335833177368454638e-01
6.532663316582915103e-01 -8.627685993547083854e+01 -4.897601604363995875e+01 8.150253234648462408e-01
7.035175879396985410e-01 -8.716476514176615353e+01 -5.005770779817073901e+01 7.950108575416517942e-01
7.537688442211055717e-01 -8.750621345430671738e+01 -5.071271246028457824e+01 7.737786514525661907e-01
8.040201005025126024e-01 -8.744649212293489882e+01 -5.100492182706493338e+01 7.516255173803335632e-01
8.542713567839196331e-01 -8.709031293230883364e+01 -5.098987507910561590e+01 7.288662958294688243e-01
9.045226130653266639e-01 -8.651270094608121042e+01 -5.072023918747024140e+01 7.057761061962875004e-01
9.547738693467336946e-01 -8.577124006434958403e+01 -5.025157431266937635e+01 6.825302686192632473e-01
1.005025125628140836e+00 -8.491671126855116825e+01 -4.964590027980646880e+01 6.591705024142257008e-01
1.055276381909547867e+00 -8.399990919396346101e+01 -4.897122200003522607e+01 6.356304868053804791e-01
1.105527638190954898e+00 -8.307339876154239278e+01 -4.829645640572471166e+01 6.118396608146130511e-01
1.155778894472361928e+00 -8.218834395196512332e+01 -4.768291897068885987e+01 5.878876314287659888e-01
1.206030150753768959e+00 -8.138807238777187081e+01 -4.717507390437367576e+01 5.641851117822629380e-01
1.256281407035175990e+00 -8.070116688831993201e+01 -4.679387396320512948e+01 5.415322440994114750e-01
1.306532663316583021e+00 -8.013703047807544522e+01 -4.653525766304342426e+01 5.210323489113541928e-01
1.356783919597990051e+00 -7.968586854098514038e+01 -4.637447748003469883e+01 5.038637780262008592e-01
1.407035175879397082e+00 -7.932325216593389428e+01 -4.627480128305722928e+01 4.909957377506187215e-01
1.457286432160804113e+00 -7.901766189560633791e+01 -4.619774865883944415e+01 4.829551939885553535e-01
1.507537688442211143e+00 -7.873844455849948076e+01 -4.611186997698960965e+01 4.797162216993530182e-01
1.557788944723618174e+00 -7.846180186970644854e+01 -4.599798158418160199e+01 4.807258796627001951e-01
1.608040201005025205e+00 -7.817353288655142762e+01 -4.585020234867393185e+01 4.850367371788452120e-01
1.658291457286432236e+00 -7.786863474574907684e+01 -4.567351084160752350e+01 4.914960205373677948e-01
1.708542713567839266e+00 -7.754887463016019922e+01 -4.547940835723056807e+01 4.989391516713985175e-01
1.758793969849246297e+00 -7.721974835651020896e+01 -4.528142297841664288e+01 5.063447796045379423e-01
1.809045226130653328e+00 -7.688791925797320914e+01 -4.509171565863259445e+01 5.129263254063759492e-01
1.859296482412060358e+00 -7.655962923014254784e+01 -4.491928257829926707e+01 5.181574545360830841e-01
1.909547738693467389e+00 -7.624004720327504003e+01 -4.476957095113409935e+01 5.217481768632158401e-01
1.959798994974874420e+00 -7.593325565403655730e+01 -4.464496793649738038e+01 5.235974556151919979e-01
2.010050251256281673e+00 -7.564256161564814818e+01 -4.454559309599508765e+01 5.237457691059504983e-01
2.060301507537688703e+00 -7.537093013414117593e+01 -4.446999491444222485e+01 5.223411207198280781e-01
2.110552763819095734e+00 -7.512144657821909277e+01 -4.441557993158998840e+01 5.196204950154459379e-01
2.160804020100502765e+00 -7.489775324293303527e+01 -4.437879958438168160e+01 5.159001947834127577e-01
2.211055276381909795e+00 -7.470437945211465092e+01 -4.435524300921014174e+01 5.115649647501440134e-01
2.261306532663316826e+00 -7.454684038422135473e+01 -4.433981651173188254e+01 5.070474557449211606e-01
2.311557788944723857e+00 -7.443137299005068996e+01 -4.432713341586262601e+01 5.027950185582255038e-01
2.361809045226130888e+00 -7.436424022766847486e+01 -4.431211827650302837e+01 4.992274909802920657e-01
2.412060301507537918e+00 -7.435066154865593546e+01 -4.429069914177051714e+01 4.966946613808143618e-01
2.462311557788944949e+00 -7.439357553774063092e+01 -4.426038123463357721e+01 4.954433726731859444e-01
2.512562814070351980e+00 -7.449254950182069024e+01 -4.422050728032833433e+01 4.956013203353328844e-01
2.562814070351759010e+00 -7.464316937709250510e+01 -4.417211619167316883e+01 4.971787406500290385e-01
2.613065326633166041e+00 -7.483715039516877710e+01 -4.411747057186902055e+01 5.000828042427004627e-01
2.663316582914573072e+00 -7.506322100769482120e+01 -4.405946101725213282e+01 5.041355107603929797e-01
2.713567839195980103e+00 -7.530860043047799479e+01 -4.400113660824495554e+01 5.090866410616904369e-01
2.763819095477387133e+00 -7.556068932476350142e+01 -4.394551891547820333e+01 5.146194980819427389e-01
2.814070351758794164e+00 -7.580850559643042175e+01 -4.389566398524481627e+01 5.203563572367523316e-01
2.864321608040201195e+00 -7.604347974766720597e+01 -4.385474636737568943e+01 5.258774275166000489e-01
2.914572864321608225e+00 -7.625946927991473956e+01 -4.382587681149348668e+01 5.307659088983762707e-01
2.964824120603015256e+00 -7.645216812512215654e+01 -4.381149912090111798e+01 5.346801777082036411e-01
3.015075376884422287e+00 -7.661832771489950744e+01 -4.381249497887562683e+01 5.374364474404950132e-01
3.065326633165829318e+00 -7.675524359462461632e+01 -4.382740691217276208e+01 5.390712040944377614e-01
3.115577889447236348e+00 -7.686076990977515777e+01 -4.385229274578920666e+01 5.398523205715838325e-01
3.165829145728643379e+00 -7.693380813601417856e+01 -4.388155165818496073e+01 5.402242661630127785e-01
3.216080402010050410e+00 -7.697495402548373988e+01 -4.390965757145081483e+01 5.406991776391775195e-01
3.266331658291457440e+00 -7.698691906632667781e+01 -4.393327890245163303e+01 5.417280928578765975e-01
3.316582914572864471e+00 -7.697448614242780707e+01 -4.395298199849658971e+01 5.435940738373340464e-01
3.366834170854271502e+00 -7.694400244787304644e+01 -4.397376751010961726e+01 5.463592099755959497e-01
3.417085427135678533e+00 -7.690260080220008376e+01 -4.400407904076153187e+01 5.498771639096380337e-01
3.467336683417085563e+00 -7.685737986837226288e+01 -4.405349619150367602e+01 5.538611986561925438e-01
3.517587939698492594e+00 -7.681468477350200885e+01 -4.412983899016568046e+01 5.579814186446983015e-01
3.567839195979899625e+00 -7.677951337220264350e+01 -4.423665453020638694e+01 5.619581784486514797e-01
3.618090452261306655e+00 -7.675502708183891798e+01 -4.437193567167628316e+01 5.656230431418245441e-01
3.668341708542713686e+00 -7.674219264939526397e+01 -4.452849226693769680e+01 5.689332393523989229e-01
3.718592964824120717e+00 -7.673966494704667696e+01 -4.469582926196589767e+01 5.719447986969373732e-01
3.768844221105527748e+00 -7.674405260425537278e+01 -4.486289483333648320e+01 5.747649851608037652e-01
3.819095477386934778e+00 -7.675063470049539660e+01 -4.502081559236316366e+01 5.775089896329099748e-01
3.869346733668341809e+00 -7.675443607029279747e+01 -4.516480431324968237e+01 5.802781661255496104e-01
3.919597989949748840e+00 -7.675139920748294742e+01 -4.529475904723354063e+01 5.831626189505907387e-01
3.969849246231155870e+00 -7.673930435235637049e+01 -4.541453005150550126e+01 5.862576223531744679e-01
4.020100502512563345e+00 -7.671814088085803007e+01 -4.553024211119474529e+01 5.896770171023919538e-01
4.070351758793970376e+00 -7.668981109799251783e+01 -4.564829142643596072e+01 5.935491027863093461e-01
4.120603015075377407e+00 -7.665728012712115458e+01 -4.577363635669358644e+01 5.979896754042953733e-01
4.170854271356784437e+00 -7.662347638363743840e+01 -4.590880500942049025e+01 6.030585212185790578e-01
4.221105527638191468e+00 -7.659032119666517247e+01 -4.605374507686050833e+01 6.087149280572251575e-01
4.271356783919598499e+00 -7.655820185203417338e+01 -4.620635618216338969e+01 6.147907197687663139e-01
4.321608040201005529e+00 -7.652603360404576449e+01 -4.636336573380879145e+01 6.209946820007675727e-01
4.371859296482412560e+00 -7.649184902920488582e+01 -4.652118208441092406e+01 6.269518524661366055e-01
4.422110552763819591e+00 -7.645367531111251935e+01 -4.667647092355243643e+01 6.322690052594998056e-01
4.472361809045226622e+00 -7.641036270205195535e+01 -4.682638753839682977e+01 6.366082853905086214e-01
4.522613065326633652e+00 -7.636204009644315249e+01 -4.696856907059837027e+01 6.397477795746436824e-01
4.572864321608040683e+00 -7.631000185904278510e+01 -4.710107244007113536e+01 6.416120613877087653e-01
4.623115577889447714e+00 -7.625604544726269296e+01 -4.722241011713227010e+01 6.422659181131105122e-01
4.673366834170854744e+00 -7.620151164409465139e+01 -4.733172147151142184e+01 6.418767367132108825e-01
4.723618090452261775e+00 -7.614642989986413113e+01 -4.742899343809536106e+01 6.406607582966471481e-01
4.773869346733668806e+00 -7.608915801034372350e+01 -4.751517928252881973e+01 6.388321080241959882e-01
4.824120603015075837e+00 -7.602671546938296387e+01 -4.759208874220681196e+01 6.365701626365152244e-01
4.874371859296482867e+00 -7.595572256124300736e+01 -4.766201799060063138e+01 6.340120783095872792e-01
4.924623115577889898e+00 -7.587360848049524975e+01 -4.772720250252859131e+01 6.312667688693442969e-01
4.974874371859296929e+00 -7.577965740173227971e+01 -4.778925677574912356e+01 6.284386233128249621e-01
5.025125628140703959e+00 -7.567555086205805992e+01 -4.784878092583370801e+01 6.256470653165606688e-01
5.075376884422110990e+00 -7.556527163881573017e+01 -4.790526384695668582e+01 6.230321707360620964e-01
5.125628140703518021e+00 -7.545444837713510822e+01 -4.795731782247365516e+01 6.207442828476003038e-01
5.175879396984925052e+00 -7.534935892190394213e+01 -4.800317438734278852e+01 6.189227233596574784e-01
5.226130653266332082e+00 -7.525585564299247210e+01 -4.804129092834771342e+01 6.176721741141601996e-01
5.276381909547739113e+00 -7.517845740393276799e+01 -4.807088762417183148e+01 6.170445061481307780e-01
5.326633165829146144e+00 -7.511980144669335857e+01 -4.809226367310874650e+01 6.170303206798509743e-01
5.376884422110553174e+00 -7.508056910195267619e+01 -4.810681909888170082e+01 6.175605367783103539e-01
5.427135678391960205e+00 -7.505988238886210695e+01 -4.811680515703737626e+01 6.185157358592822119e-01
5.477386934673367236e+00 -7.505602553317804393e+01 -4.812490604813068984e+01 6.197402274331570426e-01
5.527638190954774267e+00 -7.506722645852330800e+01 -4.813378799004591713e+01 6.210584909679015553e-01
5.577889447236181297e+00 -7.509220519951915662e+01 -4.814573066373612420e+01 6.222928120948163500e-01
5.628140703517588328e+00 -7.513029367478867471e+01 -4.816239817830378911e+01 6.232816129413113471e-01
5.678391959798995359e+00 -7.518112204741343874e+01 -4.818474531579659015e+01 6.238976440821191183e-01
5.728643216080402389e+00 -7.524406147431857050e+01 -4.821301976032396652e+01 6.240640109096746713e-01
5.778894472361809420e+00 -7.531771535521879457e+01 -4.824682182172490741e+01 6.237647941103149352e-01
5.829145728643216451e+00 -7.539971504068677177e+01 -4.828520544912672818e+01 6.230469358627341858e-01
5.879396984924623482e+00 -7.548692874689480448e+01 -4.832682192840455571e+01 6.220117932327974275e-01
5.929648241206030512e+00 -7.557601320329592909e+01 -4.837010231996536902e+01 6.207978777866917097e-01
5.979899497487437543e+00 -7.566410842112485113e+01 -4.841344946425353157e+01 6.195592659130706448e-01
6.030150753768844574e+00 -7.574944047046471951e+01 -4.845538683081258569e+01 6.184452411013919848e-01
6.080402010050251604e+00 -7.583164886681466044e+01 -4.849461285356298390e+01 6.175852442901634820e-01
6.130653266331658635e+00 -7.591175540520802656e+01 -4.852994252374672612e+01 6.170801629960924739e-01
6.180904522613065666e+00 -7.599179694727000367e+01 -4.856016766298041176e+01 6.169984148771936461e-01
6.231155778894472697e+00 -7.607422664437244464e+01 -4.858390648595451466e+01 6.173747260807129766e-01
6.281407035175879727e+00 -7.616123361183390728e+01 -4.859952094682735435e+01 6.182108440080289480e-01
6.331658291457286758e+00 -7.625413736419358202e+01 -4.860515464468154789e+01 6.194790024036638254e-01
6.381909547738693789e+00 -7.635298308901691655e+01 -4.859890015047872680e+01 6.211290089739228693e-01
6.432160804020100819e+00 -7.645640651315805769e+01 -4.857906378999116725e+01 6.230980038462102799e-01
6.482412060301507850e+00 -7.656177066505033224e+01 -4.854447191177902710e+01 6.253196549888679900e-01
6.532663316582914881e+00 -7.666552318198715454e+01 -4.849475635565637788e+01 6.277288789938444413e-01
6.582914572864321912e+00 -7.676369663598974569e+01 -4.843056168459537503e+01 6.302601617229177666e-01
6.633165829145728942e+00 -7.685247346419386361e+01 -4.835362846740079590e+01 6.328413226737904518e-01
6.683417085427135973e+00 -7.692874408492490090e+01 -4.826672700689788087e+01 6.353877605217612690e-01
6.733668341708543004e+00 -7.699058371547356217e+01 -4.817344561673549919e+01 6.378025662095831994e-01
6.783919597989950034e+00 -7.703755949196347785e+01 -4.807786973267720043e+01 6.399848614695023974e-01
6.834170854271357065e+00 -7.707077651449101552e+01 -4.798420819338859644e+01 6.418440641424709714e-01
6.884422110552764096e+00 -7.709260879606739536e+01 -4.789642016268211933e+01 6.433144345035628486e-01
6.934673366834171127e+00 -7.710614830349855708e+01 -4.781787463359030710e+01 6.443642735742741712e-01
6.984924623115578157e+00 -7.711451298763064699e+01 -4.775105265838760005e+01 6.449972213531079968e-01
7.035175879396985188e+00 -7.712022339556838801e+01 -4.769729912353528789e+01 6.452469259848493399e-01
7.085427135678392219e+00 -7.712483455116934294e+01 -4.765664959550773006e+01 6.451684779308588524e-01
7.135678391959799249e+00 -7.712889192147129336e+01 -4.762778271975744815e+01 6.448296387859518974e-01
7.185929648241206280e+00 -7.713212761646154547e+01 -4.760815534558518891e+01 6.443031735645702307e-01
7.236180904522613311e+00 -7.713371762385476416e+01 -4.759434999248315279e+01 6.436602928781117727e-01
7.286432160804020342e+00 -7.713244521994566583e+01 -4.758260681551912086e+01 6.429652013424949075e-01
7.336683417085427372e+00 -7.712674334192381309e+01 -4.756944851191163082e+01 6.422714808948167819e-01
7.386934673366834403e+00 -7.711472827482813841e+01 -4.755226644428019256e+01 6.416213082027450998e-01
7.437185929648241434e+00 -7.709438263694492832e+01 -4.752973815013081804e+01 6.410476866277525776e-01
7.487437185929648464e+00 -7.706395427665641762e+01 -4.750198734491527830e+01 6.405784705059366368e-01
7.537688442211055495e+00 -7.702246576257819299e+01 -4.747045782771354538e+01 6.402400607370967167e-01
7.587939698492462526e+00 -7.697009787069386277e+01 -4.743753181557985243e+01 6.400589073124399730e-01
7.638190954773869557e+00 -7.690822140105379390e+01 -4.740597181482593214e+01 6.400601004489691048e-01
7.688442211055276587e+00 -7.683901295584250590e+01 -4.737830256717289501e+01 6.402635760173427393e-01
7.738693467336683618e+00 -7.676480779892904138e+01 -4.735627197921915865e+01 6.406791978746076976e-01
7.788944723618090649e+00 -7.668748267587837120e+01 -4.734052403911988449e+01 6.413021243116010517e-01
7.839195979899497679e+00 -7.660813885550312818e+01 -4.733056916463944219e+01 6.421096664101677565e-01
7.889447236180904710e+00 -7.652718829829109382e+01 -4.732505165137235537e+01 6.430605308797874287e-01
7.939698492462311741e+00 -7.644473701493340911e+01 -4.732221806390452912e+01 6.440969498828695849e-01
7.989949748743718771e+00 -7.636102849084626598e+01 -4.732042603315993290e+01 6.451496772830190851e-01
8.040201005025126690e+00 -7.627671913276158477e+01 -4.731853059286978436e+01 6.461452003276716427e-01
8.090452261306532833e+00 -7.619288367141562901e+01 -4.731604534704622722e+01 6.470139673613322095e-01
8.140703517587940752e+00 -7.611080702270116660e+01 -4.731306828018524868e+01 6.476982194067568699e-01
8.190954773869346894e+00 -7.603172069852867310e+01 -4.731004393025445864e+01 6.481582660630454962e-01
8.241206030150754813e+00 -7.595664078554234777e+01 -4.730747212852644168e+01 6.483766546494241778e-01
8.291457286432160956e+00 -7.588637623399210952e+01 -4.730566044905219059e+01 6.483603401212405526e-01
8.341708542713568875e+00 -7.582166018770506355e+01 -4.730456972305208296e+01 6.481413233735033863e-01
8.391959798994975017e+00 -7.576328046870541755e+01 -4.730374996502872875e+01 6.477760582629151775e-01
8.442211055276382936e+00 -7.571208787060798784e+01 -4.730233597123131517e+01 6.473432490123773864e-01
8.492462311557789079e+00 -7.566883716279529892e+01 -4.729907935912689254e+01 6.469388118130855458e-01
8.542713567839196998e+00 -7.563392075604708964e+01 -4.729242585655494224e+01 6.466663909224431572e-01
8.592964824120603140e+00 -7.560712971705002872e+01 -4.728067519900282889e+01 6.466225463372459181e-01
8.643216080402011059e+00 -7.558757966748241586e+01 -4.726225783654584234e+01 6.468777337467688238e-01
8.693467336683417201e+00 -7.557386773015669235e+01 -4.723611830872265926e+01 6.474567988342795344e-01
8.743718592964825120e+00 -7.556441810910622792e+01 -4.720212751040138244e+01 6.483245591741698677e-01
8.793969849246231263e+00 -7.555788346076144535e+01 -4.716139194771827192e+01 6.493818877160244529e-01
8.844221105527639182e+00 -7.555344104657795867e+01 -4.711632228233678177e+01 6.504752092046567347e-01
8.894472361809045324e+00 -7.555086829882749555e+01 -4.707037845367580076e+01 6.514183645595649219e-01
8.944723618090453243e+00 -7.555037812153135235e+01 -4.702750700486382129e+01 6.520220386769421950e-01
8.994974874371859386e+00 -7.555229544620156901e+01 -4.699138945482165752e+01 6.521239079721417031e-01
9.045226130653267305e+00 -7.555671963952143244e+01 -4.696468820443088532e+01 6.516129882991740230e-01
9.095477386934673447e+00 -7.556331748765285283e+01 -4.694848409262789346e+01 6.504438977639314112e-01
9.145728643216081366e+00 -7.557133069854283747e+01 -4.694204738569267477e+01 6.486397178080178794e-01
9.195979899497487509e+00 -7.557978683313096724e+01 -4.694299337698144114e+01 6.462846351365894026e-01
9.246231155778895427e+00 -7.558781410677822521e+01 -4.694777722739745229e+01 6.435089258765039899e-01
9.296482412060301570e+00 -7.559491760368392477e+01 -4.695240938503598471e+01 6.404691869283010153e-01
9.346733668341709489e+00 -7.560109725833309824e+01 -4.695323810825952648e+01 6.373266047985846061e-01
9.396984924623115631e+00 -7.560676654104645422e+01 -4.694764753191979878e+01 6.342260710280813729e-01
9.447236180904523550e+00 -7.561252719502017783e+01 -4.693454590769678703e+01 6.312792752988501954e-01
9.497487437185929693e+00 -7.561892119406020640e+01 -4.691455719526462076e+01 6.285551229356701741e-01
9.547738693467337612e+00 -7.562628305885868940e+01 -4.688987652241116422e+01 6.260801760785164038e-01
9.597989949748743754e+00 -7.563475471207379996e+01 -4.686380890598772453e+01 6.238497336459554177e-01
9.648241206030151673e+00 -7.564443600320562666e+01 -4.684007952584077827e+01 6.218468109050340198e-01
9.698492462311557816e+00 -7.565557505507634062e+01 -4.682206754827753059e+01 6.200628003231509755e-01
9.748743718592965735e+00 -7.566868717907694020e+01 -4.681214708351294007e+01 6.185117745836905545e-01
9.798994974874371877e+00 -7.568453093203366677e+01 -4.681129508117900428e+01 6.172317443966359729e-01
9.849246231155779796e+00 -7.570393857312289754e+01 -4.681904589405015571e+01 6.162708993711490946e-01
9.899497487437185939e+00 -7.572756104369058505e+01 -4.683376413156513962e+01 6.156633062984518956e-01
9.949748743718593857e+00 -7.575562151285625134e+01 -4.685311611232265250e+01 6.154038180837954064e-01
1.000000000000000000e+01 -7.578777162233967601e+01 -4.687458222758709780e+01 6.154333500045217065e-01


==> anc/aspirin/aspirin_frac_16_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -1.921963364610496328e+00 -1.252331259615689696e+00 2.388857855787276385e-01
1.005025125628140753e-01 -7.444674200957443588e+00 -4.871223374769669157e+00 2.380503336492686417e-01
1.507537688442211199e-01 -1.589022828621657801e+01 -1.046894325983578611e+01 2.366531060667775577e-01
2.010050251256281506e-01 -2.628546316499020463e+01 -1.748052962759526707e+01 2.346811355124493736e-01
2.512562814070352091e-01 -3.754885986130641840e+01 -2.526265723158947907e+01 2.321067219453498420e-01
3.015075376884422398e-01 -4.867450282814171914e+01 -3.319415948191372934e+01 2.288822229039821909e-01
3.517587939698492705e-01 -5.887009371529057944e+01 -4.075594457379592228e+01 2.249387309282197545e-01
4.020100502512563012e-01 -6.762588843720585885e+01 -4.757681447826545451e+01 2.201909417579011874e-01
4.522613065326633319e-01 -7.471472350220028602e+01 -5.344289934269880860e+01 2.145489885978999200e-01
5.025125628140704181e-01 -8.014126687026919171e+01 -5.827796460054941008e+01 2.079358513072532277e-01
5.527638190954774489e-01 -8.406647409815614935e+01 -6.210703682159945771e+01 2.003070502849693679e-01
6.030150753768844796e-01 -8.673118476634266472e+01 -6.501611371142435303e+01 1.916685842960294817e-01
6.532663316582915103e-01 -8.839467456119037081e+01 -6.711753542423909380e+01 1.820894803792391659e-01
7.035175879396985410e-01 -8.929454400839499328e+01 -6.852606923567684305e+01 1.717058632659907436e-01
7.537688442211055717e-01 -8.962703395361897662e+01 -6.934672166810213412e+01 1.607132035310159246e-01
8.040201005025126024e-01 -8.954297023070817829e+01 -6.967256891050978140e+01 1.493431376662320842e-01
8.542713567839196331e-01 -8.915353529792021448e+01 -6.958939202463957940e+01 1.378234879187036355e-01
9.045226130653266639e-01 -8.854069032508543557e+01 -6.918316816600102470e+01 1.263269382874349367e-01
9.547738693467336946e-01 -8.776825626586843043e+01 -6.854628465697524575e+01 1.149241724996800940e-01
1.005025125628140836e+00 -8.689089245792051486e+01 -6.777891073643240816e+01 1.035659161094068803e-01
1.055276381909547867e+00 -8.595940559166581352e+01 -6.698360142647148052e+01 9.211743883274853273e-02
1.105527638190954898e+00 -8.502201204640428500e+01 -6.625383315281990804e+01 8.045242592263972259e-02
1.155778894472361928e+00 -8.412227914984539723e+01 -6.565998500341476074e+01 6.858279638429019831e-02
1.206030150753768959e+00 -8.329527345532285665e+01 -6.523799927656322950e+01 5.677297083630090252e-02
1.256281407035175990e+00 -8.256374134552476107e+01 -6.498551804463046722e+01 4.558417145734779130e-02
1.306532663316583021e+00 -8.193588357439277559e+01 -6.486762127460268346e+01 3.581949181085092304e-02
1.356783919597990051e+00 -8.140559830967028176e+01 -6.483052894647941855e+01 2.834625097889517317e-02
1.407035175879397082e+00 -8.095522065455855909e+01 -6.481856738183421385e+01 2.371129742871961113e-02
1.457286432160804113e+00 -8.056005471759209513e+01 -6.478875770002396450e+01 2.162528916270018906e-02
1.507537688442211143e+00 -8.019356799620010179e+01 -6.471884204483555436e+01 2.103821803394108694e-02
1.557788944723618174e+00 -7.983206650639084501e+01 -6.460751715454298960e+01 2.096934897914791776e-02
1.608040201005025205e+00 -7.945794895127565383e+01 -6.446860652589059271e+01 2.100035787906808296e-02
1.658291457286432236e+00 -7.906112407256733832e+01 -6.432261347199650459e+01 2.116935006826447738e-02
1.708542713567839266e+00 -7.863870169175847025e+01 -6.418909523630243541e+01 2.171066635403925624e-02
1.758793969849246297e+00 -7.819347644813348097e+01 -6.408198178706336989e+01 2.285581824073091781e-02
1.809045226130653328e+00 -7.773190987557134690e+01 -6.400821998743468555e+01 2.473398492405777874e-02
1.859296482412060358e+00 -7.726226221024300855e+01 -6.396880136096791603e+01 2.736424957045540535e-02
1.909547738693467389e+00 -7.679329358285627904e+01 -6.396074732460819234e+01 3.069655628358259822e-02
1.959798994974874420e+00 -7.633365480986152818e+01 -6.397889090319310412e+01 3.465238619519454832e-02
2.010050251256281673e+00 -7.589182764000706527e+01 -6.401691727090204154e+01 3.914588090902524492e-02
2.060301507537688703e+00 -7.547632059562850770e+01 -6.406770884331257321e+01 4.409107406185272526e-02
2.110552763819095734e+00 -7.509579852963845781e+01 -6.412336739723217249e+01 4.940522903611300337e-02
2.160804020100502765e+00 -7.475890370863446321e+01 -6.417533408991461386e+01 5.501336902673210905e-02
2.211055276381909795e+00 -7.447367471658976967e+01 -6.421488305254933948e+01 6.085435393982595309e-02
2.261306532663316826e+00 -7.424663778142306114e+01 -6.423403215700108149e+01 6.688642197239490217e-02
2.311557788944723857e+00 -7.408178223535536233e+01 -6.422668900411864001e+01 7.308954512691212546e-02
2.361809045226130888e+00 -7.397969650795863572e+01 -6.418970601317303704e+01 7.946267359100624150e-02
2.412060301507537918e+00 -7.393711674809152612e+01 -6.412350414313141300e+01 8.601551779023342004e-02
2.462311557788944949e+00 -7.394704246402530146e+01 -6.403204514358142774e+01 9.275649859219607662e-02
2.512562814070351980e+00 -7.399944121502419137e+01 -6.392213964863210407e+01 9.968033470335491142e-02
2.562814070351759010e+00 -7.408243770157251618e+01 -6.380228777054151124e+01 1.067596751323613702e-01
2.613065326633166041e+00 -7.418378546528514050e+01 -6.368137409806896443e+01 1.139443970909150006e-01
2.663316582914573072e+00 -7.429235893194885421e+01 -6.356753275227456612e+01 1.211693275594701302e-01
2.713567839195980103e+00 -7.439938476134462064e+01 -6.346737375022404137e+01 1.283670145397395324e-01
2.763819095477387133e+00 -7.449916874020728130e+01 -6.338558692696607721e+01 1.354788135249028191e-01
2.814070351758794164e+00 -7.458918278035271499e+01 -6.332480233348412213e+01 1.424572671798977341e-01
2.864321608040201195e+00 -7.466954662416956978e+01 -6.328554991394225482e+01 1.492565011948231157e-01
2.914572864321608225e+00 -7.474211946601185730e+01 -6.326623169257509005e+01 1.558137191699879853e-01
2.964824120603015256e+00 -7.480952880939095451e+01 -6.326314243869644116e+01 1.620305517733325873e-01
3.015075376884422287e+00 -7.487444527808970918e+01 -6.327066858137823857e+01 1.677646893375639991e-01
3.065326633165829318e+00 -7.493926342616343561e+01 -6.328179828608186597e+01 1.728386402682816625e-01
3.115577889447236348e+00 -7.500614342673878809e+01 -6.328897917531148209e+01 1.770652564426740405e-01
3.165829145728643379e+00 -7.507721386935845942e+01 -6.328521133211466321e+01 1.802824779423378709e-01
3.216080402010050410e+00 -7.515470707666982264e+01 -6.326513881364239467e+01 1.823860506612546561e-01
3.266331658291457440e+00 -7.524089355931488399e+01 -6.322586808513167966e+01 1.833501539754037180e-01
3.316582914572864471e+00 -7.533782888310553005e+01 -6.316731581060209066e+01 1.832307531269387890e-01
3.366834170854271502e+00 -7.544703318818601190e+01 -6.309203637045381186e+01 1.821524034540400461e-01
3.417085427135678533e+00 -7.556924038446508973e+01 -6.300463324351952110e+01 1.802837736413857306e-01
3.467336683417085563e+00 -7.570429544012273482e+01 -6.291095277578889267e+01 1.778092500810131982e-01
3.517587939698492594e+00 -7.585120112416886684e+01 -6.281726217756754238e+01 1.749038384911592026e-01
3.567839195979899625e+00 -7.600827102384135969e+01 -6.272954014990172311e+01 1.717169124773297306e-01
3.618090452261306655e+00 -7.617334401971710633e+01 -6.265291014515950963e+01 1.683677458262949067e-01
3.668341708542713686e+00 -7.634402930495603812e+01 -6.259118607988727945e+01 1.649525525904445844e-01
3.718592964824120717e+00 -7.651794818364867012e+01 -6.254651741712162050e+01 1.615594386493141854e-01
3.768844221105527748e+00 -7.669291469686011453e+01 -6.251920126990339099e+01 1.582851586713635017e-01
3.819095477386934778e+00 -7.686697981687511572e+01 -6.250780584645966087e+01 1.552469385547338987e-01
3.869346733668341809e+00 -7.703828886789291630e+01 -6.250973715786034290e+01 1.525843345884734803e-01
3.919597989949748840e+00 -7.720477742956380496e+01 -6.252223757726235931e+01 1.504494925873868516e-01
3.969849246231155870e+00 -7.736382530071071528e+01 -6.254357712707663097e+01 1.489877472151870386e-01
4.020100502512563345e+00 -7.751204747897109826e+01 -6.257401191721192646e+01 1.483129467803983859e-01
4.070351758793970376e+00 -7.764538642571407934e+01 -6.261607300403917264e+01 1.484828775074369944e-01
4.120603015075377407e+00 -7.775958185320938298e+01 -6.267396379227104575e+01 1.494801839034654301e-01
4.170854271356784437e+00 -7.785096939183846132e+01 -6.275220405853225714e+01 1.512036222080295200e-01
4.221105527638191468e+00 -7.791744328625161131e+01 -6.285398712829555734e+01 1.534730544496397120e-01
4.271356783919598499e+00 -7.795934046747528612e+01 -6.297984342872372565e+01 1.560488157542753718e-01
4.321608040201005529e+00 -7.797997476111918047e+01 -6.312706593355189000e+01 1.586622808251808847e-01
4.371859296482412560e+00 -7.798557761126770060e+01 -6.329002949980144166e+01 1.610510353840578501e-01
4.422110552763819591e+00 -7.798449954714155297e+01 -6.346119396852094496e+01 1.629907395252577773e-01
4.472361809045226622e+00 -7.798570380642418343e+01 -6.363237663896875063e+01 1.643173097918387837e-01
4.522613065326633652e+00 -7.799681575682450330e+01 -6.379587815631138881e+01 1.649366614824263610e-01
4.572864321608040683e+00 -7.802220493621734931e+01 -6.394520299528824836e+01 1.648231760183473393e-01
4.623115577889447714e+00 -7.806166823578580249e+01 -6.407532496248988707e+01 1.640106752420530667e-01
4.673366834170854744e+00 -7.811017793916251151e+01 -6.418261040244526328e+01 1.625803113115920906e-01
4.723618090452261775e+00 -7.815886394411687377e+01 -6.426458243634178302e+01 1.606487151868253305e-01
4.773869346733668806e+00 -7.819701643707081473e+01 -6.431969946384776904e+01 1.583578543608231137e-01
4.824120603015075837e+00 -7.821457357245333242e+01 -6.434726544896919620e+01 1.558662575355035940e-01
4.874371859296482867e+00 -7.820442171783369645e+01 -6.434751647271794184e+01 1.533401730290953890e-01
4.924623115577889898e+00 -7.816392147667903600e+01 -6.432185077077835444e+01 1.509430105600862437e-01
4.974874371859296929e+00 -7.809532601193700430e+01 -6.427309749256311022e+01 1.488220091988419758e-01
5.025125628140703959e+00 -7.800507315231816108e+01 -6.420567058697963603e+01 1.470924303070842709e-01
5.075376884422110990e+00 -7.790220973787265279e+01 -6.412545198388737333e+01 1.458216019110268324e-01
5.125628140703518021e+00 -7.779638768186821096e+01 -6.403930623216075446e+01 1.450172714886818204e-01
5.175879396984925052e+00 -7.769593880262617347e+01 -6.395423725596001674e+01 1.446256227982692100e-01
5.226130653266332082e+00 -7.760649052444341578e+01 -6.387632394467904362e+01 1.445424858064974782e-01
5.276381909547739113e+00 -7.753043174777815238e+01 -6.380967186132803448e+01 1.446365250017204729e-01
5.326633165829146144e+00 -7.746729456164878513e+01 -6.375565663814947470e+01 1.447775813854787208e-01
5.376884422110553174e+00 -7.741483380094035738e+01 -6.371269120993257928e+01 1.448602149955407759e-01
5.427135678391960205e+00 -7.737035412917396116e+01 -6.367662714753850395e+01 1.448141530070557459e-01
5.477386934673367236e+00 -7.733175694100221165e+01 -6.364172815058356036e+01 1.445993081114061718e-01
5.527638190954774267e+00 -7.729791590806358670e+01 -6.360198252723063916e+01 1.441902099366484669e-01
5.577889447236181297e+00 -7.726830439284096030e+01 -6.355241394267795840e+01 1.435592535307154693e-01
5.628140703517588328e+00 -7.724215553598014594e+01 -6.349005540957674043e+01 1.426677711376559965e-01
5.678391959798995359e+00 -7.721766182427479919e+01 -6.341437772177390286e+01 1.414690523544616108e-01
5.728643216080402389e+00 -7.719169511262361993e+01 -6.332716072096351922e+01 1.399210038752244645e-01
5.778894472361809420e+00 -7.716025911277475302e+01 -6.323197433601930584e+01 1.380017149820354783e-01
5.829145728643216451e+00 -7.711951558449096922e+01 -6.313351316848017802e+01 1.357208512776131026e-01
5.879396984924623482e+00 -7.706695020651493166e+01 -6.303697701735929115e+01 1.331230490033899760e-01
5.929648241206030512e+00 -7.700220381920672708e+01 -6.294755876859314014e+01 1.302838609633507616e-01
5.979899497487437543e+00 -7.692729030389202194e+01 -6.286998466354008031e+01 1.273016234337773500e-01
6.030150753768844574e+00 -7.684622100751515461e+01 -6.280802908284412922e+01 1.242886708191065365e-01
6.080402010050251604e+00 -7.676427898472225309e+01 -6.276400839280823618e+01 1.213634404166295533e-01
6.130653266331658635e+00 -7.668722411020732466e+01 -6.273838200746169491e+01 1.186430832266526236e-01
6.180904522613065666e+00 -7.662058396941135641e+01 -6.272965540938022144e+01 1.162356291634882577e-01
6.231155778894472697e+00 -7.656902197864772575e+01 -6.273472342576611283e+01 1.142315398423272843e-01
6.281407035175879727e+00 -7.653570861772368517e+01 -6.274962605577177044e+01 1.126955982151416902e-01
6.331658291457286758e+00 -7.652170104945075479e+01 -6.277050165710733864e+01 1.116605975942957379e-01
6.381909547738693789e+00 -7.652548992205748846e+01 -6.279442077194828897e+01 1.111240562589358855e-01
6.432160804020100819e+00 -7.654296630940817181e+01 -6.281982748406028350e+01 1.110486488801872423e-01
6.482412060301507850e+00 -7.656799829247599121e+01 -6.284648056832040197e+01 1.113666222944546397e-01
6.532663316582914881e+00 -7.659359311499879652e+01 -6.287498651991081999e+01 1.119881373736428404e-01
6.582914572864321912e+00 -7.661336654016201919e+01 -6.290615358968265269e+01 1.128129535405452827e-01
6.633165829145728942e+00 -7.662288634332253423e+01 -6.294041558244897772e+01 1.137439691080465165e-01
6.683417085427135973e+00 -7.662048663945235205e+01 -6.297748669265496346e+01 1.147000570266812902e-01
6.733668341708543004e+00 -7.660734736274064005e+01 -6.301627479207242288e+01 1.156249433430872053e-01
6.783919597989950034e+00 -7.658689826451727356e+01 -6.305497366394266123e+01 1.164892016252472295e-01
6.834170854271357065e+00 -7.656381671546043322e+01 -6.309122164464839955e+01 1.172841764353338700e-01
6.884422110552764096e+00 -7.654296269903970540e+01 -6.312225515572802692e+01 1.180096098187532194e-01
6.934673366834171127e+00 -7.652852592276870780e+01 -6.314506056952239987e+01 1.186598884188556358e-01
6.984924623115578157e+00 -7.652350695134668968e+01 -6.315658345036374044e+01 1.192154463462295894e-01
7.035175879396985188e+00 -7.652950207418543016e+01 -6.315405477860544181e+01 1.196444551496263220e-01
7.085427135678392219e+00 -7.654667968787019561e+01 -6.313543856612598404e+01 1.199154561794446572e-01
7.135678391959799249e+00 -7.657384748843476530e+01 -6.309992492775157302e+01 1.200159893043847292e-01
7.185929648241206280e+00 -7.660858531239404101e+01 -6.304833010873072396e+01 1.199685983178516158e-01
7.236180904522613311e+00 -7.664749508798308852e+01 -6.298325368260735502e+01 1.198360994392509565e-01
7.286432160804020342e+00 -7.668663667377981596e+01 -6.290889367865139548e+01 1.197126093436533395e-01
7.336683417085427372e+00 -7.672215438673615040e+01 -6.283051837258025785e+01 1.197031240742333635e-01
7.386934673366834403e+00 -7.675098575364221176e+01 -6.275370582852963253e+01 1.198991350597606448e-01
7.437185929648241434e+00 -7.677145133902688201e+01 -6.268354771663345559e+01 1.203586656319105552e-01
7.487437185929648464e+00 -7.678351895851947972e+01 -6.262403593229986143e+01 1.210962786883260783e-01
7.537688442211055495e+00 -7.678863768058731409e+01 -6.257779229498247275e+01 1.220840782490067722e-01
7.587939698492462526e+00 -7.678920414074976009e+01 -6.254617801424572576e+01 1.232610236505543438e-01
7.638190954773869557e+00 -7.678787139861206867e+01 -6.252967738292455380e+01 1.245464287120095492e-01
7.688442211055276587e+00 -7.678696071982967908e+01 -6.252835012769841683e+01 1.258540956734921223e-01
7.738693467336683618e+00 -7.678816318438647670e+01 -6.254213454994051347e+01 1.271048608600403862e-01
7.788944723618090649e+00 -7.679256208763457892e+01 -6.257086482145923867e+01 1.282362441090263150e-01
7.839195979899497679e+00 -7.680085284266908729e+01 -6.261400292477918583e+01 1.292081280425958489e-01
7.889447236180904710e+00 -7.681356336301671206e+01 -6.267021717027489558e+01 1.300035329693229325e-01
7.939698492462311741e+00 -7.683111542987676046e+01 -6.273700990256214283e+01 1.306243438453051353e-01
7.989949748743718771e+00 -7.685368579591097671e+01 -6.281058240055215691e+01 1.310833898674256259e-01
8.040201005025126690e+00 -7.688095469133783411e+01 -6.288603776756691133e+01 1.313957824854910805e-01
8.090452261306532833e+00 -7.691190068139751190e+01 -6.295790201460108193e+01 1.315727975286626050e-01
8.140703517587940752e+00 -7.694478387563152921e+01 -6.302083573418189388e+01 1.316204329950625418e-01
8.190954773869346894e+00 -7.697737271327443409e+01 -6.307034899826260954e+01 1.315427121161120982e-01
8.241206030150754813e+00 -7.700736374729021350e+01 -6.310333537827696659e+01 1.313478739387745897e-01
8.291457286432160956e+00 -7.703287057909481916e+01 -6.311830164336724636e+01 1.310544692136650091e-01
8.341708542713568875e+00 -7.705284297874506194e+01 -6.311526625674846258e+01 1.306942666947122078e-01
8.391959798994975017e+00 -7.706731276823023791e+01 -6.309540132688272251e+01 1.303098699996311227e-01
8.442211055276382936e+00 -7.707742169627523765e+01 -6.306056635020382828e+01 1.299469811574497369e-01
8.492462311557789079e+00 -7.708524176539447126e+01 -6.301290254903719301e+01 1.296436781792905391e-01
8.542713567839196998e+00 -7.709343827643898805e+01 -6.295461560619168040e+01 1.294207222254978584e-01
8.592964824120603140e+00 -7.710485107357180823e+01 -6.288798638202675306e+01 1.292768378329680334e-01
8.643216080402011059e+00 -7.712208236939699191e+01 -6.281554727320045117e+01 1.291911230932941412e-01
8.693467336683417201e+00 -7.714717547818081300e+01 -6.274028657683651033e+01 1.291320762590085769e-01
8.743718592964825120e+00 -7.718143986986325444e+01 -6.266572525871714561e+01 1.290702003090941075e-01
8.793969849246231263e+00 -7.722542536911521438e+01 -6.259575822661044242e+01 1.289896353583225297e-01
8.844221105527639182e+00 -7.727899101735060583e+01 -6.253424806269157443e+01 1.288944360842255166e-01
8.894472361809045324e+00 -7.734138291265708176e+01 -6.248446601942027456e+01 1.288071836895099964e-01
8.944723618090453243e+00 -7.741125352575953400e+01 -6.244854940512106367e+01 1.287609388868710125e-01
8.994974874371859386e+00 -7.748661877874617687e+01 -6.242715315673821408e+01 1.287885438457624654e-01
9.045226130653267305e+00 -7.756482388373730430e+01 -6.241940895262450795e+01 1.289143085266194755e-01
9.095477386934673447e+00 -7.764262661954902001e+01 -6.242319237397491349e+01 1.291515462855623020e-01
9.145728643216081366e+00 -7.771647580769992203e+01 -6.243558622050768747e+01 1.295061765893547878e-01
9.195979899497487509e+00 -7.778297082114256966e+01 -6.245336745116107124e+01 1.299835361363875508e-01
9.246231155778895427e+00 -7.783938180713971633e+01 -6.247336451068858310e+01 1.305941606079215056e-01
9.296482412060301570e+00 -7.788405110579078894e+01 -6.249262006838218042e+01 1.313550237439750634e-01
9.346733668341709489e+00 -7.791652360715353609e+01 -6.250840521049578058e+01 1.322849671137139860e-01
9.396984924623115631e+00 -7.793735976701721313e+01 -6.251820670413110292e+01 1.333958068753770820e-01
9.447236180904523550e+00 -7.794771633314138626e+01 -6.251980992546191374e+01 1.346827562884496399e-01
9.497487437185929693e+00 -7.794886727050072750e+01 -6.251152766756747781e+01 1.361183944146021896e-01
9.547738693467337612e+00 -7.794183661490818338e+01 -6.249252021007870894e+01 1.376530975487793018e-01
9.597989949748743754e+00 -7.792723323350696774e+01 -6.246307259119474509e+01 1.392222752155854448e-01
9.648241206030151673e+00 -7.790526810726130691e+01 -6.242468428209625131e+01 1.407582073145005885e-01
9.698492462311557816e+00 -7.787586281991976023e+01 -6.237989085561289215e+01 1.422028319934973417e-01
9.748743718592965735e+00 -7.783875891728476404e+01 -6.233184477541508528e+01 1.435178189655229586e-01
9.798994974874371877e+00 -7.779359706121761064e+01 -6.228378096189257462e+01 1.446894386715278924e-01
9.849246231155779796e+00 -7.774000111749978714e+01 -6.223853658941576583e+01 1.457276056368087547e-01
9.899497487437185939e+00 -7.767772446998053226e+01 -6.219826519890351335e+01 1.466603690573760332e-01
9.949748743718593857e+00 -7.760687763850377507e+01 -6.216439784265205049e+01 1.475262929106177234e-01
1.000000000000000000e+01 -7.752818486192276737e+01 -6.213779851566724233e+01 1.483671113236819106e-01


==> anc/aspirin/aspirin_frac_17_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -8.061326137362717636e-01 2.615150056309070159e-01 7.129262145525588901e-02
1.005025125628140753e-01 -3.093821389760767371e+00 1.019460342682714238e+00 7.114513234492146621e-02
1.507537688442211199e-01 -6.501531944035217947e+00 2.198992632858480789e+00 7.091275581574435494e-02
2.010050251256281506e-01 -1.051892594429484973e+01 3.690538029476419624e+00 7.061557624115435972e-02
2.512562814070352091e-01 -1.459496974946419989e+01 5.368289601207663964e+00 7.028168261181269583e-02
3.015075376884422398e-01 -1.824109873343334343e+01 7.109141272052406535e+00 6.994748048177398814e-02
3.517587939698492705e-01 -2.110394062617320898e+01 8.808001311295763358e+00 6.965868607280799318e-02
4.020100502512563012e-01 -2.299532902700699211e+01 1.038702112835573388e+01 6.947247371174754271e-02
4.522613065326633319e-01 -2.388206703506185491e+01 1.179825572432384462e+01 6.946112738533447017e-02
5.025125628140704181e-01 -2.384847559584186527e+01 1.302092739079397177e+01 6.971710213749168772e-02
5.527638190954774489e-01 -2.304844149713231616e+01 1.405536439726155251e+01 7.035865244809956509e-02
6.030150753768844796e-01 -2.166113497159497925e+01 1.491577797686868045e+01 7.153435073379563192e-02
6.532663316582915103e-01 -1.985865476915369143e+01 1.562355588853724697e+01 7.342426984968028481e-02
7.035175879396985410e-01 -1.778774589970006659e+01 1.620202875039187518e+01 7.623572980604850780e-02
7.537688442211055717e-01 -1.556348179558922595e+01 1.667299637156784797e+01 8.019253459130261386e-02
8.040201005025126024e-01 -1.327095369291430593e+01 1.705484862704369320e+01 8.551833370982711569e-02
8.542713567839196331e-01 -1.097102511723963936e+01 1.736191424357235036e+01 9.241624714213153569e-02
9.045226130653266639e-01 -8.707180220087810341e+00 1.760466852709407348e+01 1.010469631386459177e-01
9.547738693467336946e-01 -6.511676432825716176e+00 1.779053385815276656e+01 1.115057324563800550e-01
1.005025125628140836e+00 -4.410202340881212102e+00 1.792511742672150632e+01 1.237963427862950883e-01
1.055276381909547867e+00 -2.424911934000295588e+00 1.801377527006351897e+01 1.377996154344396651e-01
1.105527638190954898e+00 -5.760657210832214048e-01 1.806333932683862997e+01 1.532368758110310980e-01
1.155778894472361928e+00 1.117381514751233595e+00 1.808371859918422686e+01 1.696351068584130983e-01
1.206030150753768959e+00 2.637960859175919826e+00 1.808896157911032176e+01 1.863082552955341309e-01
1.256281407035175990e+00 3.970463915804452792e+00 1.809734433241466789e+01 2.023749528934418451e-01
1.306532663316583021e+00 5.103204262699472693e+00 1.813020059761390712e+01 2.168317709647497038e-01
1.356783919597990051e+00 6.029614144116275831e+00 1.820953077350299409e+01 2.286882597582170773e-01
1.407035175879397082e+00 6.749883660180674205e+00 1.835481264565314063e+01 2.371452071348941204e-01
1.457286432160804113e+00 7.272200148792992813e+00 1.857973601992301482e+01 2.417697507482095276e-01
1.507537688442211143e+00 7.613108272869419046e+00 1.888967969166115424e+01 2.426071391072629480e-01
1.557788944723618174e+00 7.796666322311454955e+00 1.928060819792374403e+01 2.401834563680174117e-01
1.608040201005025205e+00 7.852401884151698930e+00 1.973971656979977496e+01 2.353947630675738978e-01
1.658291457286432236e+00 7.812448758928731252e+00 2.024766839883965019e+01 2.293244272910044956e-01
1.708542713567839266e+00 7.708513310031354315e+00 2.078179901939908092e+01 2.230545628348711285e-01
1.758793969849246297e+00 7.569353661824735902e+00 2.131938597544722569e+01 2.175274774133949263e-01
1.809045226130653328e+00 7.419244586694817123e+00 2.184015809621119075e+01 2.134803522537315756e-01
1.859296482412060358e+00 7.277533516823549320e+00 2.232759272921451554e+01 2.114431823819002132e-01
1.909547738693467389e+00 7.159013321806437347e+00 2.276905859994369052e+01 2.117712115144970708e-01
1.959798994974874420e+00 7.074586069866775517e+00 2.315527914923325525e+01 2.146805352176308634e-01
2.010050251256281673e+00 7.031663425678079449e+00 2.347975858971220475e+01 2.202637437557424527e-01
2.060301507537688703e+00 7.033966575761392725e+00 2.373867797696186344e+01 2.284756056024647430e-01
2.110552763819095734e+00 7.080785701685146982e+00 2.393139313767817811e+01 2.390931910869953936e-01
2.160804020100502765e+00 7.166179442938497068e+00 2.406121273940335925e+01 2.516681319977195908e-01
2.211055276381909795e+00 7.278830784038452073e+00 2.413582195514181450e+01 2.654982559881690074e-01
2.261306532663316826e+00 7.403161333088280394e+00 2.416673178794815868e+01 2.796478232283177712e-01
2.311557788944723857e+00 7.521826827105783764e+00 2.416752025702917095e+01 2.930357515751061959e-01
2.361809045226130888e+00 7.619061978055076345e+00 2.415122634954482095e+01 3.045881173785690010e-01
2.412060301507537918e+00 7.683837133593324431e+00 2.412774581311074940e+01 3.134212930810829079e-01
2.462311557788944949e+00 7.711721458635339310e+00 2.410217128812056586e+01 3.190005740296644743e-01
2.512562814070351980e+00 7.704793738022869043e+00 2.407465068402404640e+01 3.212213276567694176e-01
2.562814070351759010e+00 7.669703910674741110e+00 2.404171075066186347e+01 3.203874730025086937e-01
2.613065326633166041e+00 7.614696110920278649e+00 2.399843780575241681e+01 3.171004412942964867e-01
2.663316582914573072e+00 7.546724779323413124e+00 2.394067162944463334e+01 3.121002868754826354e-01
2.713567839195980103e+00 7.469615434761275985e+00 2.386650460042601907e+01 3.061080930337671813e-01
2.763819095477387133e+00 7.383687434879288247e+00 2.377676706755340774e+01 2.997074422289254803e-01
2.814070351758794164e+00 7.286662204520690800e+00 2.367461770651721054e+01 2.932823769874903785e-01
2.864321608040201195e+00 7.175290288874485611e+00 2.356465374825502934e+01 2.870100677333449757e-01
2.914572864321608225e+00 7.047047336026096787e+00 2.345201516534702790e+01 2.808944485183359485e-01
2.964824120603015256e+00 6.901405426743544069e+00 2.334180844343148564e+01 2.748235696903537084e-01
3.015075376884422287e+00 6.740432519859782978e+00 2.323893284348413601e+01 2.686355168678398186e-01
3.065326633165829318e+00 6.568685920343249940e+00 2.314817594661698408e+01 2.621808036287643917e-01
3.115577889447236348e+00 6.392504474762453981e+00 2.307432950990122222e+01 2.553698293753187132e-01
3.165829145728643379e+00 6.218892402389220031e+00 2.302208146890841078e+01 2.481932007814565411e-01
3.216080402010050410e+00 6.054257098257338932e+00 2.299555169511638297e+01 2.407059960887126260e-01
3.266331658291457440e+00 5.903309727751942404e+00 2.299752139085496339e+01 2.329801966665870083e-01
3.316582914572864471e+00 5.768421071520912768e+00 2.302859505451952415e+01 2.250499156452721861e-01
3.366834170854271502e+00 5.649608809417223654e+00 2.308664349916442049e+01 2.168861136940976042e-01
3.417085427135678533e+00 5.545126073658548371e+00 2.316683301313726062e+01 2.084239660375712400e-01
3.467336683417085563e+00 5.452396355843173836e+00 2.326234134957427457e+01 1.996304672801674229e-01
3.517587939698492594e+00 5.368901945577937873e+00 2.336557988719341239e+01 1.905704958478600108e-01
3.567839195979899625e+00 5.292663058215544503e+00 2.346952625748789600e+01 1.814314498009833854e-01
3.618090452261306655e+00 5.222146647835836042e+00 2.356874245554177705e+01 1.724955405716681878e-01
3.668341708542713686e+00 5.155730837041423875e+00 2.365982583370008641e+01 1.640798731331480076e-01
3.718592964824120717e+00 5.091084103328515020e+00 2.374131015082197393e+01 1.564774751977871248e-01
3.768844221105527748e+00 5.024879158656624156e+00 2.381324278693868735e+01 1.499243127522578989e-01
3.819095477386934778e+00 4.953115662332667313e+00 2.387670611764443152e+01 1.445969481782616861e-01
3.869346733668341809e+00 4.872042078462976988e+00 2.393343892432798725e+01 1.406254880619517145e-01
3.919597989949748840e+00 4.779378631428038204e+00 2.398555719619823989e+01 1.380978754279599263e-01
3.969849246231155870e+00 4.675379647698271413e+00 2.403528862143834033e+01 1.370399632483989272e-01
4.020100502512563345e+00 4.563300013753353035e+00 2.408466213583811211e+01 1.373769721182870052e-01
4.070351758793970376e+00 4.449028253535892041e+00 2.413518559037572331e+01 1.389007501243377241e-01
4.120603015075377407e+00 4.339935018591042137e+00 2.418761606326811631e+01 1.412673133791650382e-01
4.170854271356784437e+00 4.243254006414882262e+00 2.424192113553283434e+01 1.440303281886446407e-01
4.221105527638191468e+00 4.164470234707244423e+00 2.429744930951298443e+01 1.466972140150250847e-01
4.271356783919598499e+00 4.106186291936992916e+00 2.435322831201264648e+01 1.487913310072358219e-01
4.321608040201005529e+00 4.067773316370863590e+00 2.440825634909495889e+01 1.499124952766035801e-01
4.371859296482412560e+00 4.045849212560090002e+00 2.446167533761616397e+01 1.497946222627322410e-01
4.422110552763819591e+00 4.035361394852027495e+00 2.451279634282650477e+01 1.483564113542137630e-01
4.472361809045226622e+00 4.030887240966094964e+00 2.456103139452658723e+01 1.457326480319580675e-01
4.522613065326633652e+00 4.027760418581471491e+00 2.460582463679079979e+01 1.422683315700935258e-01
4.572864321608040683e+00 4.022769039810039082e+00 2.464665804299435337e+01 1.384619253871371414e-01
4.623115577889447714e+00 4.014370733764894617e+00 2.468315428602758033e+01 1.348602364457765213e-01
4.673366834170854744e+00 4.002530595724734575e+00 2.471523996622721597e+01 1.319327026286378490e-01
4.723618090452261775e+00 3.988349378280240831e+00 2.474328422723148435e+01 1.299734089774887136e-01
4.773869346733668806e+00 3.973617716885527784e+00 2.476810570889293928e+01 1.290729197539257356e-01
4.824120603015075837e+00 3.960365849694497786e+00 2.479076551740564227e+01 1.291623947331104472e-01
4.874371859296482867e+00 3.950440117912007665e+00 2.481214647065748835e+01 1.300890929308448074e-01
4.924623115577889898e+00 3.945151501925753035e+00 2.483243359843861597e+01 1.316743607890099310e-01
4.974874371859296929e+00 3.945081207317175487e+00 2.485069713974763772e+01 1.337340778924940299e-01
5.025125628140703959e+00 3.950141640152171618e+00 2.486478221199279659e+01 1.360743249018635803e-01
5.075376884422110990e+00 3.959939634836769695e+00 2.487161918127549853e+01 1.384859276818686258e-01
5.125628140703518021e+00 3.974375788801864928e+00 2.486792197774527935e+01 1.407515385059488477e-01
5.175879396984925052e+00 3.994284819605826709e+00 2.485109509002710837e+01 1.426635972253224305e-01
5.226130653266332082e+00 4.021841892880988034e+00 2.482007935450370084e+01 1.440434352779213778e-01
5.276381909547739113e+00 4.060481214498485869e+00 2.477587116275593004e+01 1.447535560932173559e-01
5.326633165829146144e+00 4.114210071324586160e+00 2.472155291919639097e+01 1.447019325006473067e-01
5.376884422110553174e+00 4.186419624739940559e+00 2.466183183926579758e+01 1.438425559477666538e-01
5.427135678391960205e+00 4.278517565360745678e+00 2.460223063511925190e+01 1.421768929293055206e-01
5.477386934673367236e+00 4.388844532573964230e+00 2.454815329981625993e+01 1.397571072835779582e-01
5.527638190954774267e+00 4.512312137161845094e+00 2.450404936625473695e+01 1.366875167295182603e-01
5.577889447236181297e+00 4.640997310804801046e+00 2.447284194713301275e+01 1.331193739160296263e-01
5.628140703517588328e+00 4.765603562769642032e+00 2.445569851370016323e+01 1.292367792753656430e-01
5.678391959798995359e+00 4.877376908178290726e+00 2.445213156215919881e+01 1.252362916061597886e-01
5.728643216080402389e+00 4.969881687275877091e+00 2.446033729587512440e+01 1.213061241392891787e-01
5.778894472361809420e+00 5.040088463698070065e+00 2.447763463626190727e+01 1.176105399690491743e-01
5.829145728643216451e+00 5.088491227362553104e+00 2.450087143632794096e+01 1.142818718259629857e-01
5.879396984924623482e+00 5.118338753039181732e+00 2.452671864672083046e+01 1.114192031828286494e-01
5.929648241206030512e+00 5.134368821772579139e+00 2.455185003736459493e+01 1.090917395865942108e-01
5.979899497487437543e+00 5.141541634535837346e+00 2.457306480719628183e+01 1.073467136633572544e-01
6.030150753768844574e+00 5.144150681202504849e+00 2.458742214421897643e+01 1.062238393931843466e-01
6.080402010050251604e+00 5.145431422119754572e+00 2.459241778926190847e+01 1.057770441576143666e-01
6.130653266331658635e+00 5.147539088081602543e+00 2.458617125955713334e+01 1.060981321244103409e-01
6.180904522613065666e+00 5.151652780590894487e+00 2.456755171630237555e+01 1.073300001688128891e-01
6.231155778894472697e+00 5.158020242546471401e+00 2.453618063982121811e+01 1.096556828604384332e-01
6.281407035175879727e+00 5.165922159529865887e+00 2.449230651809617854e+01 1.132575348967579248e-01
6.331658291457286758e+00 5.173689248649520955e+00 2.443661445061894000e+01 1.182552293977476576e-01
6.381909547738693789e+00 5.178950598246523818e+00 2.437006800400147810e+01 1.246435400505319230e-01
6.432160804020100819e+00 5.179199990939323150e+00 2.429385937908013204e+01 1.322532391648911787e-01
6.482412060301507850e+00 5.172590114241874204e+00 2.420947950996423970e+01 1.407499658173940182e-01
6.532663316582914881e+00 5.158700357550403126e+00 2.411884987274372349e+01 1.496726454434543496e-01
6.582914572864321912e+00 5.138963964869796897e+00 2.402442065015506500e+01 1.585016499363062215e-01
6.633165829145728942e+00 5.116526642962604399e+00 2.392915139414546388e+01 1.667404148681878862e-01
6.683417085427135973e+00 5.095514778569388170e+00 2.383633847178939291e+01 1.739930723563533344e-01
6.733668341708543004e+00 5.079932194177574800e+00 2.374931099453821659e+01 1.800239039055093471e-01
6.783919597989950034e+00 5.072571096006967650e+00 2.367105965868983475e+01 1.847896870402106206e-01
6.834170854271357065e+00 5.074331508092881471e+00 2.360388174689796514e+01 1.884403815536290216e-01
6.884422110552764096e+00 5.084178692560617385e+00 2.354912460558981024e+01 1.912861170446717995e-01
6.934673366834171127e+00 5.099699466597699349e+00 2.350709671060590722e+01 1.937314545453952819e-01
6.984924623115578157e+00 5.117973374963974642e+00 2.347719054936870009e+01 1.961848532917855048e-01
7.035175879396985188e+00 5.136374378128546248e+00 2.345821731553945710e+01 1.989619236829497928e-01
7.085427135678392219e+00 5.153009330037580327e+00 2.344888570671701444e+01 2.022089537056447339e-01
7.135678391959799249e+00 5.166722963705120186e+00 2.344828208296149441e+01 2.058704516833316234e-01
7.185929648241206280e+00 5.176825480133314450e+00 2.345616659245054336e+01 2.097103215765911410e-01
7.236180904522613311e+00 5.182804414417195638e+00 2.347293186230978534e+01 2.133787464262642541e-01
7.286432160804020342e+00 5.184223742949627400e+00 2.349918862036231815e+01 2.165040942007095681e-01
7.336683417085427372e+00 5.180848301587800186e+00 2.353510641388992042e+01 2.187833910031833917e-01
7.386934673366834403e+00 5.172875703068738673e+00 2.357976964884599980e+01 2.200458118014596287e-01
7.437185929648241434e+00 5.161105308433036498e+00 2.363083480780015222e+01 2.202722969884595705e-01
7.487437185929648464e+00 5.146940024444472961e+00 2.368466770182310910e+01 2.195701559318842255e-01
7.537688442211055495e+00 5.132238093834397219e+00 2.373694319009635478e+01 2.181180953905981490e-01
7.587939698492462526e+00 5.119117087294775992e+00 2.378349771581378391e+01 2.161057297164333812e-01
7.638190954773869557e+00 5.109805698854067657e+00 2.382113158578751921e+01 2.136883238692282028e-01
7.688442211055276587e+00 5.106555035871775949e+00 2.384810597419544465e+01 2.109663093979306236e-01
7.738693467336683618e+00 5.111528487900129925e+00 2.386423713621310227e+01 2.079879120800483538e-01
7.788944723618090649e+00 5.126561760777463839e+00 2.387066951691164718e+01 2.047673284684868589e-01
7.839195979899497679e+00 5.152752249264367812e+00 2.386951691512330243e+01 2.013102177929924352e-01
7.889447236180904710e+00 5.189966072899521166e+00 2.386354932109781046e+01 1.976396147785434432e-01
7.939698492462311741e+00 5.236463914665933750e+00 2.385599517955137117e+01 1.938161366219160742e-01
7.989949748743718771e+00 5.288866556409115738e+00 2.385040041768356645e+01 1.899465736675763072e-01
8.040201005025126690e+00 5.342578569624549800e+00 2.385041877457405590e+01 1.861764830493565503e-01
8.090452261306532833e+00 5.392603737284773047e+00 2.385944241825530554e+01 1.826666818254780722e-01
8.140703517587940752e+00 5.434509491106013890e+00 2.388009243957715455e+01 1.795597016179726890e-01
8.190954773869346894e+00 5.465223022792829788e+00 2.391370368931795909e+01 1.769472307926116539e-01
8.241206030150754813e+00 5.483409968292245473e+00 2.395998581261540394e+01 1.748501327008940842e-01
8.291457286432160956e+00 5.489361582999465305e+00 2.401699512160383776e+01 1.732179954242334119e-01
8.341708542713568875e+00 5.484505740899096260e+00 2.408143979853106487e+01 1.719476124177683751e-01
8.391959798994975017e+00 5.470767801181942502e+00 2.414922483289599597e+01 1.709129869603698282e-01
8.442211055276382936e+00 5.449999662526118449e+00 2.421607536724811993e+01 1.699962462038614730e-01
8.492462311557789079e+00 5.423599806372533472e+00 2.427807605589308437e+01 1.691101017528191253e-01
8.542713567839196998e+00 5.392335759699037112e+00 2.433201508684516057e+01 1.682070133001949408e-01
8.592964824120603140e+00 5.356315341254478390e+00 2.437549561963648515e+01 1.672755142097987480e-01
8.643216080402011059e+00 5.315051067388969486e+00 2.440684940196307906e+01 1.663278708632730529e-01
8.693467336683417201e+00 5.267596134619192405e+00 2.442494297807597903e+01 1.653843847448031035e-01
8.743718592964825120e+00 5.212759475584182844e+00 2.442899779939896021e+01 1.644587620486054891e-01
8.793969849246231263e+00 5.149406945931292334e+00 2.441854163331342775e+01 1.635472822673085525e-01
8.844221105527639182e+00 5.076827107568973929e+00 2.439355970903012150e+01 1.626229353641460429e-01
8.894472361809045324e+00 4.995100139595598066e+00 2.435482255418562048e+01 1.616346462239874326e-01
8.944723618090453243e+00 4.905375539281852326e+00 2.430426163144363016e+01 1.605111884721375504e-01
8.994974874371859386e+00 4.809953851801457070e+00 2.424519424950657509e+01 1.591692941934567673e-01
9.045226130653267305e+00 4.712093479646603633e+00 2.418221398435424874e+01 1.575255513637831561e-01
9.095477386934673447e+00 4.615533732949784529e+00 2.412067458717208979e+01 1.555115291842017189e-01
9.145728643216081366e+00 4.523829119861821013e+00 2.406586328252000584e+01 1.530907646099134434e-01
9.195979899497487509e+00 4.439688969739969515e+00 2.402210393592000415e+01 1.502748154347182952e-01
9.246231155778895427e+00 4.364555265561238961e+00 2.399207598350852066e+01 1.471343171633971159e-01
9.296482412060301570e+00 4.298589664810198663e+00 2.397655406777910869e+01 1.438009651503859287e-01
9.346733668341709489e+00 4.241086457294630740e+00 2.397460518434023413e+01 1.404579895562770020e-01
9.396984924623115631e+00 4.191145995611341490e+00 2.398410834789310542e+01 1.373192727723777373e-01
9.447236180904523550e+00 4.148323183162762717e+00 2.400236629138543520e+01 1.345997345963884095e-01
9.497487437185929693e+00 4.112973084562480786e+00 2.402659312490457211e+01 1.324817289888037819e-01
9.547738693467337612e+00 4.086151842055082639e+00 2.405416199650514741e+01 1.310841811496960274e-01
9.597989949748743754e+00 4.069131225466171564e+00 2.408262332352950708e+01 1.304422382064152064e-01
9.648241206030151673e+00 4.062753858228601800e+00 2.410959944057339044e+01 1.305034236596882002e-01
9.698492462311557816e+00 4.066916366629988566e+00 2.413269534344662048e+01 1.311412332445749673e-01
9.748743718592965735e+00 4.080396642810751651e+00 2.414953887190043247e+01 1.321815004004105176e-01
9.798994974874371877e+00 4.101077778023962672e+00 2.415799819360267264e+01 1.334341744100931426e-01
9.849246231155779796e+00 4.126444371145916001e+00 2.415654597089123357e+01 1.347240311444441174e-01
9.899497487437185939e+00 4.154119960788205113e+00 2.414467087854120564e+01 1.359160656332258077e-01
9.949748743718593857e+00 4.182226044086544192e+00 2.412319652202564413e+01 1.369327407288367937e-01
1.000000000000000000e+01 4.209463592313338332e+00 2.409437007853362189e+01 1.377606393938053952e-01


==> anc/aspirin/aspirin_frac_18_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -1.925248887553571819e+00 -1.764862195096334130e+00 6.675810846405847432e-01
1.005025125628140753e-01 -7.250424034603750734e+00 -6.805761739428046297e+00 6.661002677951306516e-01
1.507537688442211199e-01 -1.476535930549364117e+01 -1.442335001129073824e+01 6.637563247889600726e-01
2.010050251256281506e-01 -2.286768235661491033e+01 -2.363685066833418347e+01 6.607329738800893359e-01
2.512562814070352091e-01 -3.001237906204451633e+01 -3.339703300482098314e+01 6.572797232923461852e-01
3.015075376884422398e-01 -3.508174978031262725e+01 -4.278351766075589779e+01 6.536982312650082561e-01
3.517587939698492705e-01 -3.756651835234134040e+01 -5.113598806007070863e+01 6.503186507698464069e-01
4.020100502512563012e-01 -3.753848958360180177e+01 -5.809861002630938032e+01 6.474660445611696291e-01
4.522613065326633319e-01 -3.547487272003897374e+01 -6.358799541771118413e+01 6.454218209563632458e-01
5.025125628140704181e-01 -3.203088982692025866e+01 -6.771507787989924054e+01 6.443901625209530470e-01
5.527638190954774489e-01 -2.784564512098662803e+01 -7.069544394287002831e+01 6.444809642261837279e-01
6.030150753768844796e-01 -2.342567545739220236e+01 -7.277405107128575423e+01 6.457159932109655109e-01
6.532663316582915103e-01 -1.910799717733243241e+01 -7.417629918769250708e+01 6.480550299224790978e-01
7.035175879396985410e-01 -1.507829192084774128e+01 -7.508519252544633105e+01 6.514292821146031587e-01
7.537688442211055717e-01 -1.141393031274263059e+01 -7.563752416174597215e+01 6.557662515922247914e-01
8.040201005025126024e-01 -8.128865525195971387e+00 -7.593059394538738616e+01 6.609948288715775666e-01
8.542713567839196331e-01 -5.208525265685558736e+00 -7.603276099112979125e+01 6.670282185879230497e-01
9.045226130653266639e-01 -2.631561122549503917e+00 -7.599378939652882536e+01 6.737307563593012416e-01
9.547738693467336946e-01 -3.801038440686307918e-01 -7.585308365609431291e+01 6.808801815876329711e-01
1.005025125628140836e+00 1.557993358912305837e+00 -7.564519071508091486e+01 6.881390866215720825e-01
1.055276381909547867e+00 3.191254576555216715e+00 -7.540260018939537190e+01 6.950484189916666944e-01
1.105527638190954898e+00 4.528052979881802109e+00 -7.515622118905355364e+01 7.010521497726880380e-01
1.155778894472361928e+00 5.579627825122822848e+00 -7.493413920539160245e+01 7.055554297308817002e-01
1.206030150753768959e+00 6.361961830484003322e+00 -7.475941096611775549e+01 7.080092393187558120e-01
1.256281407035175990e+00 6.896569895399504269e+00 -7.464772207566331019e+01 7.080046902939425291e-01
1.306532663316583021e+00 7.210458492392284313e+00 -7.460567645255196112e+01 7.053533822039280698e-01
1.356783919597990051e+00 7.335400004139773777e+00 -7.463028539828567887e+01 7.001305047758740185e-01
1.407035175879397082e+00 7.306540946183517349e+00 -7.470989348260437168e+01 6.926664508382376351e-01
1.457286432160804113e+00 7.160402996196424397e+00 -7.482638723467144359e+01 6.834880869870366693e-01
1.507537688442211143e+00 6.932509459452968592e+00 -7.495819008813994344e+01 6.732263527414633630e-01
1.557788944723618174e+00 6.655039477470308107e+00 -7.508336199447963111e+01 6.625159337390174041e-01
1.608040201005025205e+00 6.354963376128568875e+00 -7.518215416571707976e+01 6.519121078724720020e-01
1.658291457286432236e+00 6.053009587305989037e+00 -7.523859930046243960e+01 6.418409816403721768e-01
1.708542713567839266e+00 5.763588846282125644e+00 -7.524105490623227865e+01 6.325868858540788509e-01
1.758793969849246297e+00 5.495528422513430655e+00 -7.518193964530415485e+01 6.243096121532359932e-01
1.809045226130653328e+00 5.253243604470131167e+00 -7.505710363618925385e+01 6.170775424771878237e-01
1.859296482412060358e+00 5.037888156566258324e+00 -7.486529658460069925e+01 6.109014305944423517e-01
1.909547738693467389e+00 4.848130073086693415e+00 -7.460804763393127814e+01 6.057569766919125298e-01
1.959798994974874420e+00 4.680464645192721207e+00 -7.429001025373133871e+01 6.015909012870533923e-01
2.010050251256281673e+00 4.529290010667355482e+00 -7.391955561536806840e+01 5.983129303344201233e-01
2.060301507537688703e+00 4.387172165521991296e+00 -7.350922527540174656e+01 5.957825179232888457e-01
2.110552763819095734e+00 4.245687437712390988e+00 -7.307564501484111474e+01 5.938019947125110498e-01
2.160804020100502765e+00 4.096929693504210768e+00 -7.263864797657896588e+01 5.921259888866257093e-01
2.211055276381909795e+00 3.935334216113465455e+00 -7.221958120833093631e+01 5.904910466544314174e-01
2.261306532663316826e+00 3.759136204056829911e+00 -7.183898750330753558e+01 5.886615276250205531e-01
2.311557788944723857e+00 3.570773027646318099e+00 -7.151402135141763949e+01 5.864807365681438123e-01
2.361809045226130888e+00 3.375922481730505353e+00 -7.125607685278136216e+01 5.839121919432342933e-01
2.412060301507537918e+00 3.181481354105658799e+00 -7.106916790149435315e+01 5.810565760215844477e-01
2.462311557788944949e+00 2.993305799871843309e+00 -7.094954605536982228e+01 5.781359101197308670e-01
2.512562814070351980e+00 2.814658968405078898e+00 -7.088679961755673276e+01 5.754465770354989518e-01
2.562814070351759010e+00 2.645958520667612390e+00 -7.086626443504050599e+01 5.732932709878190147e-01
2.613065326633166041e+00 2.485779666267921240e+00 -7.087213677060591976e+01 5.719221373964122890e-01
2.663316582914573072e+00 2.332502038485221529e+00 -7.089041865730860081e+01 5.714705885289581566e-01
2.713567839195980103e+00 2.185788672042747294e+00 -7.091089265535100594e+01 5.719445596384168384e-01
2.763819095477387133e+00 2.047317404018011988e+00 -7.092770818298735946e+01 5.732249151227797324e-01
2.814070351758794164e+00 1.920659562785852925e+00 -7.093869769994324770e+01 5.750969805449064332e-01
2.864321608040201195e+00 1.810612536322651067e+00 -7.094398086772946499e+01 5.772928314750440659e-01
2.914572864321608225e+00 1.722420064490854941e+00 -7.094456050791609414e+01 5.795354631544062940e-01
2.964824120603015256e+00 1.661145915981639520e+00 -7.094142623605657150e+01 5.815766426168801351e-01
3.015075376884422287e+00 1.631181826733580920e+00 -7.093530055385244282e+01 5.832245658973103097e-01
3.065326633165829318e+00 1.635696475077847767e+00 -7.092681950684553271e+01 5.843612676089879887e-01
3.115577889447236348e+00 1.675887434667896914e+00 -7.091681199906409461e+01 5.849513024739086964e-01
3.165829145728643379e+00 1.750125309806802365e+00 -7.090644613724415990e+01 5.850423798221421334e-01
3.216080402010050410e+00 1.853303901749832505e+00 -7.089721823489921348e+01 5.847570246573282615e-01
3.266331658291457440e+00 1.976769904048154558e+00 -7.089090388089013572e+01 5.842741136358320375e-01
3.316582914572864471e+00 2.109055219517088631e+00 -7.088958574355680753e+01 5.838011816883753591e-01
3.366834170854271502e+00 2.237359826661842188e+00 -7.089575798106800164e+01 5.835416397769649377e-01
3.417085427135678533e+00 2.349476418318230397e+00 -7.091239298275834813e+01 5.836633575702252497e-01
3.467336683417085563e+00 2.435717596041288235e+00 -7.094283364452799390e+01 5.842749164165224052e-01
3.517587939698492594e+00 2.490426484806256724e+00 -7.099045345673280849e+01 5.854133170234077088e-01
3.567839195979899625e+00 2.512778910440303548e+00 -7.105814388744889243e+01 5.870434833630436833e-01
3.618090452261306655e+00 2.506757152964735891e+00 -7.114776624508513692e+01 5.890672404253785022e-01
3.668341708542713686e+00 2.480345151276198923e+00 -7.125970959994302234e+01 5.913384585147157813e-01
3.718592964824120717e+00 2.444135622741972380e+00 -7.139264985229145566e+01 5.936815155201790040e-01
3.768844221105527748e+00 2.409630110401219216e+00 -7.154355223880418180e+01 5.959111992901374721e-01
3.819095477386934778e+00 2.387536002430879822e+00 -7.170792442853202431e+01 5.978527877272667990e-01
3.869346733668341809e+00 2.386318899544420447e+00 -7.188029995158730401e+01 5.993610043210280125e-01
3.919597989949748840e+00 2.411181026962637475e+00 -7.205489033830619405e+01 6.003360949947120773e-01
3.969849246231155870e+00 2.463550995526934795e+00 -7.222628711253997835e+01 6.007348529985043761e-01
4.020100502512563345e+00 2.541118192698919476e+00 -7.239005022133767397e+01 6.005744104967648545e-01
4.070351758793970376e+00 2.638418307658175532e+00 -7.254302739230749353e+01 5.999272864850023756e-01
4.120603015075377407e+00 2.747933240062221838e+00 -7.268332771577279061e+01 5.989076776836190774e-01
4.170854271356784437e+00 2.861572262230934083e+00 -7.280999955874631269e+01 5.976511566328858160e-01
4.221105527638191468e+00 2.972262982764566797e+00 -7.292258155963358490e+01 5.962921577158616371e-01
4.271356783919598499e+00 3.075268957228596722e+00 -7.302074701913487331e+01 5.949448534897905372e-01
4.321608040201005529e+00 3.168853857879961655e+00 -7.310421760804916858e+01 5.936923586149566168e-01
4.371859296482412560e+00 3.254075401690033065e+00 -7.317299843063415210e+01 5.925865402171915930e-01
4.422110552763819591e+00 3.333775821185573474e+00 -7.322783625303081578e+01 5.916569876480904933e-01
4.472361809045226622e+00 3.411123777502730547e+00 -7.327069072117220117e+01 5.909244726153498606e-01
4.522613065326633652e+00 3.488222523963967259e+00 -7.330498264742222148e+01 5.904129274501904723e-01
4.572864321608040683e+00 3.565253516059065930e+00 -7.333545596390601418e+01 5.901551161448699290e-01
4.623115577889447714e+00 3.640393913260922432e+00 -7.336763218762352778e+01 5.901901753660164784e-01
4.673366834170854744e+00 3.710437440838499246e+00 -7.340699051221976390e+01 5.905546792547584634e-01
4.723618090452261775e+00 3.771798582094544994e+00 -7.345810968897686166e+01 5.912713580200673613e-01
4.773869346733668806e+00 3.821490506999170922e+00 -7.352401780905309181e+01 5.923401831675704221e-01
4.824120603015075837e+00 3.857755750779375603e+00 -7.360591097875254718e+01 5.937352356282382670e-01
4.874371859296482867e+00 3.880230030986448586e+00 -7.370326095011597545e+01 5.954083722590469696e-01
4.924623115577889898e+00 3.889724379442078828e+00 -7.381419807308722625e+01 5.972982659493050184e-01
4.974874371859296929e+00 3.887824293369580797e+00 -7.393598681780451898e+01 5.993417728313970017e-01
5.025125628140703959e+00 3.876493642550762786e+00 -7.406543016723199457e+01 6.014841499870785535e-01
5.075376884422110990e+00 3.857774280175993109e+00 -7.419912494901267053e+01 6.036853011406334568e-01
5.125628140703518021e+00 3.833569641348733459e+00 -7.433358976171420807e+01 6.059205781686870518e-01
5.175879396984925052e+00 3.805460408297745456e+00 -7.446534755012203277e+01 6.081762768130238861e-01
5.226130653266332082e+00 3.774536988996549436e+00 -7.459104230465675300e+01 6.104414668783979536e-01
5.276381909547739113e+00 3.741302631405917456e+00 -7.470761825082415442e+01 6.126988645567155167e-01
5.326633165829146144e+00 3.705734100661906893e+00 -7.481252843864037061e+01 6.149177745641687398e-01
5.376884422110553174e+00 3.667542254369185795e+00 -7.490390424428167648e+01 6.170515084181571464e-01
5.427135678391960205e+00 3.626568732227222203e+00 -7.498062332627750948e+01 6.190402495485677337e-01
5.477386934673367236e+00 3.583152228983396359e+00 -7.504225209844575772e+01 6.208186147021061974e-01
5.527638190954774267e+00 3.538269703476262240e+00 -7.508888702012521321e+01 6.223258629785878293e-01
5.577889447236181297e+00 3.493335712220206002e+00 -7.512095470646642070e+01 6.235162855948399585e-01
5.628140703517588328e+00 3.449697725804469428e+00 -7.513904139750671618e+01 6.243676823446002722e-01
5.678391959798995359e+00 3.408022947903693645e+00 -7.514380608956457763e+01 6.248865035760140518e-01
5.728643216080402389e+00 3.367853517784565209e+00 -7.513599538192811167e+01 6.251087994364080691e-01
5.778894472361809420e+00 3.327566644415507202e+00 -7.511653445222259506e+01 6.250965925658885647e-01
5.829145728643216451e+00 3.284823631589747439e+00 -7.508663401743592658e+01 6.249299711348992314e-01
5.879396984924623482e+00 3.237387544733609790e+00 -7.504784363290006866e+01 6.246961739356946541e-01
5.929648241206030512e+00 3.184020753817686344e+00 -7.500200501660779651e+01 6.244778581072667478e-01
5.979899497487437543e+00 3.125118105636879307e+00 -7.495110780551763696e+01 6.243430951374033810e-01
6.030150753768844574e+00 3.062820353962955267e+00 -7.489710157982304395e+01 6.243391927050560009e-01
6.080402010050251604e+00 3.000551858500978941e+00 -7.484174438006121477e+01 6.244913280007272638e-01
6.130653266331658635e+00 2.942148889357056873e+00 -7.478655232028808086e+01 6.248055551513200800e-01
6.180904522613065666e+00 2.890890565989778338e+00 -7.473286269322710496e+01 6.252744665248188838e-01
6.231155778894472697e+00 2.848753392805962736e+00 -7.468196065935296701e+01 6.258831425484938649e-01
6.281407035175879727e+00 2.816092100378808194e+00 -7.463518006472455113e+01 6.266133415212140623e-01
6.331658291457286758e+00 2.791772717463170128e+00 -7.459389265739997654e+01 6.274450147439465386e-01
6.381909547738693789e+00 2.773632784096778270e+00 -7.455934495601141521e+01 6.283555873076535070e-01
6.432160804020100819e+00 2.759072612704206673e+00 -7.453236767172397492e+01 6.293183755240223665e-01
6.482412060301507850e+00 2.745595773533153761e+00 -7.451304245517752634e+01 6.303017040296104989e-01
6.532663316582914881e+00 2.731186067528867056e+00 -7.450044393656450836e+01 6.312698067323310180e-01
6.582914572864321912e+00 2.714492749699076057e+00 -7.449257097214143641e+01 6.321857354477650182e-01
6.633165829145728942e+00 2.694865053178103320e+00 -7.448653977382477365e+01 6.330156279349853365e-01
6.683417085427135973e+00 2.672311818959947516e+00 -7.447904348752456372e+01 6.337331465465447788e-01
6.733668341708543004e+00 2.647452574877718234e+00 -7.446700687239021477e+01 6.343228755024933330e-01
6.783919597989950034e+00 2.621477678717987203e+00 -7.444830359565384015e+01 6.347818981238152469e-01
6.834170854271357065e+00 2.596074026895633491e+00 -7.442237475212340314e+01 6.351194120169418866e-01
6.884422110552764096e+00 2.573242471684297872e+00 -7.439059611775783765e+01 6.353547933728312946e-01
6.934673366834171127e+00 2.554967460808027280e+00 -7.435628267906569988e+01 6.355148064920567164e-01
6.984924623115578157e+00 2.542792947040967366e+00 -7.432428277266006944e+01 6.356306303014302994e-01
7.035175879396985188e+00 2.537457933077485794e+00 -7.430019439008631821e+01 6.357351142077678485e-01
7.085427135678392219e+00 2.538777242697778380e+00 -7.428932727618231979e+01 6.358603268927139895e-01
7.135678391959799249e+00 2.545875921737788872e+00 -7.429562123458383383e+01 6.360352007502967364e-01
7.185929648241206280e+00 2.557723363402459427e+00 -7.432078254230492576e+01 6.362830455433485799e-01
7.236180904522613311e+00 2.573749889983910411e+00 -7.436387978495793050e+01 6.366189212319465218e-01
7.286432160804020342e+00 2.594259533927683492e+00 -7.442153023537069600e+01 6.370471627208665888e-01
7.336683417085427372e+00 2.620426176878292157e+00 -7.448863211332940182e+01 6.375595227206883875e-01
7.386934673366834403e+00 2.653845918287421224e+00 -7.455942148432090733e+01 6.381343726189453447e-01
7.437185929648241434e+00 2.695824459832986353e+00 -7.462853200250000896e+01 6.387372977711304189e-01
7.487437185929648464e+00 2.746701846476933273e+00 -7.469175879526622452e+01 6.393233609015345209e-01
7.537688442211055495e+00 2.805500041608700368e+00 -7.474636487323124356e+01 6.398412011939853539e-01
7.587939698492462526e+00 2.870035374244560789e+00 -7.479095569484604766e+01 6.402387877446823472e-01
7.638190954773869557e+00 2.937441065738994439e+00 -7.482509976346416636e+01 6.404700344771300236e-01
7.688442211055276587e+00 3.004885746471138930e+00 -7.484892729316520388e+01 6.405009101636345292e-01
7.738693467336683618e+00 3.070215440500061899e+00 -7.486288347438309643e+01 6.403135562843509376e-01
7.788944723618090649e+00 3.132299642740134171e+00 -7.486768846370368635e+01 6.399074306437003701e-01
7.839195979899497679e+00 3.190989757926558923e+00 -7.486443063973230494e+01 6.392974044402029987e-01
7.889447236180904710e+00 3.246741670347911057e+00 -7.485465210112265311e+01 6.385096046720697416e-01
7.939698492462311741e+00 3.300062371072913781e+00 -7.484029991605538612e+01 6.375762387447395652e-01
7.989949748743718771e+00 3.350985847442390142e+00 -7.482349608817911246e+01 6.365305618833894119e-01
8.040201005025126690e+00 3.398762140552904043e+00 -7.480617880558841648e+01 6.354027155030433915e-01
8.090452261306532833e+00 3.441867892769742809e+00 -7.478973850774654863e+01 6.342166766723595916e-01
8.140703517587940752e+00 3.478339018645115743e+00 -7.477478346092527772e+01 6.329882909897701637e-01
8.190954773869346894e+00 3.506316583908275053e+00 -7.476111881037081730e+01 6.317244263982264574e-01
8.241206030150754813e+00 3.524620881513333526e+00 -7.474793620867092159e+01 6.304235587524373852e-01
8.291457286432160956e+00 3.533156346206178799e+00 -7.473412896879611367e+01 6.290782661647649210e-01
8.341708542713568875e+00 3.533011222942751939e+00 -7.471860734132151549e+01 6.276798523266549079e-01
8.391959798994975017e+00 3.526229664511610906e+00 -7.470050622160260900e+01 6.262245636624060863e-01
8.442211055276382936e+00 3.515352874495533797e+00 -7.467924169782722288e+01 6.247199005251180548e-01
8.492462311557789079e+00 3.502898136262994289e+00 -7.465445021504916667e+01 6.231888901717430596e-01
8.542713567839196998e+00 3.490940823987715991e+00 -7.462589677746402117e+01 6.216703744012744837e-01
8.592964824120603140e+00 3.480894208677786761e+00 -7.459344232077990000e+01 6.202144796964947915e-01
8.643216080402011059e+00 3.473487075975027150e+00 -7.455711607835182519e+01 6.188740982190703566e-01
8.693467336683417201e+00 3.468869371852306926e+00 -7.451727096214685275e+01 6.176946902183860777e-01
8.743718592964825120e+00 3.466759829798550019e+00 -7.447474327799591265e+01 6.167053243075363289e-01
8.793969849246231263e+00 3.466580554375807477e+00 -7.443091932953164758e+01 6.159133161731478179e-01
8.844221105527639182e+00 3.467569671378043950e+00 -7.438763771352851961e+01 6.153034196709377124e-01
8.894472361809045324e+00 3.468890615126646537e+00 -7.434691442700838593e+01 6.148410122005976142e-01
8.944723618090453243e+00 3.469752241054353536e+00 -7.431054466681058557e+01 6.144778317538428514e-01
8.994974874371859386e+00 3.469530275104820927e+00 -7.427968728940084020e+01 6.141588356445634167e-01
9.045226130653267305e+00 3.467862002203432326e+00 -7.425455913674943531e+01 6.138293301512599554e-01
9.095477386934673447e+00 3.464688130190801019e+00 -7.423434883659292893e+01 6.134420206122903618e-01
9.145728643216081366e+00 3.460234421662102822e+00 -7.421740397469341133e+01 6.129635912542885645e-01
9.195979899497487509e+00 3.454943868270966334e+00 -7.420166377007583947e+01 6.123799070551163570e-01
9.246231155778895427e+00 3.449374524360786953e+00 -7.418522639921417294e+01 6.116984634258652020e-01
9.296482412060301570e+00 3.444070885908734336e+00 -7.416688760400435854e+01 6.109468804763423799e-01
9.346733668341709489e+00 3.439412604985304878e+00 -7.414648946247146455e+01 6.101672523614474208e-01
9.396984924623115631e+00 3.435455581515123757e+00 -7.412497750316855161e+01 6.094076609376586351e-01
9.447236180904523550e+00 3.431803700724243011e+00 -7.410415740181130673e+01 6.087134010075831991e-01
9.497487437185929693e+00 3.427566292882945564e+00 -7.408623191924692719e+01 6.081207220074726916e-01
9.547738693467337612e+00 3.421447453020947993e+00 -7.407325241796337423e+01 6.076549025074803323e-01
9.597989949748743754e+00 3.411974389733553270e+00 -7.406662481253940200e+01 6.073326349418990411e-01
9.648241206030151673e+00 3.397818677293244605e+00 -7.406677585027929922e+01 6.071668935362185548e-01
9.698492462311557816e+00 3.378122699508625093e+00 -7.407303236850073347e+01 6.071715656394695015e-01
9.748743718592965735e+00 3.352733806485718393e+00 -7.408371322610335596e+01 6.073635043884366702e-01
9.798994974874371877e+00 3.322274159742512722e+00 -7.409639302837479136e+01 6.077609861270897307e-01
9.849246231155779796e+00 3.288022628562158101e+00 -7.410827324660027671e+01 6.083790985580848076e-01
9.899497487437185939e+00 3.251637947847818566e+00 -7.411659055944954844e+01 6.092236661284747834e-01
9.949748743718593857e+00 3.214794493278397169e+00 -7.411900222300535290e+01 6.102856288853119038e-01
1.000000000000000000e+01 3.178825118639778680e+00 -7.411390759259437289e+01 6.115374319126225533e-01


==> anc/aspirin/aspirin_frac_19_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -2.646933843065935488e+00 3.075725479711473476e+00 1.235350959074917876e-01
1.005025125628140753e-01 -1.003494239730826187e+01 1.186045774367032024e+01 1.227489509137708878e-01
1.507537688442211199e-01 -2.067194115753487793e+01 2.513515956270909513e+01 1.215108140975100642e-01
2.010050251256281506e-01 -3.255980449177780400e+01 4.119215419138785705e+01 1.199236308404690726e-01
2.512562814070352091e-01 -4.372936322210614435e+01 5.820782828756896521e+01 1.181196875360079612e-01
3.015075376884422398e-01 -5.268957586527118764e+01 7.458673844676481224e+01 1.162466784650774271e-01
3.517587939698492705e-01 -5.866145417147131269e+01 8.918890292647463980e+01 1.144497103122414788e-01
4.020100502512563012e-01 -6.156885600363923317e+01 1.014048085439713986e+02 1.128531746407484271e-01
4.522613065326633319e-01 -6.185037911206865147e+01 1.110972826921092889e+02 1.115486242498378855e-01
5.025125628140704181e-01 -6.020108160667231090e+01 1.184641537098070074e+02 1.105938088673008163e-01
5.527638190954774489e-01 -5.734277559721251549e+01 1.238822480183097241e+02 1.100232332792151213e-01
6.030150753768844796e-01 -5.387765982449766966e+01 1.277775289301907264e+02 1.098649645189787999e-01
6.532663316582915103e-01 -5.023190010334545264e+01 1.305414140509537333e+02 1.101560754527496078e-01
7.035175879396985410e-01 -4.666472369219576422e+01 1.324920037781025712e+02 1.109508511968528011e-01
7.537688442211055717e-01 -4.330991697391723250e+01 1.338674172301213616e+02 1.123186456862109023e-01
8.040201005025126024e-01 -4.022333670831701369e+01 1.348363653124639256e+02 1.143295678100896412e-01
8.542713567839196331e-01 -3.742180564607549087e+01 1.355145528103008985e+02 1.170272791493745662e-01
9.045226130653266639e-01 -3.490853173243939978e+01 1.359803676324729906e+02 1.203922172935930762e-01
9.547738693467336946e-01 -3.268586934413615808e+01 1.362871901865743496e+02 1.243058717463915858e-01
1.005025125628140836e+00 -3.075869288771936638e+01 1.364719473191437942e+02 1.285326148839869287e-01
1.055276381909547867e+00 -2.913225860078724239e+01 1.365605926030337116e+02 1.327335451848269121e-01
1.105527638190954898e+00 -2.780801930966257984e+01 1.365715129574878404e+02 1.365153590611345447e-01
1.155778894472361928e+00 -2.677985841273615009e+01 1.365177702401520605e+02 1.395025481153147617e-01
1.206030150753768959e+00 -2.603202416536463559e+01 1.364087858948324765e+02 1.414116592488689761e-01
1.256281407035175990e+00 -2.553906478429975735e+01 1.362517303527968124e+02 1.421059995940953391e-01
1.306532663316583021e+00 -2.526747946940754375e+01 1.360526218038014008e+02 1.416164634374693365e-01
1.356783919597990051e+00 -2.517854651673824762e+01 1.358170377089311671e+02 1.401250463434061677e-01
1.407035175879397082e+00 -2.523170632073328079e+01 1.355503806224114669e+02 1.379182714589523018e-01
1.457286432160804113e+00 -2.538787655625614903e+01 1.352577490245874401e+02 1.353253789200728197e-01
1.507537688442211143e+00 -2.561216534664250943e+01 1.349435691448626358e+02 1.326588519475460914e-01
1.557788944723618174e+00 -2.587563522113731551e+01 1.346111951847775288e+02 1.301719798208925416e-01
1.608040201005025205e+00 -2.615600782070904984e+01 1.342626679615416663e+02 1.280408021464728430e-01
1.658291457286432236e+00 -2.643741079495698543e+01 1.338987510970654284e+02 1.263689433695298625e-01
1.708542713567839266e+00 -2.670941299092408272e+01 1.335192707303537532e+02 1.252071054037504350e-01
1.758793969849246297e+00 -2.696567887478046188e+01 1.331236987430370959e+02 1.245764302701734966e-01
1.809045226130653328e+00 -2.720261182364970409e+01 1.327118573980592657e+02 1.244862818467773469e-01
1.859296482412060358e+00 -2.741833098064310903e+01 1.322845918986191691e+02 1.249405936623712715e-01
1.909547738693467389e+00 -2.761220206995757920e+01 1.318442628851954339e+02 1.259313956323976635e-01
1.959798994974874420e+00 -2.778491651168600640e+01 1.313949596310301331e+02 1.274227593488873322e-01
2.010050251256281673e+00 -2.793885450064635734e+01 1.309424199960874944e+02 1.293324808192649611e-01
2.060301507537688703e+00 -2.807830135127536053e+01 1.304937331013370851e+02 1.315210516517874850e-01
2.110552763819095734e+00 -2.820912479351381208e+01 1.300569473851978159e+02 1.337963571513887950e-01
2.160804020100502765e+00 -2.833778353351374690e+01 1.296406796210006860e+02 1.359375562364515122e-01
2.211055276381909795e+00 -2.846991290378040773e+01 1.292537374308195695e+02 1.377341268900023619e-01
2.261306532663316826e+00 -2.860902101680650489e+01 1.289046922413764946e+02 1.390291671241973559e-01
2.311557788944723857e+00 -2.875584953289166990e+01 1.286013371625513457e+02 1.397530034138282640e-01
2.361809045226130888e+00 -2.890866830669391518e+01 1.283500494811751196e+02 1.399356507218691148e-01
2.412060301507537918e+00 -2.906432694495262226e+01 1.281551948764273448e+02 1.396937776384431784e-01
2.462311557788944949e+00 -2.921952912580333717e+01 1.280187702588009131e+02 1.391965233114417499e-01
2.512562814070351980e+00 -2.937172895978067189e+01 1.279404265045614295e+02 1.386212220088312297e-01
2.562814070351759010e+00 -2.951929647333560069e+01 1.279178618831915344e+02 1.381124130597446986e-01
2.613065326633166041e+00 -2.966099769522312002e+01 1.279474199522426545e+02 1.377550667892524783e-01
2.663316582914573072e+00 -2.979514887856709038e+01 1.280246569538848291e+02 1.375671707322942139e-01
2.713567839195980103e+00 -2.991888343098623082e+01 1.281446984975407872e+02 1.375101358473030666e-01
2.763819095477387133e+00 -3.002782955448479996e+01 1.283023372642848017e+02 1.375104259953605634e-01
2.814070351758794164e+00 -3.011627539928268149e+01 1.284919425417951402e+02 1.374840505886512632e-01
2.864321608040201195e+00 -3.017773915722808553e+01 1.287072922448714678e+02 1.373571505443240692e-01
2.914572864321608225e+00 -3.020581199331816080e+01 1.289414019684161588e+02 1.370793271748813325e-01
2.964824120603015256e+00 -3.019515028642887344e+01 1.291863768088788333e+02 1.366295079386786182e-01
3.015075376884422287e+00 -3.014248439780542910e+01 1.294333170152923742e+02 1.360156944492430520e-01
3.065326633165829318e+00 -3.004746537025222253e+01 1.296723793876459752e+02 1.352700589242236406e-01
3.115577889447236348e+00 -2.991314303023845511e+01 1.298931728959597649e+02 1.344406449582390695e-01
3.165829145728643379e+00 -2.974592861942386079e+01 1.300856591148137795e+02 1.335811607403246393e-01
3.216080402010050410e+00 -2.955505146651958270e+01 1.302415842801605663e+02 1.327407724867407102e-01
3.266331658291457440e+00 -2.935169633724807525e+01 1.303562246224747696e+02 1.319557222471327007e-01
3.316582914572864471e+00 -2.914809472161456583e+01 1.304299917188267273e+02 1.312439364211148152e-01
3.366834170854271502e+00 -2.895677727210028607e+01 1.304693477783867479e+02 1.306031613449021300e-01
3.417085427135678533e+00 -2.879001397501259518e+01 1.304865927898939333e+02 1.300128604139057231e-01
3.467336683417085563e+00 -2.865928991757894906e+01 1.304983800299256700e+02 1.294396749481765141e-01
3.517587939698492594e+00 -2.857460525557049280e+01 1.305231850470287327e+02 1.288452973460695594e-01
3.567839195979899625e+00 -2.854349101447199644e+01 1.305782605937296807e+02 1.281946544230267993e-01
3.618090452261306655e+00 -2.856984258429970680e+01 1.306767544946236512e+02 1.274623152450029828e-01
3.668341708542713686e+00 -2.865287587490213284e+01 1.308256158148510337e+02 1.266362283497145524e-01
3.718592964824120717e+00 -2.878660123234186585e+01 1.310247010524846587e+02 1.257193638505912647e-01
3.768844221105527748e+00 -2.896014123250176908e+01 1.312671926118958368e+02 1.247304530425057401e-01
3.819095477386934778e+00 -2.915901348961236295e+01 1.315411430832063218e+02 1.237044187089454961e-01
3.869346733668341809e+00 -2.936722627860374146e+01 1.318317329989710629e+02 1.226918774801396550e-01
3.919597989949748840e+00 -2.956977290596548258e+01 1.321237210503747121e+02 1.217562663034175569e-01
3.969849246231155870e+00 -2.975493399860002697e+01 1.324035867638258424e+02 1.209673684003505223e-01
4.020100502512563345e+00 -2.991576798556181416e+01 1.326609991824478243e+02 1.203912729372688672e-01
4.070351758793970376e+00 -3.005033265372754769e+01 1.328894497889374691e+02 1.200784748093528947e-01
4.120603015075377407e+00 -3.016053361301130664e+01 1.330861069236419496e+02 1.200530465612585224e-01
4.170854271356784437e+00 -3.024995994340144989e+01 1.332511225930262526e+02 1.203059422661154204e-01
4.221105527638191468e+00 -3.032147983221875620e+01 1.333867040535816102e+02 1.207944169087462188e-01
4.271356783919598499e+00 -3.037553183413098523e+01 1.334962338163585400e+02 1.214477612072243640e-01
4.321608040201005529e+00 -3.040982937972716726e+01 1.335836030854377441e+02 1.221778670132827871e-01
4.371859296482412560e+00 -3.042063122539279263e+01 1.336527706712203951e+02 1.228921795660192634e-01
4.422110552763819591e+00 -3.040504049264417930e+01 1.337074431594625423e+02 1.235064827885168220e-01
4.472361809045226622e+00 -3.036330001455451111e+01 1.337507474505853793e+02 1.239554088953072758e-01
4.522613065326633652e+00 -3.030000535042482213e+01 1.337848428417588593e+02 1.241992110974105834e-01
4.572864321608040683e+00 -3.022360092453706670e+01 1.338105502062925609e+02 1.242260218920705483e-01
4.623115577889447714e+00 -3.014425778911760290e+01 1.338271788322508371e+02 1.240495250152558321e-01
4.673366834170854744e+00 -3.007091329559045789e+01 1.338327339608889304e+02 1.237027007475411250e-01
4.723618090452261775e+00 -3.000858220956891387e+01 1.338245700582536415e+02 1.232290314575424095e-01
4.773869346733668806e+00 -2.995690796085014185e+01 1.338003673586138689e+02 1.226731709089326494e-01
4.824120603015075837e+00 -2.991041334620313918e+01 1.337591501704182235e+02 1.220733197050563879e-01
4.874371859296482867e+00 -2.986027623781960827e+01 1.337020243348395638e+02 1.214570565679806563e-01
4.924623115577889898e+00 -2.979695586085840375e+01 1.336324148336980784e+02 1.208410796304326545e-01
4.974874371859296929e+00 -2.971279382033900518e+01 1.335557785673591695e+02 1.202337434842497832e-01
5.025125628140703959e+00 -2.960383814637443933e+01 1.334789481648136302e+02 1.196383444014638697e-01
5.075376884422110990e+00 -2.947049440029602962e+01 1.334093408768117115e+02 1.190554011068852558e-01
5.125628140703518021e+00 -2.931703558307336266e+01 1.333542207415393648e+02 1.184834652094384350e-01
5.175879396984925052e+00 -2.915034233420044529e+01 1.333200868001034110e+02 1.179193539756018261e-01
5.226130653266332082e+00 -2.897839365929274891e+01 1.333121626542177580e+02 1.173591776905146683e-01
5.276381909547739113e+00 -2.880897129921985922e+01 1.333339421696856846e+02 1.168007933658050251e-01
5.326633165829146144e+00 -2.864884473176688928e+01 1.333867979955167868e+02 1.162468557260498275e-01
5.376884422110553174e+00 -2.850347513793505883e+01 1.334697284999785438e+02 1.157065079568249527e-01
5.427135678391960205e+00 -2.837710579221232976e+01 1.335793449112958058e+02 1.151938980210715779e-01
5.477386934673367236e+00 -2.827303060160014425e+01 1.337101614031752774e+02 1.147232699829468655e-01
5.527638190954774267e+00 -2.819383812471221518e+01 1.338551703490129512e+02 1.143025135533751041e-01
5.577889447236181297e+00 -2.814148192556402606e+01 1.340066089262363107e+02 1.139284093522693886e-01
5.628140703517588328e+00 -2.811710735175200071e+01 1.341567861700442847e+02 1.135864277002277822e-01
5.678391959798995359e+00 -2.812066344476210134e+01 1.342988465238190372e+02 1.132558994570035116e-01
5.728643216080402389e+00 -2.815043615255305554e+01 1.344273786058311657e+02 1.129187311603829375e-01
5.778894472361809420e+00 -2.820272165051195046e+01 1.345388139618589776e+02 1.125679876055120932e-01
5.829145728643216451e+00 -2.827186711749072856e+01 1.346315888996326748e+02 1.122125849233136657e-01
5.879396984924623482e+00 -2.835080992112430565e+01 1.347060650200127725e+02 1.118760415459763430e-01
5.929648241206030512e+00 -2.843206608106602928e+01 1.347642275417365738e+02 1.115897938520039878e-01
5.979899497487437543e+00 -2.850893070273922092e+01 1.348092083528543981e+02 1.113836894029748698e-01
6.030150753768844574e+00 -2.857654954828160143e+01 1.348447102250622152e+02 1.112770144654442322e-01
6.080402010050251604e+00 -2.863255777345603903e+01 1.348744320582556782e+02 1.112727479313165568e-01
6.130653266331658635e+00 -2.867714313813797844e+01 1.349016012391179231e+02 1.113563257317307514e-01
6.180904522613065666e+00 -2.871259696721884325e+01 1.349286971167855427e+02 1.114988389106377070e-01
6.231155778894472697e+00 -2.874256846005632227e+01 1.349573959243376748e+02 1.116636695975808669e-01
6.281407035175879727e+00 -2.877127350871114686e+01 1.349886953460676011e+02 1.118150122075883268e-01
6.331658291457286758e+00 -2.880283107308386548e+01 1.350231162823929481e+02 1.119263086674679580e-01
6.381909547738693789e+00 -2.884077009263333835e+01 1.350608630254134255e+02 1.119863633422270160e-01
6.432160804020100819e+00 -2.888764928695937328e+01 1.351018646576254412e+02 1.120011294625881115e-01
6.482412060301507850e+00 -2.894471528372089963e+01 1.351457004305404723e+02 1.119902142614474239e-01
6.532663316582914881e+00 -2.901158987272848933e+01 1.351914850970547946e+02 1.119789453164282828e-01
6.582914572864321912e+00 -2.908607212884527016e+01 1.352378137866927545e+02 1.119886896885384231e-01
6.633165829145728942e+00 -2.916419533508284800e+01 1.352828283474573254e+02 1.120290429799430526e-01
6.683417085427135973e+00 -2.924064655806516910e+01 1.353243960671474326e+02 1.120948589600759548e-01
6.733668341708543004e+00 -2.930954409962857810e+01 1.353603353752147598e+02 1.121690600028848878e-01
6.783919597989950034e+00 -2.936542750927907619e+01 1.353886162142483727e+02 1.122297621804388551e-01
6.834170854271357065e+00 -2.940421532787997805e+01 1.354075036307525579e+02 1.122586893597276453e-01
6.884422110552764096e+00 -2.942387530032429410e+01 1.354156671540371235e+02 1.122478003870839708e-01
6.934673366834171127e+00 -2.942463532785884084e+01 1.354123039895409306e+02 1.122022644953953596e-01
6.984924623115578157e+00 -2.940870487676424716e+01 1.353973014736420453e+02 1.121395423641792927e-01
7.035175879396985188e+00 -2.937961988587150586e+01 1.353714091600250242e+02 1.120855504084268262e-01
7.085427135678392219e+00 -2.934141895162587943e+01 1.353363424187834596e+02 1.120693720435606555e-01
7.135678391959799249e+00 -2.929787792002998614e+01 1.352947332843364734e+02 1.121178824914583899e-01
7.185929648241206280e+00 -2.925197691185705295e+01 1.352498890966661520e+02 1.122513041614469215e-01
7.236180904522613311e+00 -2.920567609811708465e+01 1.352053913625639154e+02 1.124803234253619472e-01
7.286432160804020342e+00 -2.915997450354295140e+01 1.351646256695566137e+02 1.128050025083575797e-01
7.336683417085427372e+00 -2.911515626223902586e+01 1.351303473423819810e+02 1.132152956591634535e-01
7.386934673366834403e+00 -2.907110954024562943e+01 1.351043548455945142e+02 1.136926426811129542e-01
7.437185929648241434e+00 -2.902762920611147379e+01 1.350872912412263531e+02 1.142120796217237777e-01
7.487437185929648464e+00 -2.898466137479136862e+01 1.350785609309811548e+02 1.147446311319546691e-01
7.537688442211055495e+00 -2.894248809615168128e+01 1.350763550075328112e+02 1.152601505109525915e-01
7.587939698492462526e+00 -2.890186564656304213e+01 1.350778109717932693e+02 1.157308274269703147e-01
7.638190954773869557e+00 -2.886411866402735882e+01 1.350793525690441470e+02 1.161351426417751714e-01
7.688442211055276587e+00 -2.883116726523351758e+01 1.350772266775622654e+02 1.164614282064074385e-01
7.738693467336683618e+00 -2.880544394851945711e+01 1.350681727715139857e+02 1.167098976739962268e-01
7.788944723618090649e+00 -2.878965821991428342e+01 1.350500648996543305e+02 1.168923076331150335e-01
7.839195979899497679e+00 -2.878639790172729818e+01 1.350223168760688282e+02 1.170291424733237162e-01
7.889447236180904710e+00 -2.879761249033259318e+01 1.349858830394543361e+02 1.171449898795428185e-01
7.939698492462311741e+00 -2.882408658982258132e+01 1.349428169510089504e+02 1.172632836501232567e-01
7.989949748743718771e+00 -2.886505120126417978e+01 1.348955153949342503e+02 1.174017417066826191e-01
8.040201005025126690e+00 -2.891807082638780813e+01 1.348458978898611917e+02 1.175696643211990439e-01
8.090452261306532833e+00 -2.897927671538191774e+01 1.347947937289167157e+02 1.177678211563670252e-01
8.140703517587940752e+00 -2.904391083845043298e+01 1.347417206772616112e+02 1.179909788100433898e-01
8.190954773869346894e+00 -2.910704350236649418e+01 1.346850867166346006e+02 1.182323355284974897e-01
8.241206030150754813e+00 -2.916427483588398673e+01 1.346227008005785137e+02 1.184884980813346311e-01
8.291457286432160956e+00 -2.921225038588709211e+01 1.345524010931158898e+02 1.187634140673923949e-01
8.341708542713568875e+00 -2.924890298741608419e+01 1.344726198551646519e+02 1.190699454205050578e-01
8.391959798994975017e+00 -2.927343680591050301e+01 1.343827784510774563e+02 1.194284115691306020e-01
8.442211055276382936e+00 -2.928614680650738933e+01 1.342834937053558235e+02 1.198622145246291543e-01
8.492462311557789079e+00 -2.928818651547437568e+01 1.341766321447055077e+02 1.203913804611533023e-01
8.542713567839196998e+00 -2.928135912078677094e+01 1.340652534437123791e+02 1.210253999929425811e-01
8.592964824120603140e+00 -2.926794101085300781e+01 1.339534537196198585e+02 1.217570683040296586e-01
8.643216080402011059e+00 -2.925049342774997285e+01 1.338460874415694661e+02 1.225590472298165173e-01
8.693467336683417201e+00 -2.923160707312912621e+01 1.337483439244538204e+02 1.233844934025980083e-01
8.743718592964825120e+00 -2.921356134241359470e+01 1.336651890977366293e+02 1.241722812964160400e-01
8.793969849246231263e+00 -2.919794407053086971e+01 1.336007389948221089e+02 1.248562350652375336e-01
8.844221105527639182e+00 -2.918533509914513147e+01 1.335576783522820961e+02 1.253766711498040531e-01
8.894472361809045324e+00 -2.917517572737966702e+01 1.335368504086807775e+02 1.256917773824717255e-01
8.944723618090453243e+00 -2.916590997646700245e+01 1.335371148643153845e+02 1.257861565374995827e-01
8.994974874371859386e+00 -2.915539925849962444e+01 1.335555123194950795e+02 1.256743580863676768e-01
9.045226130653267305e+00 -2.914150904197951419e+01 1.335877082093807076e+02 1.253983686422324717e-01
9.095477386934673447e+00 -2.912268851098836464e+01 1.336286368662871382e+02 1.250195690049475394e-01
9.145728643216081366e+00 -2.909835305960302421e+01 1.336732344570885402e+02 1.246071275808939144e-01
9.195979899497487509e+00 -2.906895028418045612e+01 1.337171357248545576e+02 1.242256830464356226e-01
9.246231155778895427e+00 -2.903571753106062303e+01 1.337572105823284119e+02 1.239251764909417713e-01
9.296482412060301570e+00 -2.900026250122673943e+01 1.337918360205329122e+02 1.237348726500180351e-01
9.346733668341709489e+00 -2.896415303963842902e+01 1.338208437900256627e+02 1.236623013818711203e-01
9.396984924623115631e+00 -2.892865922823002123e+01 1.338451553830986143e+02 1.236965121853105393e-01
9.447236180904523550e+00 -2.889467972417641661e+01 1.338661977815609987e+02 1.238140671063655135e-01
9.497487437185929693e+00 -2.886277704682876788e+01 1.338852576889002819e+02 1.239858332166127175e-01
9.547738693467337612e+00 -2.883321108253512577e+01 1.339029507031397372e+02 1.241828886743431143e-01
9.597989949748743754e+00 -2.880591363850047060e+01 1.339189442359238456e+02 1.243805260733195639e-01
9.648241206030151673e+00 -2.878044402284518810e+01 1.339319920176665448e+02 1.245600905590149160e-01
9.698492462311557816e+00 -2.875603060770512798e+01 1.339402441119686387e+02 1.247089227710686948e-01
9.748743718592965735e+00 -2.873178357003157046e+01 1.339417221114161123e+02 1.248188769041054247e-01
9.798994974874371877e+00 -2.870706662945316978e+01 1.339348157300118487e+02 1.248838862023941287e-01
9.849246231155779796e+00 -2.868190219211044223e+01 1.339186682609489480e+02 1.248971043049151713e-01
9.899497487437185939e+00 -2.865722948354394362e+01 1.338933636983831548e+02 1.248484031659443799e-01
9.949748743718593857e+00 -2.863487857624969024e+01 1.338598895957804018e+02 1.247233306631957001e-01
1.000000000000000000e+01 -2.861724529261566019e+01 1.338199084760245228e+02 1.245046722389051425e-01


==> anc/aspirin/aspirin_frac_1_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 2.220718375912354992e-01 2.721278194640322501e-02 2.349245911222417882e-01
1.005025125628140753e-01 8.660494747318399078e-01 1.052572539685852071e-01 2.447011917251833979e-01
1.507537688442211199e-01 1.870040939784499701e+00 2.240421707091782011e-01 2.617237888918961808e-01
2.010050251256281506e-01 3.145371140184694436e+00 3.688186335436620666e-01 2.871981413377819314e-01
2.512562814070352091e-01 4.593421005027349402e+00 5.225749927481029289e-01 3.230809208352865003e-01
3.015075376884422398e-01 6.121587064360100250e+00 6.682797244991673935e-01 3.724660195883439107e-01
3.517587939698492705e-01 7.654585922931501862e+00 7.904308290381063529e-01 4.403170099944541671e-01
4.020100502512563012e-01 9.139492444695743956e+00 8.757244726775113008e-01 5.349054856073325315e-01
4.522613065326633319e-01 1.054506290958624071e+01 9.130540349806217648e-01 6.708149344748697285e-01
5.025125628140704181e-01 1.185723199721351051e+01 8.934005361636874198e-01 8.757576596544365266e-01
5.527638190954774489e-01 1.307296744364440677e+01 -8.947319265708166824e-01 8.122042446366410928e-01
6.030150753768844796e-01 1.419422424561812157e+01 -9.312002571816044849e-01 4.384224080873143636e-01
6.532663316582915103e-01 1.522305287149896991e+01 -9.462556769077448138e-01 2.965302245945456439e-01
7.035175879396985410e-01 1.615834329251430646e+01 -9.406972891946487891e-01 8.314896400419136135e-01
7.537688442211055717e-01 1.699433828185206252e+01 1.186512194462949310e+00 5.497901699914832241e-01
8.040201005025126024e-01 1.772085484748413364e+01 1.539159197615653341e+00 1.816582046585375199e-01
8.542713567839196331e-01 1.832499917603686157e+01 1.893564855779793277e+00 1.896020055068946553e-01
9.045226130653266639e-01 1.879398676980435923e+01 2.222872805435454069e+00 3.370208754975477783e-01
9.547738693467336946e-01 1.911849483278867368e+01 2.500417080937520353e+00 4.379380375725162033e-01
1.005025125628140836e+00 1.929583418963794728e+01 2.703457818372211108e+00 4.911862260436627992e-01
1.055276381909547867e+00 1.933220335411910540e+01 2.816986529250080196e+00 5.007031169562617956e-01
1.105527638190954898e+00 1.924343208915841785e+01 2.836390816133224746e+00 4.671283886116573969e-01
1.155778894472361928e+00 1.905394277004896608e+01 2.768222888579451535e+00 3.884998686212620123e-01
1.206030150753768959e+00 1.879409127199241070e+01 2.628873316334303212e+00 2.656314116355616428e-01
1.256281407035175990e+00 1.849646717302033849e+01 2.441539993748552462e+00 1.565988509524351424e-01
1.306532663316583021e+00 1.819199108261183184e+01 2.232318941105766896e+00 3.186240519501470914e-01
1.356783919597990051e+00 1.790665105726357709e+01 2.026391277224036003e+00 6.654894084835097923e-01
1.407035175879397082e+00 1.765947537592606764e+01 -1.944470221733592297e+00 8.978095280511678711e-01
1.457286432160804113e+00 1.746194624087046066e+01 -2.224953594951227132e+00 5.321460891584748332e-01
1.507537688442211143e+00 1.731866355636142529e+01 -2.522727288172520232e+00 2.803272817033483633e-01
1.557788944723618174e+00 1.722879358476196288e+01 -2.834687579269381530e+00 1.172069364515898326e-01
1.608040201005025205e+00 1.718774324677245602e+01 -3.158950018316195596e+00 3.463083377063513879e-02
1.658291457286432236e+00 1.718857813364602194e+01 -3.493875795769538328e+00 5.572505626494116820e-02
1.708542713567839266e+00 1.722289813856315988e+01 -3.837359832413817173e+00 7.711441116233952453e-02
1.758793969849246297e+00 1.728113167423174446e+01 -4.186328082291744579e+00 8.352328954426811725e-02
1.809045226130653328e+00 1.735244354217847373e+01 -4.536448951135177765e+00 8.601797706895839002e-02
1.859296482412060358e+00 1.742461617603910540e+01 -4.882036059557892216e+00 9.579893200386135899e-02
1.909547738693467389e+00 1.748431091744362931e+01 -5.216091010743346246e+00 1.169275109474303131e-01
1.959798994974874420e+00 1.751801190907822914e+01 -5.530434893858606316e+00 1.456899904903830034e-01
2.010050251256281673e+00 1.751369951035477257e+01 -5.815918542358028631e+00 1.767887112905167646e-01
2.060301507537688703e+00 1.746294802387568268e+01 -6.062776426240013450e+00 2.064307780462258379e-01
2.110552763819095734e+00 1.736281583627863512e+01 -6.261259837770607461e+00 2.325144571522697323e-01
2.160804020100502765e+00 1.721675888435425250e+01 -6.402687304407534086e+00 2.543235648100574675e-01
2.211055276381909795e+00 1.703398587157177957e+01 -6.480924315700088201e+00 2.722885713936490926e-01
2.261306532663316826e+00 1.682719733875736878e+01 -6.494050850611936099e+00 2.878321553699613733e-01
2.311557788944723857e+00 1.660933833748974919e+01 -6.445695823423932325e+00 3.032604669152137444e-01
2.361809045226130888e+00 1.639052817395018025e+01 -6.345392257124046864e+00 3.216077048700314300e-01
2.412060301507537918e+00 1.617639595343625203e+01 -6.207486876401677733e+00 3.462725553609295459e-01
2.462311557788944949e+00 1.596852801500816987e+01 -6.048615051087956829e+00 3.803353164899335170e-01
2.512562814070351980e+00 1.576681066228838546e+01 -5.884321127033761201e+00 4.257013648224280966e-01
2.562814070351759010e+00 1.557256249836643036e+01 -5.725785485175702405e+00 4.824757775726271625e-01
2.613065326633166041e+00 1.539095115814969894e+01 -5.577656967893283024e+00 5.489147550608731718e-01
2.663316582914573072e+00 1.523149896875642106e+01 -5.437715280592748002e+00 6.219792692412945412e-01
2.713567839195980103e+00 1.510635295127151601e+01 -5.298594608700007313e+00 6.982252753521031030e-01
2.763819095477387133e+00 1.502699254182424049e+01 -5.151145544399545528e+00 7.746295729689385290e-01
2.814070351758794164e+00 1.500069652776752527e+01 -4.988348066879032316e+00 8.490220191469031175e-01
2.864321608040201195e+00 1.502812081578531433e+01 -4.808352111483429780e+00 9.200516242202015915e-01
2.914572864321608225e+00 1.510280472802644347e+01 -4.615508335845390775e+00 9.868680622712889816e-01
2.964824120603015256e+00 1.521263004263572860e+01 4.526875034766936423e+00 9.523776698464520019e-01
3.015075376884422287e+00 1.534257202004232035e+01 4.452631109556964617e+00 9.001421150479322897e-01
3.065326633165829318e+00 1.547775670721323671e+01 4.373965239884618939e+00 8.559944161009287455e-01
3.115577889447236348e+00 1.560592543723105230e+01 4.299395903916302331e+00 8.193709226542192914e-01
3.165829145728643379e+00 1.571878433410929254e+01 4.232884348837362865e+00 7.895645548591767593e-01
3.216080402010050410e+00 1.581218139435618220e+01 4.173942772276014068e+00 7.657335407991238130e-01
3.266331658291457440e+00 1.588542005094664766e+01 4.119091494868269976e+00 7.469959675976133306e-01
3.316582914572864471e+00 1.594018039429688294e+01 4.063920236410986320e+00 7.325497096412402209e-01
3.366834170854271502e+00 1.597947275110300325e+01 4.004917984359451566e+00 7.217732137734513831e-01
3.417085427135678533e+00 1.600686944223197017e+01 3.940436450998497264e+00 7.143038219627708685e-01
3.467336683417085563e+00 1.602605884820291138e+01 3.870553572996779934e+00 7.101184031981705447e-01
3.517587939698492594e+00 1.604062966772261589e+01 3.796068223175200984e+00 7.096306269169119219e-01
3.567839195979899625e+00 1.605395400308723097e+01 3.717214989011850435e+00 7.137662220283350623e-01
3.618090452261306655e+00 1.606907161052145128e+01 3.632786664280967415e+00 7.239181308758375621e-01
3.668341708542713686e+00 1.608853682024050258e+01 3.540133393122193439e+00 7.416925891573062923e-01
3.718592964824120717e+00 1.611423966564035481e+01 3.436063129640713143e+00 7.684768659296453697e-01
3.768844221105527748e+00 1.614724542875488211e+01 3.318223113287773529e+00 8.050087267898140553e-01
3.819095477386934778e+00 1.618771611076391181e+01 3.186330651175470763e+00 8.511515120139855339e-01
3.869346733668341809e+00 1.623497862177692852e+01 3.042734523028876481e+00 9.059365875262177514e-01
3.919597989949748840e+00 1.628777222061675545e+01 2.892126496784978684e+00 9.677675978774848975e-01
3.969849246231155870e+00 1.634463631856659660e+01 -2.788050006627139865e+00 9.659516329404089774e-01
4.020100502512563345e+00 1.640431535302866450e+01 -2.729655196072737766e+00 9.008683954417056050e-01
4.070351758793970376e+00 1.646601346276032629e+01 -2.673257624645460240e+00 8.395399832585553890e-01
4.120603015075377407e+00 1.652937334768179412e+01 -2.621752586412290142e+00 7.832655166773075939e-01
4.170854271356784437e+00 1.659417751552328113e+01 -2.577912489493447978e+00 7.323989861371843491e-01
4.221105527638191468e+00 1.665991446405542931e+01 -2.544652254861688334e+00 6.861725190724058399e-01
4.271356783919598499e+00 1.672543235123489680e+01 -2.525303268130205225e+00 6.427468959140867355e-01
4.321608040201005529e+00 1.678886700659109366e+01 -2.523504078581767729e+00 5.996714380471379613e-01
4.371859296482412560e+00 1.684789829824116225e+01 -2.542554024339551688e+00 5.547451810318692056e-01
4.422110552763819591e+00 1.690023568797379738e+01 -2.584462424561737137e+00 5.069407267716180554e-01
4.472361809045226622e+00 1.694414414626409382e+01 -2.649176502100678121e+00 4.568484077186480974e-01
4.522613065326633652e+00 1.697883329422831977e+01 -2.734373244351544940e+00 4.063181790049679720e-01
4.572864321608040683e+00 1.700461932699182555e+01 -2.835859758271219278e+00 3.575111225445940510e-01
4.623115577889447714e+00 1.702286631187020305e+01 -2.948355395759335806e+00 3.119498176132471379e-01
4.673366834170854744e+00 1.703576541176720127e+01 -3.066375035064719867e+00 2.700960032312560433e-01
4.723618090452261775e+00 1.704600556438964887e+01 -3.184998868667623384e+00 2.316007043785634489e-01
4.773869346733668806e+00 1.705635870297348688e+01 -3.300387697320852354e+00 1.959592481827177046e-01
4.824120603015075837e+00 1.706919199965970790e+01 -3.409976014488858453e+00 1.631412619460772817e-01
4.874371859296482867e+00 1.708595223753768266e+01 -3.512367850825459215e+00 1.339295397488124983e-01
4.924623115577889898e+00 1.710672769945924188e+01 -3.607051780424875176e+00 1.099718562800673927e-01
4.974874371859296929e+00 1.713003710223823006e+01 -3.694099096905713253e+00 9.357407123550678940e-02
5.025125628140703959e+00 1.715298034496001378e+01 -3.773990041532398365e+00 8.684446070858156674e-02
5.075376884422110990e+00 1.717179864975821957e+01 -3.847634686356174782e+00 9.004553373577378617e-02
5.125628140703518021e+00 1.718275795009024520e+01 -3.916543085123491252e+00 1.012265323999591432e-01
5.175879396984925052e+00 1.718314201736353297e+01 -3.982991047248896521e+00 1.180299420393197407e-01
5.226130653266332082e+00 1.717207450127718360e+01 -4.049976411209192051e+00 1.389227877096579911e-01
5.276381909547739113e+00 1.715091188091477292e+01 -4.120818020624099631e+00 1.630572113158225700e-01
5.326633165829146144e+00 1.712305828161715837e+01 -4.198418161218418376e+00 1.897948914339322168e-01
5.376884422110553174e+00 1.709321541944757783e+01 -4.284407564283437608e+00 2.184080709499691131e-01
5.427135678391960205e+00 1.706624879736648737e+01 -4.378495596350703067e+00 2.480017753498340305e-01
5.477386934673367236e+00 1.704597528185525945e+01 -4.478287837240729985e+00 2.775891233687795001e-01
5.527638190954774267e+00 1.703421634913885541e+01 -4.579651549956141210e+00 3.062363238169981683e-01
5.577889447236181297e+00 1.703039312162892216e+01 -4.677513129475933340e+00 3.332022672120338314e-01
5.628140703517588328e+00 1.703177232539755437e+01 -4.766842877312123861e+00 3.580202735403513192e-01
5.678391959798995359e+00 1.703425488838605162e+01 -4.843547194024665714e+00 3.804983371888799315e-01
5.728643216080402389e+00 1.703341199973711539e+01 -4.905039587882926710e+00 4.006395637744490368e-01
5.778894472361809420e+00 1.702539967036650737e+01 -4.950378652987419414e+00 4.185026748021818399e-01
5.829145728643216451e+00 1.700746250959573658e+01 -4.980003406861305493e+00 4.340377904263900133e-01
5.879396984924623482e+00 1.697793842305916101e+01 -4.995209666557345329e+00 4.469487733297154430e-01
5.929648241206030512e+00 1.693590238478718746e+01 -4.997555706099923611e+00 4.566406625336514313e-01
5.979899497487437543e+00 1.688072911285228628e+01 -4.988363214936752499e+00 4.622909424286228974e-01
6.030150753768844574e+00 1.681184847265369697e+01 -4.968426652348624017e+00 4.630338605850091160e-01
6.080402010050251604e+00 1.672883193285830927e+01 -4.937992837766664422e+00 4.581941358713368939e-01
6.130653266331658635e+00 1.663176615235301981e+01 -4.897023202170140976e+00 4.474859852330551058e-01
6.180904522613065666e+00 1.652173420740816923e+01 -4.845683347317951473e+00 4.311185158986601262e-01
6.231155778894472697e+00 1.640118740625556271e+01 -4.784916648439146769e+00 4.097997824475986817e-01
6.281407035175879727e+00 1.627404281412275466e+01 -4.716889152143487252e+00 3.846750001495605753e-01
6.331658291457286758e+00 1.614543827093576667e+01 -4.645098122464611734e+00 3.572456347254049924e-01
6.381909547738693789e+00 1.602117360637517862e+01 -4.574040598346364561e+00 3.292942080209363409e-01
6.432160804020100819e+00 1.590694305094108785e+01 -4.508503381549274991e+00 3.028001516828939255e-01
6.482412060301507850e+00 1.580751658641829671e+01 -4.452680088679343839e+00 2.797944658915745286e-01
6.532663316582914881e+00 1.572605316299429568e+01 -4.409372592299042992e+00 2.620909691670212371e-01
6.582914572864321912e+00 1.566371225496140518e+01 -4.379479656184148695e+00 2.508953744817189468e-01
6.633165829145728942e+00 1.561965986014124574e+01 -4.361862720490290002e+00 2.464509774616937543e-01
6.683417085427135973e+00 1.559145143091765284e+01 -4.353574843942022099e+00 2.479881790323323620e-01
6.733668341708543004e+00 1.557565878464352238e+01 -4.350379933991632697e+00 2.540757048925040840e-01
6.783919597989950034e+00 1.556854505075163253e+01 -4.347465468425525614e+00 2.631503319934343499e-01
6.834170854271357065e+00 1.556661428635764821e+01 -4.340234065555751641e+00 2.739260435885982892e-01
6.884422110552764096e+00 1.556695726400471358e+01 -4.325037057474943936e+00 2.855667479851500268e-01
6.934673366834171127e+00 1.556742638066621254e+01 -4.299704914664294719e+00 2.976589752598090555e-01
6.984924623115578157e+00 1.556673530941342243e+01 -4.263761172471696170e+00 3.100408987879805234e-01
7.035175879396985188e+00 1.556455866692426859e+01 -4.218285522312354985e+00 3.225225714083317929e-01
7.085427135678392219e+00 1.556162235089112578e+01 -4.165494832315784990e+00 3.345537523410203051e-01
7.135678391959799249e+00 1.555968703469629588e+01 -4.108191970280600458e+00 3.449621952728261776e-01
7.185929648241206280e+00 1.556130141838559844e+01 -4.049243542382127359e+00 3.519247710349577285e-01
7.236180904522613311e+00 1.556926893808079448e+01 -3.991174609166007414e+00 3.532694988444579631e-01
7.286432160804020342e+00 1.558590723234304143e+01 -3.935862031976698816e+00 3.470496110880577079e-01
7.336683417085427372e+00 1.561231516033791955e+01 -3.884265756619534216e+00 3.321796179955232575e-01
7.386934673366834403e+00 1.564792084821828588e+01 -3.836214532902429752e+00 3.088697132248034993e-01
7.437185929648241434e+00 1.569052264675922537e+01 -3.790391339487635847e+00 2.786687429074587441e-01
7.487437185929648464e+00 1.573686753983231235e+01 -3.744692392353654142e+00 2.441010570896983145e-01
7.537688442211055495e+00 1.578360587754534983e+01 -3.696980889883970889e+00 2.080786470613097960e-01
7.587939698492462526e+00 1.582830553995762557e+01 -3.646012422902661143e+00 1.733866862357860972e-01
7.638190954773869557e+00 1.587017000174044234e+01 -3.592153151248727028e+00 1.425468130208499551e-01
7.688442211055276587e+00 1.591020003863594923e+01 -3.537551567106870465e+00 1.182881254184050546e-01
7.738693467336683618e+00 1.595073066279952378e+01 -3.485633293223113327e+00 1.044221077902148659e-01
7.788944723618090649e+00 1.599449184605114915e+01 -3.440065891559791922e+00 1.052353736890929981e-01
7.839195979899497679e+00 1.604350766431998565e+01 -3.403577432371802658e+00 1.217093552141071539e-01
7.889447236180904710e+00 1.609820782938072981e+01 -3.377101759133841696e+00 1.503968227016472259e-01
7.939698492462311741e+00 1.615705684642605888e+01 -3.359590659080026853e+00 1.870157370611975067e-01
7.989949748743718771e+00 1.621682838908448687e+01 -3.348521300269290180e+00 2.283681521256537561e-01
8.040201005025126690e+00 1.627342422795203092e+01 -3.340818665905169738e+00 2.722153675990879318e-01
8.090452261306532833e+00 1.632294257142054761e+01 -3.333790727450365310e+00 3.168854334231538949e-01
8.140703517587940752e+00 1.636262098353919825e+01 -3.325764769593352099e+00 3.610190190851375602e-01
8.190954773869346894e+00 1.639135267716726929e+01 -3.316300498294291188e+00 4.034344143622407008e-01
8.241206030150754813e+00 1.640967057617286784e+01 -3.306019265169203081e+00 4.430872093469175321e-01
8.291457286432160956e+00 1.641931709068070333e+01 -3.296185204572021021e+00 4.790981086196159922e-01
8.341708542713568875e+00 1.642265889192949047e+01 -3.288210318284814804e+00 5.107996123248227383e-01
8.391959798994975017e+00 1.642220071020956595e+01 -3.283240975894720748e+00 5.377455553846203218e-01
8.442211055276382936e+00 1.642031974178172860e+01 -3.281923741027256369e+00 5.596551661865896143e-01
8.492462311557789079e+00 1.641917314503249159e+01 -3.284366514515333790e+00 5.763111796183999491e-01
8.542713567839196998e+00 1.642062987915836558e+01 -3.290244960049328427e+00 5.874642939281805587e-01
8.592964824120603140e+00 1.642609901671305650e+01 -3.298978123403452756e+00 5.927916621956508259e-01
8.643216080402011059e+00 1.643624356140205123e+01 -3.309903056252817777e+00 5.919273921104704073e-01
8.693467336683417201e+00 1.645069735433878222e+01 -3.322394107816540654e+00 5.845563010886283273e-01
8.743718592964825120e+00 1.646795701453281424e+01 -3.335890108633494222e+00 5.705498921668418211e-01
8.793969849246231263e+00 1.648556693900196990e+01 -3.349820575704717029e+00 5.501154687508756913e-01
8.844221105527639182e+00 1.650058754531056238e+01 -3.363465845280748212e+00 5.239163926377669034e-01
8.894472361809045324e+00 1.651021123434212612e+01 -3.375830883989284104e+00 4.931136897051296986e-01
8.944723618090453243e+00 1.651233529373821440e+01 -3.385627825642847810e+00 4.592969985616642270e-01
8.994974874371859386e+00 1.650593724564486919e+01 -3.391426282921244706e+00 4.243211600145821993e-01
9.045226130653267305e+00 1.649119346871037450e+01 -3.391954266941965557e+00 3.901175301155970776e-01
9.095477386934673447e+00 1.646937708994628125e+01 -3.386458256963958746e+00 3.585629223152479450e-01
9.145728643216081366e+00 1.644261967158002236e+01 -3.375001451948776321e+00 3.314336873257791027e-01
9.195979899497487509e+00 1.641361481505268571e+01 -3.358605806918470549e+00 3.103574560495247492e-01
9.246231155778895427e+00 1.638530719735384622e+01 -3.339200848457684501e+00 2.965801165063026712e-01
9.296482412060301570e+00 1.636058377915377449e+01 -3.319393105825277246e+00 2.904576293488808636e-01
9.346733668341709489e+00 1.634198288641469787e+01 -3.302094955539249810e+00 2.909437793362902869e-01
9.396984924623115631e+00 1.633145192153313374e+01 -3.290059545856673040e+00 2.956070171063707175e-01
9.447236180904523550e+00 1.633019145599264021e+01 -3.285380426448600844e+00 3.013628790425246229e-01
9.497487437185929693e+00 1.633860652914508194e+01 -3.289039853898232835e+00 3.054916257652145473e-01
9.547738693467337612e+00 1.635635132164467009e+01 -3.300615258953468967e+00 3.063644235175759234e-01
9.597989949748743754e+00 1.638242403671130631e+01 -3.318252825383462223e+00 3.036016570092963662e-01
9.648241206030151673e+00 1.641526608493282069e+01 -3.338970591267242938e+00 2.977247736097131114e-01
9.698492462311557816e+00 1.645284623231360399e+01 -3.359263014111501633e+00 2.895772277426584274e-01
9.748743718592965735e+00 1.649274789556752197e+01 -3.375872872433731686e+00 2.798552722996414110e-01
9.798994974874371877e+00 1.653229971073275451e+01 -3.386519216793484333e+00 2.689884081417525663e-01
9.849246231155779796e+00 1.656877946084541975e+01 -3.390361748165574340e+00 2.573949415122007700e-01
9.899497487437185939e+00 1.659968431975707759e+01 -3.388056863456016643e+00 2.459327139820182695e-01
9.949748743718593857e+00 1.662301918444670434e+01 -3.381397549575989814e+00 2.362423077149370942e-01
1.000000000000000000e+01 1.663753561572359274e+01 -3.372677128744888009e+00 2.306288565979580374e-01


==> anc/aspirin/aspirin_frac_20_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -2.126157103855350172e+00 -1.717143536469915688e+00 5.554878451643580073e-01
1.005025125628140753e-01 -8.025910075954106659e+00 -6.613515890897781802e+00 5.577799631477275977e-01
1.507537688442211199e-01 -1.641152740189944126e+01 -1.398747667404708039e+01 5.614730277418613635e-01
2.010050251256281506e-01 -2.557196296209048114e+01 -2.285946574142752752e+01 5.663747684370317170e-01
2.512562814070352091e-01 -3.384619116416576645e+01 -3.218951131208152106e+01 5.722164576021330218e-01
3.015075376884422398e-01 -4.001519657173452771e+01 -4.107665045268890225e+01 5.786612435840187141e-01
3.517587939698492705e-01 -4.349769140817576840e+01 -4.888864243316831448e+01 5.853241699740182602e-01
4.020100502512563012e-01 -4.432758280728683076e+01 -5.530191030158704990e+01 5.918061959920134507e-01
4.522613065326633319e-01 -4.297445782656001967e+01 -6.026395839893416451e+01 5.977390206955941476e-01
5.025125628140704181e-01 -4.010717317355571510e+01 -6.391071158260780294e+01 6.028303658397100584e-01
5.527638190954774489e-01 -3.638949181972960645e+01 -6.647459759011798042e+01 6.068948232787118036e-01
6.030150753768844796e-01 -3.235514169284210340e+01 -6.820943311738069781e+01 6.098580667841400071e-01
6.532663316582915103e-01 -2.836541235194529875e+01 -6.934332578218405274e+01 6.117326951199187901e-01
7.035175879396985410e-01 -2.462480212112048505e+01 -7.005824251018744064e+01 6.125765688419383403e-01
7.537688442211055717e-01 -2.122354258806317517e+01 -7.048823911528617714e+01 6.124514324163411461e-01
8.040201005025126024e-01 -1.818309601684042676e+01 -7.072731378382349021e+01 6.113974792465438624e-01
8.542713567839196331e-01 -1.549213081143955684e+01 -7.084005474836104099e+01 6.094312859551841433e-01
9.045226130653266639e-01 -1.312957185703353957e+01 -7.087124581028416515e+01 6.065656698828848503e-01
9.547738693467336946e-01 -1.107632617373325523e+01 -7.085295303778856635e+01 6.028440013403173481e-01
1.005025125628140836e+00 -9.319144404072412513e+00 -7.080899374775485455e+01 5.983787952984914726e-01
1.055276381909547867e+00 -7.850159784010057429e+00 -7.075730753542937634e+01 5.933839343013300738e-01
1.105527638190954898e+00 -6.664797656045327479e+00 -7.071093297996361571e+01 5.881906226483452071e-01
1.155778894472361928e+00 -5.759497352675502668e+00 -7.067826540196506357e+01 5.832389769614065855e-01
1.206030150753768959e+00 -5.129561153796214690e+00 -7.066314674328704371e+01 5.790407052304102908e-01
1.256281407035175990e+00 -4.766892385256892517e+00 -7.066517426393834000e+01 5.761143945502174013e-01
1.306532663316583021e+00 -4.657510916953834901e+00 -7.068043426930015016e+01 5.749030988665791986e-01
1.356783919597990051e+00 -4.779235775638935202e+00 -7.070267992223777753e+01 5.756917290821046418e-01
1.407035175879397082e+00 -5.100329226381290937e+00 -7.072479533456161960e+01 5.785454204580368076e-01
1.457286432160804113e+00 -5.579879779201273315e+00 -7.074025962613546881e+01 5.832867149447943378e-01
1.507537688442211143e+00 -6.170239267901585833e+00 -7.074429002861613469e+01 5.895192045610364584e-01
1.557788944723618174e+00 -6.821144636048764198e+00 -7.073442258234315716e+01 5.966917608023719621e-01
1.608040201005025205e+00 -7.484562839670357626e+00 -7.071045565132020272e+01 6.041858377853943640e-01
1.658291457286432236e+00 -8.119053514122937187e+00 -7.067387158316742557e+01 6.114029534176489422e-01
1.708542713567839266e+00 -8.692648270103203956e+00 -7.062699764363361510e+01 6.178319371062430676e-01
1.758793969849246297e+00 -9.183805863255706470e+00 -7.057222620416644077e+01 6.230843148898043138e-01
1.809045226130653328e+00 -9.580676345120414439e+00 -7.051157589366410150e+01 6.268975593950351088e-01
1.859296482412060358e+00 -9.879410218052163017e+00 -7.044675242217954292e+01 6.291157277392362968e-01
1.909547738693467389e+00 -1.008238459740049997e+01 -7.037968481683704169e+01 6.296622372705912296e-01
1.959798994974874420e+00 -1.019696366344979133e+01 -7.031330874141109177e+01 6.285190865938540261e-01
2.010050251256281673e+00 -1.023491235857443371e+01 -7.025220482597876526e+01 6.257215259384389938e-01
2.060301507537688703e+00 -1.021208438493250270e+01 -7.020265612484101325e+01 6.213692132571643212e-01
2.110552763819095734e+00 -1.014774426583533007e+01 -7.017182938602908848e+01 6.156470704912478942e-01
2.160804020100502765e+00 -1.006298984034900990e+01 -7.016610638979361170e+01 6.088439716468783125e-01
2.211055276381909795e+00 -9.978181174930744746e+00 -7.018899046397550023e+01 6.013567098006458167e-01
2.261306532663316826e+00 -9.909853914801106001e+00 -7.023931215589161070e+01 5.936706537718836607e-01
2.311557788944723857e+00 -9.868012728233704678e+00 -7.031049066334995246e+01 5.863158317208897463e-01
2.361809045226130888e+00 -9.854730319674024130e+00 -7.039131185925681677e+01 5.798053926212350939e-01
2.412060301507537918e+00 -9.864572014735232486e+00 -7.046814761967350194e+01 5.745696867407461550e-01
2.462311557788944949e+00 -9.886704823613399640e+00 -7.052797847284077193e+01 5.709015105579924310e-01
2.512562814070351980e+00 -9.907951152366596403e+00 -7.056124488896200830e+01 5.689257698448771938e-01
2.562814070351759010e+00 -9.915793094624211435e+00 -7.056361140055858527e+01 5.686006856671845799e-01
2.613065326633166041e+00 -9.900515543810826102e+00 -7.053616797434817443e+01 5.697492824536350975e-01
2.663316582914573072e+00 -9.856157475405089130e+00 -7.048420794553153712e+01 5.721113641588326804e-01
2.713567839195980103e+00 -9.780447810702158407e+00 -7.041522054325066904e+01 5.754001671035788856e-01
2.763819095477387133e+00 -9.674190924855274432e+00 -7.033690530358833826e+01 5.793470836582790273e-01
2.814070351758794164e+00 -9.540550539097699456e+00 -7.025582713394470602e+01 5.837234598348105541e-01
2.864321608040201195e+00 -9.384453053177091775e+00 -7.017693179489836552e+01 5.883385574233007675e-01
2.914572864321608225e+00 -9.212081648722330485e+00 -7.010375181435667002e+01 5.930226077443777610e-01
2.964824120603015256e+00 -9.030319180356253028e+00 -7.003892148706563603e+01 5.976085900619245717e-01
3.015075376884422287e+00 -8.846061526438901979e+00 -6.998463231494145020e+01 6.019240455813266166e-01
3.065326633165829318e+00 -8.665484618249047699e+00 -6.994282504200317874e+01 6.057970483410971552e-01
3.115577889447236348e+00 -8.493478991640488474e+00 -6.991510740344220665e+01 6.090728869942819701e-01
3.165829145728643379e+00 -8.333473128688696718e+00 -6.990250928926835172e+01 6.116338807452156301e-01
3.216080402010050410e+00 -8.187743160980762269e+00 -6.990520971047418186e+01 6.134151448794562533e-01
3.266331658291457440e+00 -8.058117768481883658e+00 -6.992232620352970685e+01 6.144124346244015378e-01
3.316582914572864471e+00 -7.946824885461253096e+00 -6.995180409913412234e+01 6.146817846567177446e-01
3.366834170854271502e+00 -7.857158759024135186e+00 -6.999041930438454528e+01 6.143326725349030903e-01
3.417085427135678533e+00 -7.793691825225763203e+00 -7.003391521523964514e+01 6.135166383011393387e-01
3.467336683417085563e+00 -7.761892264536419894e+00 -7.007730452474200433e+01 6.124126532526585898e-01
3.517587939698492594e+00 -7.767187451953870614e+00 -7.011534958574250709e+01 6.112101443814722534e-01
3.567839195979899625e+00 -7.813683695379757488e+00 -7.014318198637070623e+01 6.100908587129708627e-01
3.618090452261306655e+00 -7.902869718192689241e+00 -7.015695439271007672e+01 6.092113272588370876e-01
3.668341708542713686e+00 -8.032666363366365303e+00 -7.015437440499256638e+01 6.086879231970484527e-01
3.718592964824120717e+00 -8.197127356631858319e+00 -7.013498330800975111e+01 6.085861076290329796e-01
3.768844221105527748e+00 -8.386954153203706852e+00 -7.010011614546026237e+01 6.089147188684203016e-01
3.819095477386934778e+00 -8.590788200218421267e+00 -7.005258367195305880e+01 6.096257033658786240e-01
3.869346733668341809e+00 -8.797028056342586666e+00 -6.999620194125782291e+01 6.106198350289775423e-01
3.919597989949748840e+00 -8.995740672814324768e+00 -6.993531949662414604e+01 6.117593105490793937e-01
3.969849246231155870e+00 -9.180155505139504513e+00 -6.987444578530656258e+01 6.128876373712268677e-01
4.020100502512563345e+00 -9.347297517053101856e+00 -6.981799799151119146e+01 6.138551617153135131e-01
4.070351758793970376e+00 -9.497546508320441561e+00 -6.977011033169385712e+01 6.145452871508680914e-01
4.120603015075377407e+00 -9.633260319716047348e+00 -6.973443273786725172e+01 6.148937042774407224e-01
4.170854271356784437e+00 -9.756954404117033519e+00 -6.971388828446988839e+01 6.148931449692685014e-01
4.221105527638191468e+00 -9.869738181051229020e+00 -6.971042268306916867e+01 6.145805582196717243e-01
4.271356783919598499e+00 -9.970648158522207538e+00 -6.972481387876979397e+01 6.140109791256354033e-01
4.321608040201005529e+00 -1.005717302887539866e+01 -6.975659128803583542e+01 6.132291173582846699e-01
4.371859296482412560e+00 -1.012675956110209974e+01 -6.980406350589629483e+01 6.122517037079516777e-01
4.422110552763819591e+00 -1.017864043657427153e+01 -6.986441616139794064e+01 6.110690245520880026e-01
4.472361809045226622e+00 -1.021514966003744895e+01 -6.993384782600824678e+01 6.096648319336076538e-01
4.522613065326633652e+00 -1.024188209538639960e+01 -7.000775125764160123e+01 6.080448303081013028e-01
4.572864321608040683e+00 -1.026653221641850955e+01 -7.008098239122760731e+01 6.062599788334900319e-01
4.623115577889447714e+00 -1.029679891406415848e+01 -7.014825930211419802e+01 6.044136840350721185e-01
4.673366834170854744e+00 -1.033812492657542137e+01 -7.020469485323248193e+01 6.026496105006325932e-01
4.723618090452261775e+00 -1.039209440230172987e+01 -7.024641064366403498e+01 6.011251176897483006e-01
4.773869346733668806e+00 -1.045603454021864565e+01 -7.027113262850463116e+01 5.999803446295478571e-01
4.824120603015075837e+00 -1.052389179057435520e+01 -7.027864807931784696e+01 5.993130199843506034e-01
4.874371859296482867e+00 -1.058798485193936934e+01 -7.027101366815315941e+01 5.991651674119610194e-01
4.924623115577889898e+00 -1.064096092148651707e+01 -7.025243899871030351e+01 5.995227138062564354e-01
4.974874371859296929e+00 -1.067729097201439181e+01 -7.022881915384505191e+01 6.003252199362797414e-01
5.025125628140703959e+00 -1.069390382705734943e+01 -7.020694784868682348e+01 6.014815871017581417e-01
5.075376884422110990e+00 -1.068994425288204830e+01 -7.019350768361687187e+01 6.028878909896107086e-01
5.125628140703518021e+00 -1.066597353797790149e+01 -7.019399977079180530e+01 6.044439979216701397e-01
5.175879396984925052e+00 -1.062307722413661715e+01 -7.021182306377735927e+01 6.060656326400175598e-01
5.226130653266332082e+00 -1.056226743336880425e+01 -7.024771541585808166e+01 6.076887397076525810e-01
5.276381909547739113e+00 -1.048433827803882856e+01 -7.029970176280953353e+01 6.092645551338601306e-01
5.326633165829146144e+00 -1.039008560036625006e+01 -7.036356547549551976e+01 6.107471937154653752e-01
5.376884422110553174e+00 -1.028065675077675500e+01 -7.043370821699137707e+01 6.120795064359952908e-01
5.427135678391960205e+00 -1.015779898941026183e+01 -7.050415347672051780e+01 6.131851048696642659e-01
5.477386934673367236e+00 -1.002388861501005657e+01 -7.056942904693292462e+01 6.139729108132810920e-01
5.527638190954774267e+00 -9.881762536431557109e+00 -7.062514167682178368e+01 6.143554338629810818e-01
5.577889447236181297e+00 -9.734464406935073200e+00 -7.066819214928557358e+01 6.142754440570140639e-01
5.628140703517588328e+00 -9.585029711425422150e+00 -7.069670445701234485e+01 6.137310462597267424e-01
5.678391959798995359e+00 -9.436386203470084055e+00 -7.070980429649327448e+01 6.127888252916798839e-01
5.728643216080402389e+00 -9.291376570833310922e+00 -7.070736746440664433e+01 6.115789552232847592e-01
5.778894472361809420e+00 -9.152851443781182539e+00 -7.068980024809999918e+01 6.102728716093577255e-01
5.829145728643216451e+00 -9.023747999592352187e+00 -7.065786235492159051e+01 6.090501477622768389e-01
5.879396984924623482e+00 -8.907066110068596387e+00 -7.061253069778888403e+01 6.080641765425071066e-01
5.929648241206030512e+00 -8.805681166239603286e+00 -7.055492215382207633e+01 6.074155690070968117e-01
5.979899497487437543e+00 -8.721989286912004147e+00 -7.048630867772534714e+01 6.071389580279614728e-01
6.030150753768844574e+00 -8.657456213472642048e+00 -7.040823677093555943e+01 6.072048639065095177e-01
6.080402010050251604e+00 -8.612210749765868201e+00 -7.032270702756312630e+01 6.075347226530743994e-01
6.130653266331658635e+00 -8.584852770928266708e+00 -7.023231449716946884e+01 6.080245968295747705e-01
6.180904522613065666e+00 -8.572607618545402985e+00 -7.014023932585314469e+01 6.085715489331664507e-01
6.231155778894472697e+00 -8.571852381704218260e+00 -7.005002532986638641e+01 6.090962792000877979e-01
6.281407035175879727e+00 -8.578899136577849305e+00 -6.996516993873800061e+01 6.095567072557250832e-01
6.331658291457286758e+00 -8.590804379148265113e+00 -6.988862950384771011e+01 6.099498237782673415e-01
6.381909547738693789e+00 -8.605939358451189847e+00 -6.982238335440973742e+01 6.103028147540705550e-01
6.432160804020100819e+00 -8.624126988022636553e+00 -6.976718645121607665e+01 6.106578791069944279e-01
6.482412060301507850e+00 -8.646302573576415185e+00 -6.972258506195382211e+01 6.110568165433382104e-01
6.532663316582914881e+00 -8.673823512654690759e+00 -6.968719383666568490e+01 6.115305534563828527e-01
6.582914572864321912e+00 -8.707666840489711291e+00 -6.965915684717475642e+01 6.120958469986802486e-01
6.633165829145728942e+00 -8.747773051630543861e+00 -6.963665742171419026e+01 6.127581313846774957e-01
6.683417085427135973e+00 -8.792727777222214769e+00 -6.961831878796938611e+01 6.135175648322549469e-01
6.733668341708543004e+00 -8.839861918161274090e+00 -6.960336423307593634e+01 6.143754196400790235e-01
6.783919597989950034e+00 -8.885740738245178960e+00 -6.959148590639550491e+01 6.153392518324654059e-01
6.834170854271357065e+00 -8.926926024402094484e+00 -6.958248841073012159e+01 6.164263852125770882e-01
6.884422110552764096e+00 -8.960833397045755433e+00 -6.957588459076984577e+01 6.176652972433552824e-01
6.934673366834171127e+00 -8.986468099805854592e+00 -6.957067079540549059e+01 6.190938363039987236e-01
6.984924623115578157e+00 -9.004821702231851077e+00 -6.956545623808192147e+01 6.207529700429780251e-01
7.035175879396985188e+00 -9.018773637745082894e+00 -6.955896936948002462e+01 6.226758630586438636e-01
7.085427135678392219e+00 -9.032473058954117562e+00 -6.955077230031631075e+01 6.248743289882779939e-01
7.135678391959799249e+00 -9.050345414366971042e+00 -6.954187462869505509e+01 6.273268589299721976e-01
7.185929648241206280e+00 -9.076006183346132516e+00 -6.953492949402841816e+01 6.299730287733839029e-01
7.236180904522613311e+00 -9.111403616766670766e+00 -6.953383737780855256e+01 6.327174196866646172e-01
7.286432160804020342e+00 -9.156429046704623431e+00 -6.954282161435953924e+01 6.354427687195604024e-01
7.336683417085427372e+00 -9.209064939492575874e+00 -6.956526636560732868e+01 6.380284236901924144e-01
7.386934673366834403e+00 -9.265965304067918851e+00 -6.960271691409633377e+01 6.403680819200286978e-01
7.437185929648241434e+00 -9.323253052006649000e+00 -6.965438360012768726e+01 6.423813458100795515e-01
7.487437185929648464e+00 -9.377303978066775514e+00 -6.971729597092620168e+01 6.440166021940894048e-01
7.537688442211055495e+00 -9.425346841865637870e+00 -6.978701626010433756e+01 6.452466141857592374e-01
7.587939698492462526e+00 -9.465797030849865124e+00 -6.985864521764270307e+01 6.460610327213452964e-01
7.638190954773869557e+00 -9.498317448176571531e+00 -6.992780058635472074e+01 6.464604979925117068e-01
7.688442211055276587e+00 -9.523649711744957003e+00 -6.999131568949566429e+01 6.464551856559335175e-01
7.738693467336683618e+00 -9.543287977375365827e+00 -7.004753862288374933e+01 6.460678114923078530e-01
7.788944723618090649e+00 -9.559087657425761719e+00 -7.009624532509221240e+01 6.453387976860371911e-01
7.839195979899497679e+00 -9.572913151681836652e+00 -7.013826926392063399e+01 6.443304700267330487e-01
7.889447236180904710e+00 -9.586422152499777027e+00 -7.017498834208174685e+01 6.431277484693532775e-01
7.939698492462311741e+00 -9.601047102507131115e+00 -7.020780989717145815e+01 6.418340706474648938e-01
7.989949748743718771e+00 -9.618165870989949795e+00 -7.023777272714963260e+01 6.405624896449860772e-01
8.040201005025126690e+00 -9.639370620921317467e+00 -7.026534631839714962e+01 6.394227566729110412e-01
8.090452261306532833e+00 -9.666678399621698503e+00 -7.029045178573350938e+01 6.385059803151305058e-01
8.140703517587940752e+00 -9.702514495814881457e+00 -7.031266292614425595e+01 6.378694307247816386e-01
8.190954773869346894e+00 -9.749360964171481569e+00 -7.033148844648926001e+01 6.375250506686473972e-01
8.241206030150754813e+00 -9.809089187514169694e+00 -7.034661277822931424e+01 6.374355166143125251e-01
8.291457286432160956e+00 -9.882144355414583359e+00 -7.035799778003233484e+01 6.375204687891047328e-01
8.341708542713568875e+00 -9.966857719657355119e+00 -7.036581341841730364e+01 6.376726910615161392e-01
8.391959798994975017e+00 -1.005917258344489262e+01 -7.037024354451259001e+01 6.377805382372961907e-01
8.442211055276382936e+00 -1.015296242391896975e+01 -7.037126874768453888e+01 6.377504138844686254e-01
8.492462311557789079e+00 -1.024092753816235479e+01 -7.036854005830178949e+01 6.375228883980131878e-01
8.542713567839196998e+00 -1.031585582267708823e+01 -7.036142410003886027e+01 6.370782427460938147e-01
8.592964824120603140e+00 -1.037190746915230299e+01 -7.034923748407362609e+01 6.364307989250603814e-01
8.643216080402011059e+00 -1.040558322869209995e+01 -7.033161675897383702e+01 6.356148975127684508e-01
8.693467336683417201e+00 -1.041615448432228952e+01 -7.030891015195641103e+01 6.346676936800634827e-01
8.743718592964825120e+00 -1.040551185089957720e+01 -7.028244732084155544e+01 6.336145782914756053e-01
8.793969849246231263e+00 -1.037754964477176145e+01 -7.025455951030851054e+01 6.324619783217939606e-01
8.844221105527639182e+00 -1.033729006894884606e+01 -7.022829069825196768e+01 6.311998306875343800e-01
8.894472361809045324e+00 -1.028995305512237302e+01 -7.020684518522782014e+01 6.298127357667827608e-01
8.944723618090453243e+00 -1.024012698786866871e+01 -7.019291985482907137e+01 6.282956274208910674e-01
8.994974874371859386e+00 -1.019113821227890959e+01 -7.018812261857034684e+01 6.266679050227579317e-01
9.045226130653267305e+00 -1.014468270467152244e+01 -7.019265279268732627e+01 6.249802654741503094e-01
9.095477386934673447e+00 -1.010076862636021389e+01 -7.020532304953195535e+01 6.233110454595535144e-01
9.145728643216081366e+00 -1.005799702911756910e+01 -7.022388118760655118e+01 6.217527962323182722e-01
9.195979899497487509e+00 -1.001415456928935654e+01 -7.024549948877411509e+01 6.203934537570696683e-01
9.246231155778895427e+00 -9.967006966476224861e+00 -7.026727545119041451e+01 6.192983457739654751e-01
9.296482412060301570e+00 -9.915097124953442531e+00 -7.028662795937944452e+01 6.184987464403046697e-01
9.346733668341709489e+00 -9.858315074518136711e+00 -7.030154458493080938e+01 6.179901602373933933e-01
9.396984924623115631e+00 -9.798052726151949443e+00 -7.031069858918372972e+01 6.177401265506770045e-01
9.447236180904523550e+00 -9.736882043438896517e+00 -7.031348324567113650e+01 6.177023589292346406e-01
9.497487437185929693e+00 -9.677856253949654430e+00 -7.031000463459217542e+01 6.178323907910842072e-01
9.547738693467337612e+00 -9.623663788443108658e+00 -7.030104765086629470e+01 6.180999419627742908e-01
9.597989949748743754e+00 -9.575908154276911333e+00 -7.028800383799058693e+01 6.184947416934888365e-01
9.648241206030151673e+00 -9.534727135651028362e+00 -7.027273824182805129e+01 6.190249273464498714e-01
9.698492462311557816e+00 -9.498831439903772988e+00 -7.025738002398870208e+01 6.197095607533253947e-01
9.748743718592965735e+00 -9.465896677453251584e+00 -7.024404330999965396e+01 6.205684760277534462e-01
9.798994974874371877e+00 -9.433144024735648614e+00 -7.023451105420622298e+01 6.216130856090982260e-01
9.849246231155779796e+00 -9.397926492496965878e+00 -7.022993579247416562e+01 6.228408845353080592e-01
9.899497487437185939e+00 -9.358191385697255171e+00 -7.023062033545225802e+01 6.242346534275132752e-01
9.949748743718593857e+00 -9.312775356452961617e+00 -7.023593600132724646e+01 6.257655134428344867e-01
1.000000000000000000e+01 -9.261557702798453917e+00 -7.024441596187753589e+01 6.273977438803249873e-01


==> anc/aspirin/aspirin_frac_21_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -3.211400145099933212e+00 3.862180949978136546e+00 4.405001757920934957e-01
1.005025125628140753e-01 -1.221189761807394625e+01 1.489479671351548440e+01 4.397504602184459377e-01
1.507537688442211199e-01 -2.528631896403042845e+01 3.157116671324497403e+01 4.385377625288674475e-01
2.010050251256281506e-01 -4.012355579824754415e+01 5.175126167812509692e+01 4.369181533216511815e-01
2.512562814070352091e-01 -5.441940135550507307e+01 7.314738676157652719e+01 4.349708148411072228e-01
3.015075376884422398e-01 -6.638861991334910329e+01 9.375497152570216031e+01 4.327966100146807826e-01
3.517587939698492705e-01 -7.504075195236090678e+01 1.121382316520324025e+02 4.305137650715903930e-01
4.020100502512563012e-01 -8.018514577474691407e+01 1.275258780472909734e+02 4.282499973469929833e-01
4.522613065326633319e-01 -8.223273149918078673e+01 1.397400827575289668e+02 4.261316716786946457e-01
5.025125628140704181e-01 -8.191295360554977378e+01 1.490255427938245987e+02 4.242721123680763817e-01
5.527638190954774489e-01 -8.001563126457588737e+01 1.558541937662424459e+02 4.227621639474500870e-01
6.030150753768844796e-01 -7.722076761729812233e+01 1.607618661372482904e+02 4.216656331107846989e-01
6.532663316582915103e-01 -7.402669912847863998e+01 1.642424177692181217e+02 4.210202660877653269e-01
7.035175879396985410e-01 -7.075203321823859426e+01 1.666981896505913312e+02 4.208423652958650507e-01
7.537688442211055717e-01 -6.757598287335720499e+01 1.684310057767561375e+02 4.211314316276562053e-01
8.040201005025126024e-01 -6.458796326216544514e+01 1.696551445849175934e+02 4.218712597770417627e-01
8.542713567839196331e-01 -6.182961659359082773e+01 1.705179109076795498e+02 4.230257075935509592e-01
9.045226130653266639e-01 -5.932303753152395842e+01 1.711194870649046891e+02 4.245302401822350080e-01
9.547738693467336946e-01 -5.708539186634330775e+01 1.715286073772521434e+02 4.262833736649163097e-01
1.005025125628140836e+00 -5.513311668392370990e+01 1.717935017169178593e+02 4.281440883398595076e-01
1.055276381909547867e+00 -5.347985670719351248e+01 1.719489067890618799e+02 4.299407044812186829e-01
1.105527638190954898e+00 -5.213206477971093733e+01 1.720203650302018730e+02 4.314928456220292752e-01
1.155778894472361928e+00 -5.108519374063370577e+01 1.720269376810951769e+02 4.326421123610604824e-01
1.206030150753768959e+00 -5.032205530734685794e+01 1.719831062201109546e+02 4.332820579566510899e-01
1.256281407035175990e+00 -4.981368897280308516e+01 1.719002299049358555e+02 4.333771268425660739e-01
1.306532663316583021e+00 -4.952226769751990787e+01 1.717876303173275119e+02 4.329642072892663784e-01
1.356783919597990051e+00 -4.940518796846206584e+01 1.716532596362276877e+02 4.321372413226234888e-01
1.407035175879397082e+00 -4.941941664215753605e+01 1.715039479461709675e+02 4.310213962499202522e-01
1.457286432160804113e+00 -4.952528004281722218e+01 1.713453288872378550e+02 4.297459277282576484e-01
1.507537688442211143e+00 -4.968912844195870093e+01 1.711816279686994164e+02 4.284235151857476165e-01
1.557788944723618174e+00 -4.988463912795913302e+01 1.710155172011849913e+02 4.271399866785011157e-01
1.608040201005025205e+00 -5.009284295110096963e+01 1.708481887957904064e+02 4.259541963392650121e-01
1.658291457286432236e+00 -5.030118173437782758e+01 1.706797051338784286e+02 4.249050113070675927e-01
1.708542713567839266e+00 -5.050199747383680204e+01 1.705095796113454298e+02 4.240213257976613859e-01
1.758793969849246297e+00 -5.069085631027309091e+01 1.703374643611939234e+02 4.233312367123822084e-01
1.809045226130653328e+00 -5.086507262379132044e+01 1.701637805553883140e+02 4.228672962545181324e-01
1.859296482412060358e+00 -5.102273422025322702e+01 1.699901269281883458e+02 4.226658077522970625e-01
1.909547738693467389e+00 -5.116241027447890133e+01 1.698193439738353732e+02 4.227596161189672852e-01
1.959798994974874420e+00 -5.128352549071345123e+01 1.696551985612501880e+02 4.231659811494145607e-01
2.010050251256281673e+00 -5.138713651751323397e+01 1.695017768119995196e+02 4.238736170723786389e-01
2.060301507537688703e+00 -5.147664470534952130e+01 1.693627916716461641e+02 4.248347669698594453e-01
2.110552763819095734e+00 -5.155794160106239588e+01 1.692410615823067133e+02 4.259678128535928643e-01
2.160804020100502765e+00 -5.163867866217565705e+01 1.691383493997869323e+02 4.271725964573744316e-01
2.211055276381909795e+00 -5.172673485804477878e+01 1.690555786411783572e+02 4.283551534121310400e-01
2.261306532663316826e+00 -5.182836006340431823e+01 1.689932514239162629e+02 4.294534334722435731e-01
2.311557788944723857e+00 -5.194668834192348328e+01 1.689517911703159427e+02 4.304537430617630389e-01
2.361809045226130888e+00 -5.208120894966896230e+01 1.689315902571713082e+02 4.313906635564382919e-01
2.412060301507537918e+00 -5.222838672160546025e+01 1.689327304023537124e+02 4.323300234102434025e-01
2.462311557788944949e+00 -5.238313124538142773e+01 1.689545517863504358e+02 4.333418486053686736e-01
2.512562814070351980e+00 -5.254047356719439676e+01 1.689953524603822359e+02 4.344743711205356074e-01
2.562814070351759010e+00 -5.269678012364374808e+01 1.690524428401151340e+02 4.357391265760511279e-01
2.613065326633166041e+00 -5.285010421319378082e+01 1.691225980224281784e+02 4.371117023638420584e-01
2.663316582914573072e+00 -5.299968411493551912e+01 1.692027476376740083e+02 4.385457946875791491e-01
2.713567839195980103e+00 -5.314493789462731144e+01 1.692906242350552475e+02 4.399932753522275419e-01
2.763819095477387133e+00 -5.328444184002287898e+01 1.693851057776951734e+02 4.414218869275499668e-01
2.814070351758794164e+00 -5.341530170418641887e+01 1.694861131390770481e+02 4.428246927520399501e-01
2.864321608040201195e+00 -5.353312396982612853e+01 1.695940919392537296e+02 4.442195910394097780e-01
2.914572864321608225e+00 -5.363258511591754996e+01 1.697092493877268851e+02 4.456408624904875104e-01
2.964824120603015256e+00 -5.370845307909693389e+01 1.698307883788312438e+02 4.471265547425455344e-01
3.015075376884422287e+00 -5.375684083246537881e+01 1.699563746113637706e+02 4.487054870653784389e-01
3.065326633165829318e+00 -5.377643149162029346e+01 1.700820039783418167e+02 4.503866145106785734e-01
3.115577889447236348e+00 -5.376938464372577187e+01 1.702023336982371973e+02 4.521523531515995176e-01
3.165829145728643379e+00 -5.374163668669299199e+01 1.703114299836987016e+02 4.539567104786344509e-01
3.216080402010050410e+00 -5.370239472975973882e+01 1.704037920438285596e+02 4.557286074840917189e-01
3.266331658291457440e+00 -5.366282004000655803e+01 1.704754535448352613e+02 4.573802702153894617e-01
3.316582914572864471e+00 -5.363415689924067919e+01 1.705249442710419601e+02 4.588197636875991359e-01
3.366834170854271502e+00 -5.362577176265060785e+01 1.705539131285433712e+02 4.599657208274686715e-01
3.417085427135678533e+00 -5.364360756155195276e+01 1.705672613786615841e+02 4.607614597084547237e-01
3.467336683417085563e+00 -5.368939024479783484e+01 1.705727064356488256e+02 4.611854396048071236e-01
3.517587939698492594e+00 -5.376062990915226436e+01 1.705797887862055404e+02 4.612556508177099723e-01
3.567839195979899625e+00 -5.385119607186783952e+01 1.705984425776087505e+02 4.610269668914690477e-01
3.618090452261306655e+00 -5.395215296942769356e+01 1.706373604763506080e+02 4.605822407927904205e-01
3.668341708542713686e+00 -5.405264164659278237e+01 1.707024700232165628e+02 4.600193629843433718e-01
3.718592964824120717e+00 -5.414079024588757960e+01 1.707958684687095570e+02 4.594371395460698504e-01
3.768844221105527748e+00 -5.420476802678058448e+01 1.709155060097880892e+02 4.589226025185564328e-01
3.819095477386934778e+00 -5.423407181224092710e+01 1.710557532235954454e+02 4.585415189857546259e-01
3.869346733668341809e+00 -5.422096429960529207e+01 1.712087611704658912e+02 4.583328705468454056e-01
3.919597989949748840e+00 -5.416178891457673927e+01 1.713662834407468551e+02 4.583073090073976341e-01
3.969849246231155870e+00 -5.405779590015431069e+01 1.715214622830496012e+02 4.584492127707810449e-01
4.020100502512563345e+00 -5.391518854851253195e+01 1.716700604859386488e+02 4.587218564225712392e-01
4.070351758793970376e+00 -5.374429949026045961e+01 1.718107755941978212e+02 4.590750689198211387e-01
4.120603015075377407e+00 -5.355804024788553619e+01 1.719445643058480755e+02 4.594543621198335370e-01
4.170854271356784437e+00 -5.336994596233900978e+01 1.720732337309346462e+02 4.598099362793906519e-01
4.221105527638191468e+00 -5.319222127781447540e+01 1.721978015707060763e+02 4.601036068993583639e-01
4.271356783919598499e+00 -5.303418403344047505e+01 1.723171962526353980e+02 4.603119854191149440e-01
4.321608040201005529e+00 -5.290141408834254122e+01 1.724277351241253200e+02 4.604253071687279819e-01
4.371859296482412560e+00 -5.279575458054065251e+01 1.725235364985893511e+02 4.604427803127473240e-01
4.422110552763819591e+00 -5.271609933676101178e+01 1.725976982389983050e+02 4.603665617297577617e-01
4.472361809045226622e+00 -5.265968058704982724e+01 1.726438318659822073e+02 4.601968460840418773e-01
4.522613065326633652e+00 -5.262342435382600314e+01 1.726574607353822159e+02 4.599298921139907126e-01
4.572864321608040683e+00 -5.260494127225972960e+01 1.726368892408711986e+02 4.595594335802765662e-01
4.623115577889447714e+00 -5.260288647956264896e+01 1.725833718613265546e+02 4.590804911082035367e-01
4.673366834170854744e+00 -5.261668871923625801e+01 1.725006572096701234e+02 4.584937544474446680e-01
4.723618090452261775e+00 -5.264589324970026496e+01 1.723941558456713210e+02 4.578087470169726059e-01
4.773869346733668806e+00 -5.268947269592499794e+01 1.722700280852786534e+02 4.570447667709203188e-01
4.824120603015075837e+00 -5.274539785305055517e+01 1.721344181579229371e+02 4.562296353158753481e-01
4.874371859296482867e+00 -5.281058468004459172e+01 1.719929317370772139e+02 4.553970417752527533e-01
4.924623115577889898e+00 -5.288115524508028642e+01 1.718503371113708340e+02 4.545834293467826970e-01
4.974874371859296929e+00 -5.295286031424050321e+01 1.717104156520255742e+02 4.538249956480928660e-01
5.025125628140703959e+00 -5.302152837227750837e+01 1.715759022150405713e+02 4.531548075151382582e-01
5.075376884422110990e+00 -5.308347843412192191e+01 1.714485096901763086e+02 4.525996796867899352e-01
5.125628140703518021e+00 -5.313588922121677882e+01 1.713290756601097087e+02 4.521765826530006471e-01
5.175879396984925052e+00 -5.317711723729240703e+01 1.712178636009351749e+02 4.518888866640322632e-01
5.226130653266332082e+00 -5.320691911362158777e+01 1.711149866375899364e+02 4.517234157058063193e-01
5.276381909547739113e+00 -5.322650846130977698e+01 1.710208272016703290e+02 4.516496691180336698e-01
5.326633165829146144e+00 -5.323839875756877404e+01 1.709362590325091560e+02 4.516223554531062501e-01
5.376884422110553174e+00 -5.324604335811690703e+01 1.708624986991094943e+02 4.515875193794107734e-01
5.427135678391960205e+00 -5.325334158999547896e+01 1.708005458075989509e+02 4.514912965187336535e-01
5.477386934673367236e+00 -5.326410063248090410e+01 1.707503735089317729e+02 4.512892159154601734e-01
5.527638190954774267e+00 -5.328152491181776895e+01 1.707102047845891661e+02 4.509535334287329555e-01
5.577889447236181297e+00 -5.330777774264947055e+01 1.706762462812762635e+02 4.504766305348869015e-01
5.628140703517588328e+00 -5.334365484446794170e+01 1.706430997383004637e+02 4.498699065221183901e-01
5.678391959798995359e+00 -5.338842781313488217e+01 1.706047841083069727e+02 4.491592207717914342e-01
5.728643216080402389e+00 -5.343992650323554017e+01 1.705560194966278118e+02 4.483790087055047335e-01
5.778894472361809420e+00 -5.349489577794448536e+01 1.704932983724899600e+02 4.475671612612450168e-01
5.829145728643216451e+00 -5.354957735769784932e+01 1.704153705993073515e+02 4.467617002540199556e-01
5.879396984924623482e+00 -5.360036888266480304e+01 1.703230406871606988e+02 4.459988908755969095e-01
5.929648241206030512e+00 -5.364436078445197609e+01 1.702184706973110622e+02 4.453115942118443527e-01
5.979899497487437543e+00 -5.367958999437804124e+01 1.701043532057620098e+02 4.447268752559309091e-01
6.030150753768844574e+00 -5.370496958048227754e+01 1.699833029081165705e+02 4.442629150572549035e-01
6.080402010050251604e+00 -5.371999550580682126e+01 1.698576554073652005e+02 4.439263392587122770e-01
6.130653266331658635e+00 -5.372441915402757928e+01 1.697296591925456539e+02 4.437113867130408340e-01
6.180904522613065666e+00 -5.371806001246813622e+01 1.696018934349152971e+02 4.436016711180835737e-01
6.231155778894472697e+00 -5.370082882852563699e+01 1.694776799342360789e+02 4.435740856363725171e-01
6.281407035175879727e+00 -5.367290172950649207e+01 1.693612745747957149e+02 4.436034401193877375e-01
6.331658291457286758e+00 -5.363490734470760657e+01 1.692576962453122462e+02 4.436662571172869107e-01
6.381909547738693789e+00 -5.358800449693897150e+01 1.691721582068840917e+02 4.437427869892058840e-01
6.432160804020100819e+00 -5.353381931967925311e+01 1.691091912654551663e+02 4.438172651393573753e-01
6.482412060301507850e+00 -5.347431111072385335e+01 1.690716634901526163e+02 4.438771624942923211e-01
6.532663316582914881e+00 -5.341167535842114944e+01 1.690599684429227239e+02 4.439123708778323629e-01
6.582914572864321912e+00 -5.334834378008563505e+01 1.690716376148302800e+02 4.439149805338954424e-01
6.633165829145728942e+00 -5.328704133541554455e+01 1.691015267847239159e+02 4.438798320423773536e-01
6.683417085427135973e+00 -5.323078340570708633e+01 1.691425646470301558e+02 4.438056339023248031e-01
6.733668341708543004e+00 -5.318270258783690707e+01 1.691868957854545954e+02 4.436962469579570634e-01
6.783919597989950034e+00 -5.314568626916886274e+01 1.692271545036855969e+02 4.435617140408180115e-01
6.834170854271357065e+00 -5.312192577683939732e+01 1.692575955062075650e+02 4.434186805271521092e-01
6.884422110552764096e+00 -5.311254775809333495e+01 1.692748694343502507e+02 4.432899717433710363e-01
6.934673366834171127e+00 -5.311747362741446210e+01 1.692783315953494139e+02 4.432032587295832160e-01
6.984924623115578157e+00 -5.313554930219330430e+01 1.692698771349720062e+02 4.431889173093712664e-01
7.035175879396985188e+00 -5.316486728794742334e+01 1.692533852848411016e+02 4.432772874595453105e-01
7.085427135678392219e+00 -5.320313222351620652e+01 1.692339206311834801e+02 4.434955207952523959e-01
7.135678391959799249e+00 -5.324792954207665474e+01 1.692168736886162606e+02 4.438641276504770583e-01
7.185929648241206280e+00 -5.329682915309044944e+01 1.692072162785508738e+02 4.443933673572444953e-01
7.236180904522613311e+00 -5.334734848031880006e+01 1.692089927247247942e+02 4.450798903102695103e-01
7.286432160804020342e+00 -5.339686912221160497e+01 1.692250753982820015e+02 4.459044564956148315e-01
7.336683417085427372e+00 -5.344262567278818210e+01 1.692571147289875171e+02 4.468318206041302365e-01
7.386934673366834403e+00 -5.348186193317141601e+01 1.693055542405229517e+02 4.478136619546174146e-01
7.437185929648241434e+00 -5.351218973484049002e+01 1.693695948328639247e+02 4.487946546034237150e-01
7.487437185929648464e+00 -5.353210488896067432e+01 1.694470794705535184e+02 4.497206659533009576e-01
7.537688442211055495e+00 -5.354153290363694140e+01 1.695343870466198268e+02 4.505471137202085030e-01
7.587939698492462526e+00 -5.354221873481676397e+01 1.696265039616968977e+02 4.512451674358784470e-01
7.638190954773869557e+00 -5.353776772067499223e+01 1.697174262422119568e+02 4.518039929456136305e-01
7.688442211055276587e+00 -5.353320983187195026e+01 1.698009243616842809e+02 4.522284917126790371e-01
7.738693467336683618e+00 -5.353409482669232489e+01 1.698715295761876121e+02 4.525335158635688249e-01
7.788944723618090649e+00 -5.354529625665551151e+01 1.699254650180616295e+02 4.527367092806686144e-01
7.839195979899497679e+00 -5.356984225600754712e+01 1.699612250284717163e+02 4.528524330792724206e-01
7.889447236180904710e+00 -5.360813084630992620e+01 1.699796201348623867e+02 4.528885767748368485e-01
7.939698492462311741e+00 -5.365779006448537558e+01 1.699832976970028540e+02 4.528467836000536484e-01
7.989949748743718771e+00 -5.371423265533039171e+01 1.699759243110387956e+02 4.527253380498651447e-01
8.040201005025126690e+00 -5.377171448886250005e+01 1.699612973216949854e+02 4.525232156119623483e-01
8.090452261306532833e+00 -5.382454004097422740e+01 1.699426211298517728e+02 4.522437812387604672e-01
8.140703517587940752e+00 -5.386803952281714913e+01 1.699220820523701150e+02 4.518971524806742468e-01
8.190954773869346894e+00 -5.389907186353820379e+01 1.699007482874142454e+02 4.515009042635954595e-01
8.241206030150754813e+00 -5.391601710602848385e+01 1.698787508838517226e+02 4.510792346638726746e-01
8.291457286432160956e+00 -5.391841173412376520e+01 1.698556678051327253e+02 4.506608411082428933e-01
8.341708542713568875e+00 -5.390647385180579221e+01 1.698310128339586527e+02 4.502757357636985591e-01
8.391959798994975017e+00 -5.388074106992738876e+01 1.698047098570476408e+02 4.499513041698654514e-01
8.442211055276382936e+00 -5.384193752575439618e+01 1.697774224804669529e+02 4.497082051131342517e-01
8.492462311557789079e+00 -5.379106052136000926e+01 1.697506337382709489e+02 4.495571052884182461e-01
8.542713567839196998e+00 -5.372958707298393932e+01 1.697264411364524506e+02 4.494974282133908372e-01
8.592964824120603140e+00 -5.365967117815451815e+01 1.697071275945487230e+02 4.495189590021075876e-01
8.643216080402011059e+00 -5.358422637071554817e+01 1.696946468033241331e+02 4.496062092475265892e-01
8.693467336683417201e+00 -5.350683901967195766e+01 1.696901860864780360e+02 4.497442155212072468e-01
8.743718592964825120e+00 -5.343150953826256710e+01 1.696939337854098540e+02 4.499235280096923195e-01
8.793969849246231263e+00 -5.336225731914518633e+01 1.697051038594619570e+02 4.501421402724142817e-01
8.844221105527639182e+00 -5.330265058947216517e+01 1.697221914894475674e+02 4.504032233309269162e-01
8.894472361809045324e+00 -5.325533970068300960e+01 1.697433745791017827e+02 4.507093638229617838e-01
8.944723618090453243e+00 -5.322168227176555888e+01 1.697669454792914507e+02 4.510557088938366710e-01
8.994974874371859386e+00 -5.320154408089759812e+01 1.697916539179908284e+02 4.514251085844355749e-01
9.045226130653267305e+00 -5.319333268690952110e+01 1.698168650693358188e+02 4.517876145627811590e-01
9.095477386934673447e+00 -5.319427294464215805e+01 1.698424864818723563e+02 4.521048630692855452e-01
9.145728643216081366e+00 -5.320087949776107195e+01 1.698686888891267586e+02 4.523378239532120926e-01
9.195979899497487509e+00 -5.320954072148995806e+01 1.698955204637908309e+02 4.524551040159841553e-01
9.246231155778895427e+00 -5.321711253755313464e+01 1.699225628833353028e+02 4.524389948972625253e-01
9.296482412060301570e+00 -5.322142474239580423e+01 1.699487740034365117e+02 4.522876266631955522e-01
9.346733668341709489e+00 -5.322161470408787665e+01 1.699725980225629201e+02 4.520132594616184663e-01
9.396984924623115631e+00 -5.321821834939779450e+01 1.699923194635317145e+02 4.516381015758284545e-01
9.447236180904523550e+00 -5.321297581422808065e+01 1.700065340575430923e+02 4.511895409887097252e-01
9.497487437185929693e+00 -5.320836347208014416e+01 1.700145535606432645e+02 4.506962722675920130e-01
9.547738693467337612e+00 -5.320694439965353695e+01 1.700165803057452081e+02 4.501858768000314148e-01
9.597989949748743754e+00 -5.321070724148780329e+01 1.700135760656957018e+02 4.496835253564868129e-01
9.648241206030151673e+00 -5.322059364029114903e+01 1.700068723351235462e+02 4.492110433910507239e-01
9.698492462311557816e+00 -5.323636469582624642e+01 1.699976736178105057e+02 4.487857324479542220e-01
9.748743718592965735e+00 -5.325683577470729091e+01 1.699866472997222218e+02 4.484188868319406995e-01
9.798994974874371877e+00 -5.328036847926339448e+01 1.699737556934731515e+02 4.481145180879624879e-01
9.849246231155779796e+00 -5.330541716279079623e+01 1.699583848852277868e+02 4.478690513334975254e-01
9.899497487437185939e+00 -5.333092950861705361e+01 1.699397050819671335e+02 4.476725210703877966e-01
9.949748743718593857e+00 -5.335649017667481075e+01 1.699171096189380421e+02 4.475111659030481803e-01
1.000000000000000000e+01 -5.338222123532165142e+01 1.698905602816744818e+02 4.473706181917136426e-01


==> anc/aspirin/aspirin_frac_2_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 2.266449723992435550e-01 2.241625694497628718e-02 6.774701933571263268e-01
1.005025125628140753e-01 8.839084107832236858e-01 8.633477137681888625e-02 7.039543866685995521e-01
1.507537688442211199e-01 1.908682571848202558e+00 1.824025585664901250e-01 7.504785288830704282e-01
2.010050251256281506e-01 3.210524333557601917e+00 2.969438772002690463e-01 8.211099593892148274e-01
2.512562814070352091e-01 4.688801847152736180e+00 4.141765795577132536e-01 9.227342681319500306e-01
3.015075376884422398e-01 6.248952733206718513e+00 -5.356327030807737088e-01 9.353013006612538316e-01
3.517587939698492705e-01 7.814002726815568955e+00 -6.763425827546116764e-01 7.596022768021140070e-01
4.020100502512563012e-01 9.329694439158934927e+00 -8.151917363526877125e-01 5.522352478154844979e-01
4.522613065326633319e-01 1.076378378129200541e+01 -9.482831561043454371e-01 3.182136156457784915e-01
5.025125628140704181e-01 1.210143362166419223e+01 -1.072623693932564848e+00 1.551516061053051787e-01
5.527638190954774489e-01 1.333894073385025614e+01 -1.185797314908851874e+00 3.901534753378683718e-01
6.030150753768844796e-01 1.447758097521555065e+01 -1.285812282657085248e+00 7.675765910752845311e-01
6.532663316582915103e-01 1.551865254012784412e+01 1.514557655768452804e+00 8.107371368798865774e-01
7.035175879396985410e-01 1.646020950625625900e+01 1.949521346601255090e+00 4.789667704518130176e-01
7.537688442211055717e-01 1.729562030031855713e+01 2.428425352279038663e+00 2.342742934874201544e-01
8.040201005025126024e-01 1.801388386776477191e+01 2.931626060618263807e+00 6.099245965465515534e-02
8.542713567839196331e-01 1.860147370765585606e+01 3.432990287781517935e+00 9.077933532087609225e-02
9.045226130653266639e-01 1.904529618072776032e+01 3.902190886373876566e+00 1.797635915984952260e-01
9.547738693467336946e-01 1.933615869529982945e+01 4.308569671953559777e+00 2.376912923575753012e-01
1.005025125628140836e+00 1.947200556674716765e+01 4.625812571751964697e+00 2.658988449414404487e-01
1.055276381909547867e+00 1.946016529815371499e+01 4.836362960381347165e+00 2.658831691303962241e-01
1.105527638190954898e+00 1.931801389442867389e+01 4.934466468077047807e+00 2.381461499919951819e-01
1.155778894472361928e+00 1.907179669324431259e+01 4.927060312623222416e+00 1.828061020268773873e-01
1.206030150753768959e+00 1.875379771236967130e+01 4.832302855967572697e+00 1.026597683196319305e-01
1.256281407035175990e+00 1.839846948214603017e+01 4.676183918954329499e+00 5.935217956139814122e-02
1.306532663316583021e+00 1.803839141063989615e+01 4.488137158450204112e+00 1.816671625230731890e-01
1.356783919597990051e+00 1.770091795959858771e+01 4.296736266015336980e+00 3.488602900631819215e-01
1.407035175879397082e+00 1.740611803282527248e+01 4.126371858308566232e+00 5.366604181327624401e-01
1.457286432160804113e+00 1.716620060151611682e+01 3.995381540679526111e+00 7.331717473831813603e-01
1.507537688442211143e+00 1.698621959113610558e+01 3.915621578555546378e+00 9.257171785006547138e-01
1.557788944723618174e+00 1.686557936245615963e+01 -4.091739441045554315e+00 9.029061063889854966e-01
1.608040201005025205e+00 1.679977658058870915e+01 -4.425204650331432177e+00 7.757903108880204179e-01
1.658291457286432236e+00 1.678189796665987288e+01 -4.768643844242751229e+00 6.866330862559523185e-01
1.708542713567839266e+00 1.680358594427901053e+01 -5.119434788064653574e+00 6.272796351875213894e-01
1.758793969849246297e+00 1.685541670610976084e+01 -5.473870012334023372e+00 5.908177544706115780e-01
1.809045226130653328e+00 1.692685057736829890e+01 -5.826925306935574866e+00 5.715054959625012199e-01
1.859296482412060358e+00 1.700606871875982407e+01 -6.172224235956129235e+00 5.645678301852264935e-01
1.909547738693467389e+00 1.708006665556966297e+01 -6.502184751837749133e+00 5.659799575364863333e-01
1.959798994974874420e+00 1.713530652958933587e+01 -6.808308072266882505e+00 5.723115760492647475e-01
2.010050251256281673e+00 1.715903291533679464e+01 -7.081568884527227326e+00 5.806598053302355344e-01
2.060301507537688703e+00 1.714107157060314179e+01 -7.312893814061002473e+00 5.886546606701763551e-01
2.110552763819095734e+00 1.707564770653705111e+01 -7.493757609247866824e+00 5.944931202232963674e-01
2.160804020100502765e+00 1.696260274501402776e+01 -7.616950186982924365e+00 5.969539053722668909e-01
2.211055276381909795e+00 1.680746101963397621e+01 -7.677534010345222981e+00 5.953638946170753954e-01
2.261306532663316826e+00 1.662012717168499520e+01 -7.673903159633345794e+00 5.895179126120825286e-01
2.311557788944723857e+00 1.641248989008400372e+01 -7.608702479556601617e+00 5.795792986469782138e-01
2.361809045226130888e+00 1.619567267482527839e+01 -7.489247019872205868e+00 5.659945353222017861e-01
2.412060301507537918e+00 1.597788449946800959e+01 -7.327096674176525326e+00 5.494403471930348060e-01
2.462311557788944949e+00 1.576364456023881466e+01 -7.136645289278895632e+00 5.308006560469905599e-01
2.512562814070351980e+00 1.555462204078562394e+01 -6.932937828160897098e+00 5.111589586622445891e-01
2.562814070351759010e+00 1.535166198420046690e+01 -6.729288045552291209e+00 4.917846006843707984e-01
2.613065326633166041e+00 1.515706716803908272e+01 -6.535441830816996145e+00 4.740692441225252685e-01
2.663316582914573072e+00 1.497611135324686238e+01 -6.356889111693437400e+00 4.593425853038333728e-01
2.713567839195980103e+00 1.481711379058692302e+01 -6.195492013608598469e+00 4.485314476022376207e-01
2.763819095477387133e+00 1.469003099348383046e+01 -6.051048759320684312e+00 4.417662410644584425e-01
2.814070351758794164e+00 1.460412025235303446e+01 -5.923008756019910948e+00 4.381765530409503229e-01
2.864321608040201195e+00 1.456554061250624521e+01 -5.811507781055025745e+00 4.360732258891364954e-01
2.914572864321608225e+00 1.457568863713763641e+01 -5.717261849072494684e+00 4.334937879590518572e-01
2.964824120603015256e+00 1.463071430998595623e+01 -5.640490772239239448e+00 4.288971299847824659e-01
3.015075376884422287e+00 1.472222723015864432e+01 -5.579614469994426784e+00 4.217490910583951425e-01
3.065326633165829318e+00 1.483886626677630005e+01 -5.530641548859948742e+00 4.127890408789882670e-01
3.115577889447236348e+00 1.496824876088880352e+01 -5.487811870766808653e+00 4.038572137291525088e-01
3.165829145728643379e+00 1.509881989302293448e+01 -5.445341640340883416e+00 3.972999958281938637e-01
3.216080402010050410e+00 1.522122740974977262e+01 -5.399459625490075965e+00 3.951528998949667693e-01
3.266331658291457440e+00 1.532900292403059694e+01 -5.349697030320099245e+00 3.984712812606521215e-01
3.316582914572864471e+00 1.541851673462772965e+01 -5.298724111528787972e+00 4.071775826542234911e-01
3.366834170854271502e+00 1.548836821497573801e+01 -5.250733444232158931e+00 4.204796660430005772e-01
3.417085427135678533e+00 1.553853198429614402e+01 -5.209092276269139177e+00 4.374868831901489452e-01
3.467336683417085563e+00 1.556963480234416863e+01 -5.174365696222862354e+00 4.575417601181198668e-01
3.517587939698492594e+00 1.558264398601890832e+01 -5.143647166279476934e+00 4.801077446686082273e-01
3.567839195979899625e+00 1.557902567035470476e+01 -5.111486367240946294e+00 5.044665472844237497e-01
3.618090452261306655e+00 1.556117622059136885e+01 -5.071913116659940712e+00 5.295859890841612128e-01
3.668341708542713686e+00 1.553277156922600533e+01 -5.020560083988687694e+00 5.542853493841168877e-01
3.718592964824120717e+00 1.549870722981928317e+01 -4.955945640956082698e+00 5.775600741668018845e-01
3.768844221105527748e+00 1.546450949561864441e+01 -4.879510335019679346e+00 5.988584627747668421e-01
3.819095477386934778e+00 1.543537808247382515e+01 -4.794663175610105910e+00 6.181782068961546583e-01
3.869346733668341809e+00 1.541521999098082496e+01 -4.705507323565093714e+00 6.359549100258661269e-01
3.919597989949748840e+00 1.540604379341473695e+01 -4.615888541056866856e+00 6.528144447676346163e-01
3.969849246231155870e+00 1.540790091599082245e+01 -4.529043468467520484e+00 6.693324608604869219e-01
4.020100502512563345e+00 1.541929452334069062e+01 -4.447707288852640772e+00 6.859278347157693467e-01
4.070351758793970376e+00 1.543778256803869020e+01 -4.374328403944701904e+00 7.028996433867460425e-01
4.120603015075377407e+00 1.546048726722870725e+01 -4.311105754247996913e+00 7.204926720060806922e-01
4.170854271356784437e+00 1.548438300293234882e+01 -4.259809437826055145e+00 7.388612475231135512e-01
4.221105527638191468e+00 1.550645299221320705e+01 -4.221576051722436773e+00 7.579085735642435706e-01
4.271356783919598499e+00 1.552392991058538207e+01 -4.196917471566127489e+00 7.771005299095659069e-01
4.321608040201005529e+00 1.553477588957495392e+01 -4.186011400940600424e+00 7.953775370815100443e-01
4.371859296482412560e+00 1.553834422530942305e+01 -4.189091987519633520e+00 8.112279427249624586e-01
4.422110552763819591e+00 1.553593745727474307e+01 -4.206630759261182462e+00 8.229369865616299462e-01
4.472361809045226622e+00 1.553089603836750143e+01 -4.239094842283765985e+00 8.290027971687465858e-01
4.522613065326633652e+00 1.552800007335863164e+01 -4.286331846160111425e+00 8.286374474639289778e-01
4.572864321608040683e+00 1.553228598172306363e+01 -4.346889388825180944e+00 8.221491044006432602e-01
4.623115577889447714e+00 1.554769888438419478e+01 -4.417654526966625639e+00 8.109777669608617678e-01
4.673366834170854744e+00 1.557613201973155803e+01 -4.494037770183501479e+00 7.973306761354413963e-01
4.723618090452261775e+00 1.561725545658553038e+01 -4.570653456786839541e+00 7.836076953683195345e-01
4.773869346733668806e+00 1.566917337159566159e+01 -4.642250202094331257e+00 7.718989938975869824e-01
4.824120603015075837e+00 1.572956158046332042e+01 -4.704598077187055694e+00 7.637175964383989824e-01
4.874371859296482867e+00 1.579672995671844582e+01 -4.755100099273624537e+00 7.599414224942585561e-01
4.924623115577889898e+00 1.587013063198989649e+01 -4.793004378110225616e+00 7.608511655233630711e-01
4.974874371859296929e+00 1.595013731070393170e+01 -4.819216338998451477e+00 7.661945379975328985e-01
5.025125628140703959e+00 1.603727984857766842e+01 -4.835819811213749375e+00 7.752835316251012188e-01
5.075376884422110990e+00 1.613134491399073767e+01 -4.845477928010653912e+00 7.871386616674318493e-01
5.125628140703518021e+00 1.623075285483759345e+01 -4.850877702475401065e+00 8.006463111969970292e-01
5.175879396984925052e+00 1.633242907240571640e+01 -4.854316177386870379e+00 8.146814334019125692e-01
5.226130653266332082e+00 1.643213350710433573e+01 -4.857444681847686851e+00 8.281981664265687382e-01
5.276381909547739113e+00 1.652503062587375027e+01 -4.861139431503101349e+00 8.403366774941815054e-01
5.326633165829146144e+00 1.660624667371068952e+01 -4.865468549763694028e+00 8.505693694434375285e-01
5.376884422110553174e+00 1.667125571153960095e+01 -4.869753469850710559e+00 8.588384017217663979e-01
5.427135678391960205e+00 1.671608530030317041e+01 -4.872736740272399558e+00 8.655997039302428808e-01
5.477386934673367236e+00 1.673744964866003571e+01 -4.872848008573011924e+00 8.717271719181785006e-01
5.527638190954774267e+00 1.673294668859792367e+01 -4.868519037937803162e+00 8.783101223101060784e-01
5.577889447236181297e+00 1.670139013637518843e+01 -4.858469883908391296e+00 8.864307218836530167e-01
5.628140703517588328e+00 1.664322828175284386e+01 -4.841895719144813981e+00 8.969975227964087638e-01
5.678391959798995359e+00 1.656089290345795106e+01 -4.818525128449131500e+00 9.106526913426205017e-01
5.728643216080402389e+00 1.645888401696855396e+01 -4.788572138641773890e+00 9.277171855867432093e-01
5.778894472361809420e+00 1.634345513756038315e+01 -4.752638637201730631e+00 9.481335763910573311e-01
5.829145728643216451e+00 1.622189748042663027e+01 -4.711628224241788843e+00 9.714064221114633302e-01
5.879396984924623482e+00 1.610156974573083843e+01 -4.666711296281890853e+00 9.965813118225461675e-01
5.929648241206030512e+00 1.598891513544517373e+01 4.670871283528825302e+00 9.779373778642204140e-01
5.979899497487437543e+00 1.588870939929125292e+01 4.678764114439974975e+00 9.540694602131540858e-01
6.030150753768844574e+00 1.580370001935878754e+01 4.681116959960110790e+00 9.331803446103285049e-01
6.080402010050251604e+00 1.573467130200157094e+01 4.677768958596857374e+00 9.162356533527669100e-01
6.130653266331658635e+00 1.568085526524033391e+01 4.669931756929434741e+00 9.036278019591523769e-01
6.180904522613065666e+00 1.564053615592044366e+01 4.660042990901546389e+00 8.950876157399935140e-01
6.231155778894472697e+00 1.561167184401876362e+01 4.651240468491042890e+00 8.897302032171973130e-01
6.281407035175879727e+00 1.559236814738851074e+01 4.646581664477293927e+00 8.862581905296614826e-01
6.331658291457286758e+00 1.558108601211691813e+01 4.648234476845910734e+00 8.832859474762073670e-01
6.381909547738693789e+00 1.557653899658853014e+01 4.656906051422620152e+00 8.796767091491236590e-01
6.432160804020100819e+00 1.557734741759514918e+01 4.671717437799976835e+00 8.747591100182948720e-01
6.482412060301507850e+00 1.558162937663450975e+01 4.690576728486570701e+00 8.683455892301503720e-01
6.532663316582914881e+00 1.558677436680805783e+01 4.710919724756820415e+00 8.605800033318794506e-01
6.582914572864321912e+00 1.558960763941722405e+01 4.730563092407042092e+00 8.517226429715087921e-01
6.633165829145728942e+00 1.558699886857444028e+01 4.748392217747682054e+00 8.419920363366807381e-01
6.683417085427135973e+00 1.557675047788169742e+01 4.764669348103472757e+00 8.315337860573873696e-01
6.733668341708543004e+00 1.555842589187419378e+01 4.780866812027138479e+00 8.205141165355832600e-01
6.783919597989950034e+00 1.553374910136586884e+01 4.799082294268803395e+00 8.092729547191139794e-01
6.834170854271357065e+00 1.550635848089827284e+01 4.821241764385353790e+00 7.984412400911050645e-01
6.884422110552764096e+00 1.548096540628821494e+01 4.848376881780904313e+00 7.889437529649991898e-01
6.934673366834171127e+00 1.546221953147847472e+01 4.880223767456373096e+00 7.818669739489613191e-01
6.984924623115578157e+00 1.545369158246228380e+01 4.915241729396115034e+00 7.782391809483824030e-01
7.035175879396985188e+00 1.545730265089366640e+01 4.950976918695456419e+00 7.788071316447648940e-01
7.085427135678392219e+00 1.547330847970683187e+01 4.984588442609702241e+00 7.838859683167310743e-01
7.135678391959799249e+00 1.550070556652679166e+01 5.013350649168234696e+00 7.933234892519479553e-01
7.185929648241206280e+00 1.553777800824784094e+01 5.035019141222932149e+00 8.065793953757932622e-01
7.236180904522613311e+00 1.558250538460143986e+01 5.048041390069636591e+00 8.228856004897825427e-01
7.286432160804020342e+00 1.563268127857408807e+01 5.051652288519758116e+00 8.414309108084208066e-01
7.336683417085427372e+00 1.568577343437134175e+01 5.045898216332780351e+00 8.615098383856771846e-01
7.386934673366834403e+00 1.573870176043543800e+01 5.031596903305585400e+00 8.825946185295995283e-01
7.437185929648241434e+00 1.578775741958320999e+01 5.010205808272679917e+00 9.043243889772012434e-01
7.487437185929648464e+00 1.582882146099438359e+01 4.983574461047535209e+00 9.264404370495681329e-01
7.537688442211055495e+00 1.585790064279790634e+01 4.953600953459970313e+00 9.487162329667961913e-01
7.587939698492462526e+00 1.587184819226212973e+01 4.921871250838760758e+00 9.709273477395169438e-01
7.638190954773869557e+00 1.586904496829151867e+01 4.889392077899838540e+00 9.928805614925312328e-01
7.688442211055276587e+00 1.584981729178481658e+01 -4.891681627109184305e+00 9.856192623712377587e-01
7.738693467336683618e+00 1.581645160526477589e+01 -4.909407992164675605e+00 9.648117168307345226e-01
7.788944723618090649e+00 1.577278923492913520e+01 -4.925319652908074275e+00 9.444463078270637357e-01
7.839195979899497679e+00 1.572349826672100903e+01 -4.939843001160369340e+00 9.241653343279986332e-01
7.889447236180904710e+00 1.567319585689314998e+01 -4.953557722018578247e+00 9.036660534493839991e-01
7.939698492462311741e+00 1.562562902317454139e+01 -4.966886952134636601e+00 8.828437796195934828e-01
7.989949748743718771e+00 1.558311816790938131e+01 -4.979765061763140821e+00 8.618841245048491917e-01
8.040201005025126690e+00 1.554641936678885905e+01 -4.991482918073048225e+00 8.412651073292507498e-01
8.090452261306532833e+00 1.551505822297839110e+01 -5.000832168134021316e+00 8.216678097055034602e-01
8.140703517587940752e+00 1.548803813422525444e+01 -5.006518923975551871e+00 8.038342130557584175e-01
8.190954773869346894e+00 1.546467550318379125e+01 -5.007672048741023119e+00 7.884309270788560919e-01
8.241206030150754813e+00 1.544523752772846592e+01 -5.004208612667307321e+00 7.759668145630336245e-01
8.291457286432160956e+00 1.543111372135137138e+01 -4.996874225074330766e+00 7.667792679384168864e-01
8.341708542713568875e+00 1.542443816297889647e+01 -4.986925580998628149e+00 7.610683678380441020e-01
8.391959798994975017e+00 1.542731903556741990e+01 -4.975593832004127748e+00 7.589385166105316882e-01
8.442211055276382936e+00 1.544100923603812525e+01 -4.963571806240617335e+00 7.604104263282743803e-01
8.492462311557789079e+00 1.546537574755246425e+01 -4.950750582635015107e+00 7.653877770669433867e-01
8.542713567839196998e+00 1.549888288163462668e+01 -4.936305388073343181e+00 7.735902470666736752e-01
8.592964824120603140e+00 1.553906765191460160e+01 -4.919070799755704826e+00 7.844849634750016287e-01
8.643216080402011059e+00 1.558327132941212589e+01 -4.898032427533726363e+00 7.972542207159581951e-01
8.693467336683417201e+00 1.562929862965190075e+01 -4.872736656939350652e+00 8.108287112616531234e-01
8.743718592964825120e+00 1.567573806284264215e+01 -4.843471920310568279e+00 8.239972090711987773e-01
8.793969849246231263e+00 1.572185119106381812e+01 -4.811170625962269298e+00 8.355803009816993310e-01
8.844221105527639182e+00 1.576713536678450289e+01 -4.777085876016409216e+00 8.446312147444653418e-01
8.894472361809045324e+00 1.581079516913341898e+01 -4.742379455259193577e+00 8.506078376198477065e-01
8.944723618090453243e+00 1.585137499024862429e+01 -4.707786196223070263e+00 8.534583835229355708e-01
8.994974874371859386e+00 1.588671853269360490e+01 -4.673477916578541169e+00 8.535881277250068067e-01
9.045226130653267305e+00 1.591428203447038747e+01 -4.639156257229851477e+00 8.517200849598676182e-01
9.095477386934673447e+00 1.593169857433190906e+01 -4.604310482838185337e+00 8.487049516287850093e-01
9.145728643216081366e+00 1.593741311467674393e+01 -4.568533381304032304e+00 8.453505718501524990e-01
9.195979899497487509e+00 1.593119381132898305e+01 -4.531802651795372228e+00 8.423216259372697801e-01
9.246231155778895427e+00 1.591436448875472287e+01 -4.494671845768900553e+00 8.401187289172140638e-01
9.296482412060301570e+00 1.588967947263176406e+01 -4.458339468421060658e+00 8.391047440806552737e-01
9.346733668341709489e+00 1.586085921898992979e+01 -4.424576052037819451e+00 8.395273853669519282e-01
9.396984924623115631e+00 1.583190352529091705e+01 -4.395507454273474224e+00 8.415047095620480366e-01
9.447236180904523550e+00 1.580636961574319344e+01 -4.373285789428607018e+00 8.449851567121318130e-01
9.497487437185929693e+00 1.578681423039157217e+01 -4.359710453758887994e+00 8.497320208891905313e-01
9.547738693467337612e+00 1.577453882777017746e+01 -4.355872087530649139e+00 8.553776850194719783e-01
9.597989949748743754e+00 1.576966555075873977e+01 -4.361883269981991162e+00 8.615445582543836966e-01
9.648241206030151673e+00 1.577145758465149861e+01 -4.376745079889479584e+00 8.679772655115175484e-01
9.698492462311557816e+00 1.577873114318023617e+01 -4.398383164350828878e+00 8.746174854442806401e-01
9.748743718592965735e+00 1.579020917151520287e+01 -4.423862156952926838e+00 8.815864266359775270e-01
9.798994974874371877e+00 1.580472274606145078e+01 -4.449748959805953419e+00 8.890920264576755994e-01
9.849246231155779796e+00 1.582123851839955364e+01 -4.472557175796540108e+00 8.973135450392083490e-01
9.899497487437185939e+00 1.583874991883475047e+01 -4.489188612123081512e+00 9.063181300809142193e-01
9.949748743718593857e+00 1.585610745845481517e+01 -4.497301515923263437e+00 9.160376921782337201e-01
1.000000000000000000e+01 1.587188273236778002e+01 -4.495565706198689782e+00 9.262988710471269371e-01


==> anc/aspirin/aspirin_frac_3_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 2.255999661561778058e-01 2.473429680323294133e-02 4.529208620953791287e-01
1.005025125628140753e-01 8.797759184792428577e-01 9.553313259963192028e-02 4.708315148355843305e-01
1.507537688442211199e-01 1.899554950437257972e+00 2.028387551299668523e-01 5.020873118003473801e-01
2.010050251256281506e-01 3.194694870704017919e+00 3.326828768528002911e-01 5.490431288853027114e-01
2.512562814070352091e-01 4.664801723178341852e+00 4.689548752565846357e-01 6.155813130107078424e-01
3.015075376884422398e-01 6.215558135953242136e+00 5.955284390041768461e-01 7.079576925885608940e-01
3.517587939698492705e-01 7.770218199925920999e+00 6.977478415542730517e-01 8.364305089267499715e-01
4.020100502512563012e-01 9.274723353743386411e+00 -7.702041980613536509e-01 9.816576309659331701e-01
4.522613065326633319e-01 1.069699907338861955e+01 -8.933814043870711430e-01 7.500566477916680297e-01
5.025125628140704181e-01 1.202236199890916346e+01 -1.007358750073890974e+00 4.844144266706993385e-01
5.527638190954774489e-01 1.324727219288492996e+01 -1.109860540020646269e+00 2.244573015602134014e-01
6.030150753768844796e-01 1.437321316427130746e+01 -1.199049928864157621e+00 3.259627756630167350e-01
6.532663316582915103e-01 1.540177593564880887e+01 -1.273661617023076786e+00 7.252733069290765444e-01
7.035175879396985410e-01 1.633143343842179362e+01 1.469646635019405068e+00 8.145866918862404438e-01
7.537688442211055717e-01 1.715613034146596050e+01 1.885288066809394536e+00 4.634612695713521968e-01
8.040201005025126024e-01 1.786560798295777275e+01 2.325657009015760224e+00 2.174311589604078498e-01
8.542713567839196331e-01 1.844722043592172511e+01 2.765959057594116643e+00 5.155089209057622107e-02
9.045226130653266639e-01 1.888881846850224022e+01 3.177849385549340155e+00 7.824547931943798273e-02
9.547738693467336946e-01 1.918209859174257659e+01 3.532898374090795102e+00 1.461920055765181248e-01
1.005025125628140836e+00 1.932569230240874347e+01 3.806938514539428553e+00 1.766655508440746203e-01
1.055276381909547867e+00 1.932727093141362928e+01 3.984167472028211421e+00 1.709570506290847003e-01
1.105527638190954898e+00 1.920410831057618495e+01 4.059942121388601777e+00 1.295470213028748763e-01
1.155778894472361928e+00 1.898187448604641503e+01 4.041529832983059123e+00 5.370906272776610618e-02
1.206030150753768959e+00 1.869186171511790917e+01 3.946645485294613565e+00 7.449379385795000530e-02
1.256281407035175990e+00 1.836724434176079868e+01 3.800213830667775738e+00 2.304549852735324478e-01
1.306532663316583021e+00 1.803920936748390247e+01 3.630245711809227060e+00 4.276632234087489604e-01
1.356783919597990051e+00 1.773377863967182932e+01 3.463856596891108808e+00 6.586826506935538061e-01
1.407035175879397082e+00 1.746988751141047658e+01 3.324261591886511269e+00 9.116752237284615479e-01
1.457286432160804113e+00 1.725889224589753823e+01 -3.501967208330912129e+00 8.441893255492681769e-01
1.507537688442211143e+00 1.710529401554743600e+01 -3.843529982105016174e+00 6.600822835771593677e-01
1.557788944723618174e+00 1.700821049473092472e+01 -4.200136718124282353e+00 5.303893654485569709e-01
1.608040201005025205e+00 1.696304847365477642e+01 -4.570109272402142153e+00 4.447050803582540679e-01
1.658291457286432236e+00 1.696291531127376473e+01 -4.951570255684533350e+00 3.930343256268810648e-01
1.708542713567839266e+00 1.699949575012833236e+01 -5.341904996291827246e+00 3.664932131469910148e-01
1.758793969849246297e+00 1.706334865112038202e+01 -5.737324922312682318e+00 3.577968229641174669e-01
1.809045226130653328e+00 1.714379097575332977e+01 -6.132616564061937225e+00 3.613467494025972004e-01
1.859296482412060358e+00 1.722869013807588345e+01 -6.521118531743702817e+00 3.728908675229812841e-01
1.909547738693467389e+00 1.730454308998048774e+01 -6.894920453292249007e+00 3.890429510266695812e-01
1.959798994974874420e+00 1.735715308163732118e+01 -7.245235833220082355e+00 4.069347088832848680e-01
2.010050251256281673e+00 1.737301952404421357e+01 -7.562881147964343853e+00 4.240766941733313256e-01
2.060301507537688703e+00 1.734127245031150366e+01 -7.838806402379999483e+00 4.383756659249832821e-01
2.110552763819095734e+00 1.725569927230219136e+01 -8.064661818783990910e+00 4.482267684241931782e-01
2.160804020100502765e+00 1.711624498105164704e+01 -8.233425061037435100e+00 4.526169046259171380e-01
2.211055276381909795e+00 1.692941619468899717e+01 -8.340116203782621085e+00 4.512067856687064782e-01
2.261306532663316826e+00 1.670730810229037644e+01 -8.382568692980047587e+00 4.443897686830621807e-01
2.311557788944723857e+00 1.646541636026773858e+01 -8.362117069483687715e+00 4.333436561346660221e-01
2.361809045226130888e+00 1.621981860948918452e+01 -8.283964090931615232e+00 4.200796766258517723e-01
2.412060301507537918e+00 1.598452398584928780e+01 -8.156975681517817378e+00 4.074351077125488718e-01
2.462311557788944949e+00 1.576969102499590925e+01 -7.992763546049955536e+00 3.988614875315008024e-01
2.512562814070351980e+00 1.558105168204958346e+01 -7.804127892422123125e+00 3.978146630138790774e-01
2.562814070351759010e+00 1.542042993926912153e+01 -7.603167731248456462e+00 4.067425108243286069e-01
2.613065326633166041e+00 1.528691844784237297e+01 -7.399531763676161944e+00 4.261294203940098058e-01
2.663316582914573072e+00 1.517819949160390358e+01 -7.199305016574891525e+00 4.542749547849493919e-01
2.713567839195980103e+00 1.509164087473443594e+01 -7.004864080444974661e+00 4.879626743512430198e-01
2.763819095477387133e+00 1.502502213506176787e+01 -6.815708664859673860e+00 5.235172160676937470e-01
2.814070351758794164e+00 1.497690244412519966e+01 -6.629908152846702762e+00 5.577137570082417728e-01
2.864321608040201195e+00 1.494667069018790606e+01 -6.445571426124091730e+00 5.883282061553776199e-01
2.914572864321608225e+00 1.493427732566453869e+01 -6.261784688672360488e+00 6.143286356996969788e-01
2.964824120603015256e+00 1.493964445588211731e+01 -6.078744913467003741e+00 6.357773565050958142e-01
3.015075376884422287e+00 1.496184694346581345e+01 -5.897198709529776650e+00 6.535422805943943425e-01
3.065326633165829318e+00 1.499831233036032074e+01 -5.717601813326041338e+00 6.689330101793966588e-01
3.115577889447236348e+00 1.504438434897117105e+01 -5.539519405797156182e+00 6.833679164649107962e-01
3.165829145728643379e+00 1.509352835398802561e+01 -5.361654381983260720e+00 6.981374728086205961e-01
3.216080402010050410e+00 1.513821810831701420e+01 -5.182573935333010695e+00 7.142721883822852336e-01
3.266331658291457440e+00 1.517124047054540448e+01 -5.001838630723534962e+00 7.324823570561321828e-01
3.316582914572864471e+00 1.518695434883443340e+01 -4.820994408120887087e+00 7.531350148255631094e-01
3.366834170854271502e+00 1.518206484181371430e+01 -4.643902973667897172e+00 7.762619553721991084e-01
3.417085427135678533e+00 1.515571962724946964e+01 -4.476183952890730566e+00 8.016114610645322935e-01
3.467336683417085563e+00 1.510906868641681733e+01 -4.323995810373842730e+00 8.287280946446007324e-01
3.517587939698492594e+00 1.504466209324686510e+01 -4.192741841169873140e+00 8.569860288100963341e-01
3.567839195979899625e+00 1.496606295873979775e+01 -4.086296655015242862e+00 8.855043934550956841e-01
3.618090452261306655e+00 1.487782900338426373e+01 -4.006948693020476071e+00 9.130080120715841074e-01
3.668341708542713686e+00 1.478570472828381632e+01 -3.955729462109992767e+00 9.378460790287752591e-01
3.718592964824120717e+00 1.469665477099880491e+01 -3.932599233363614388e+00 9.583133353469485138e-01
3.768844221105527748e+00 1.461838559235258117e+01 -3.936247783017192248e+00 9.731325279655616001e-01
3.819095477386934778e+00 1.455824429868429171e+01 -3.963739570125309086e+00 9.817660524316931259e-01
3.869346733668341809e+00 1.452172387808750109e+01 -4.010440119299151007e+00 9.843632907079198358e-01
3.919597989949748840e+00 1.451106730846114523e+01 -4.070465686994664267e+00 9.814645130466672640e-01
3.969849246231155870e+00 1.452451541002399438e+01 -4.137528957014920294e+00 9.737356610392834400e-01
4.020100502512563345e+00 1.455655552935623653e+01 -4.205817060996736245e+00 9.618923405213611888e-01
4.070351758793970376e+00 1.459918048044676908e+01 -4.270569553441227129e+00 9.467668408489090526e-01
4.120603015075377407e+00 1.464380634131062031e+01 -4.328250424563272247e+00 9.293734584379578223e-01
4.170854271356784437e+00 1.468326993994290319e+01 -4.376447948302596203e+00 9.108662694073164090e-01
4.221105527638191468e+00 1.471331682075375902e+01 -4.413729610642919354e+00 8.923837905758671418e-01
4.271356783919598499e+00 1.473318939542040518e+01 -4.439594687520129312e+00 8.748557076119932718e-01
4.321608040201005529e+00 1.474524018877252729e+01 -4.454508903404132525e+00 8.588662258222579116e-01
4.371859296482412560e+00 1.475379661295543521e+01 -4.459909555460630060e+00 8.446304254535540457e-01
4.422110552763819591e+00 1.476368524511511815e+01 -4.458081496824018330e+00 8.320795703493730766e-01
4.472361809045226622e+00 1.477884601488213967e+01 -4.451869990829802504e+00 8.210063770072520972e-01
4.522613065326633652e+00 1.480136181048681721e+01 -4.444252458019670726e+00 8.112095167600573697e-01
4.572864321608040683e+00 1.483106662404895104e+01 -4.437832050418366592e+00 8.025939846589138504e-01
4.623115577889447714e+00 1.486573988335719854e+01 -4.434362607899053899e+00 7.952140802704634748e-01
4.673366834170854744e+00 1.490177923687700279e+01 -4.434451877728399438e+00 7.892689769094485275e-01
4.723618090452261775e+00 1.493517234265823923e+01 -4.437569936161402495e+00 7.850633554031929418e-01
4.773869346733668806e+00 1.496255128841808890e+01 -4.442392497957524000e+00 7.829296848437227174e-01
4.824120603015075837e+00 1.498210446802113616e+01 -4.447375984550154371e+00 7.830947780834094374e-01
4.874371859296482867e+00 1.499414001208793756e+01 -4.451362806594323374e+00 7.854849451602810007e-01
4.924623115577889898e+00 1.500114712558382735e+01 -4.453996612261040156e+00 7.895079962071658297e-01
4.974874371859296929e+00 1.500729365091849843e+01 -4.455791368391917473e+00 7.939068833394333780e-01
5.025125628140703959e+00 1.501743138819058920e+01 -4.457817836334433181e+00 7.968094706640855840e-01
5.075376884422110990e+00 1.503583775316669424e+01 -4.461102516776140448e+00 7.960612254681035393e-01
5.125628140703518021e+00 1.506505473387590399e+01 -4.465933098794957701e+00 7.898117726899622770e-01
5.175879396984925052e+00 1.510522203274304154e+01 -4.471306676492737608e+00 7.771789924895999846e-01
5.226130653266332082e+00 1.515418317043394758e+01 -4.474741405666184946e+00 7.587280273615014670e-01
5.276381909547739113e+00 1.520837783705326807e+01 -4.472597529075171607e+00 7.365507950099462464e-01
5.326633165829146144e+00 1.526421548063671274e+01 -4.460909981063689855e+00 7.138992776124715167e-01
5.376884422110553174e+00 1.531940348088081372e+01 -4.436539800028832303e+00 6.945077743189617125e-01
5.427135678391960205e+00 1.537370180633462802e+01 -4.398281380374630345e+00 6.818262337342356760e-01
5.477386934673367236e+00 1.542881327910338563e+01 -4.347517221197444215e+00 6.783573436935674827e-01
5.527638190954774267e+00 1.548748647492744901e+01 -4.288140818069347660e+00 6.852105798874076337e-01
5.577889447236181297e+00 1.555222834184120551e+01 -4.225727981700780234e+00 7.019308355308880865e-01
5.628140703517588328e+00 1.562414666075022218e+01 -4.166211707802620623e+00 7.266411183256999973e-01
5.678391959798995359e+00 1.570232922139545195e+01 -4.114483702967893564e+00 7.565090131247395044e-01
5.728643216080402389e+00 1.578390015831747917e+01 -4.073342387825572786e+00 7.884537007939915743e-01
5.778894472361809420e+00 1.586462178068721407e+01 -4.043052150773524644e+00 8.198807713025848543e-01
5.829145728643216451e+00 1.593975707931762109e+01 -4.021555204075387024e+00 8.491757193715764318e-01
5.879396984924623482e+00 1.600491336000776244e+01 -4.005184461192680345e+00 8.757841855006291976e-01
5.929648241206030512e+00 1.605670032528157165e+01 -3.989627367526608737e+00 8.999048292572223717e-01
5.979899497487437543e+00 1.609316194469343131e+01 -3.970890572796850648e+00 9.219824235161399040e-01
6.030150753768844574e+00 1.611400617763424847e+01 -3.946074584544318142e+00 9.422302595041673889e-01
6.080402010050251604e+00 1.612064665880948766e+01 -3.913844729142384793e+00 9.603517541312769357e-01
6.130653266331658635e+00 1.611603037250827697e+01 -3.874560037890894648e+00 9.755320191596150714e-01
6.180904522613065666e+00 1.610421732535646910e+01 -3.830088318321900331e+00 9.866711672189650839e-01
6.231155778894472697e+00 1.608973378046388447e+01 -3.783384297500933968e+00 9.927533878027059444e-01
6.281407035175879727e+00 1.607681658326731977e+01 -3.737927283848010873e+00 9.932112034216115104e-01
6.331658291457286758e+00 1.606874049786851799e+01 -3.697105221028419209e+00 9.881658547464553521e-01
6.381909547738693789e+00 1.606741644821696369e+01 -3.663611296635586712e+00 9.784867896085168715e-01
6.432160804020100819e+00 1.607335560642600925e+01 -3.638916277372935326e+00 9.656781702269151557e-01
6.482412060301507850e+00 1.608595740324829038e+01 -3.622911632393142511e+00 9.516397124228941351e-01
6.532663316582914881e+00 1.610397015862979586e+01 -3.613860932518417002e+00 9.383641182047557372e-01
6.582914572864321912e+00 1.612594268442783729e+01 -3.608781140894572914e+00 9.276389868589177690e-01
6.633165829145728942e+00 1.615053534347793729e+01 -3.604246943768686151e+00 9.208152545705307057e-01
6.683417085427135973e+00 1.617664698214155905e+01 -3.597409943722732706e+00 9.186711579351440893e-01
6.733668341708543004e+00 1.620338766840173150e+01 -3.586879464725347688e+00 9.213505511323772934e-01
6.783919597989950034e+00 1.622995950344966687e+01 -3.573134504381069831e+00 9.283303315673535616e-01
6.834170854271357065e+00 1.625550735536629432e+01 -3.558325936480763119e+00 9.384017942050951744e-01
6.884422110552764096e+00 1.627899301274389288e+01 -3.545579176471060023e+00 9.497101493148938367e-01
6.934673366834171127e+00 1.629914371936152051e+01 -3.538092352981140110e+00 9.599263762818166512e-01
6.984924623115578157e+00 1.631452043967258803e+01 -3.538367370165376613e+00 9.665846800002370065e-01
7.035175879396985188e+00 1.632372387392849689e+01 -3.547811726958514100e+00 9.675250630590432888e-01
7.085427135678392219e+00 1.632570255696822770e+01 -3.566767951431131678e+00 9.613055483978711901e-01
7.135678391959799249e+00 1.632006877164377556e+01 -3.594850669549417788e+00 9.474537724670547556e-01
7.185929648241206280e+00 1.630730050456800839e+01 -3.631373630447452427e+00 9.265028225972087306e-01
7.236180904522613311e+00 1.628873543570451332e+01 -3.675662707429202314e+00 8.998361636803651198e-01
7.286432160804020342e+00 1.626633820065309521e+01 -3.727151036017698260e+00 8.694035548185906626e-01
7.336683417085427372e+00 1.624230765405734545e+01 -3.785275257968603313e+00 8.373713130948269301e-01
7.386934673366834403e+00 1.621864346734063389e+01 -3.849275583038666682e+00 8.057696869357772185e-01
7.437185929648241434e+00 1.619678932116687875e+01 -3.918019900687118806e+00 7.762096009862670121e-01
7.487437185929648464e+00 1.617742420393255642e+01 -3.989935769225697371e+00 7.497371108628357872e-01
7.537688442211055495e+00 1.616041649691137749e+01 -4.063077446017780758e+00 7.268486617894009960e-01
7.587939698492462526e+00 1.614491771464565417e+01 -4.135308704227242060e+00 7.076161812124396322e-01
7.638190954773869557e+00 1.612956268700361662e+01 -4.204557427680883919e+00 6.918238113209901341e-01
7.688442211055276587e+00 1.611274690392490427e+01 -4.269087712983408167e+00 6.790422218051777037e-01
7.738693467336683618e+00 1.609294902051820131e+01 -4.327728506750489146e+00 6.686443666383303785e-01
7.788944723618090649e+00 1.606904836935829550e+01 -4.379996061055184242e+00 6.598320209562906768e-01
7.839195979899497679e+00 1.604056486477605503e+01 -4.426064826090811977e+00 6.517416087938990854e-01
7.889447236180904710e+00 1.600774483238194179e+01 -4.466586088875166283e+00 6.436348013974759752e-01
7.939698492462311741e+00 1.597144824770280103e+01 -4.502410231187482736e+00 6.351069895842609281e-01
7.989949748743718771e+00 1.593285759666010826e+01 -4.534303995548384592e+00 6.262177029002941042e-01
8.040201005025126690e+00 1.589310085738874001e+01 -4.562746068460885596e+00 6.174751971210603596e-01
8.090452261306532833e+00 1.585292515080855935e+01 -4.587840996092870327e+00 6.096694432821794241e-01
8.140703517587940752e+00 1.581254583556940219e+01 -4.609343894021348476e+00 6.036088464423104982e-01
8.190954773869346894e+00 1.577172532476076050e+01 -4.626762228080728789e+00 5.998503065377787102e-01
8.241206030150754813e+00 1.573003419530091485e+01 -4.639497294919650017e+00 5.985094133294165397e-01
8.291457286432160956e+00 1.568716269890981785e+01 -4.646990544674297396e+00 5.992031396112368347e-01
8.341708542713568875e+00 1.564312983370991539e+01 -4.648837419400582149e+00 6.011296600307292071e-01
8.391959798994975017e+00 1.559829659907151544e+01 -4.644830944257220651e+00 6.032506485474301572e-01
8.442211055276382936e+00 1.555320195919510162e+01 -4.634914330402029492e+00 6.045229173993618144e-01
8.492462311557789079e+00 1.550834139817943402e+01 -4.619060840262577017e+00 6.041260721292293079e-01
8.542713567839196998e+00 1.546403607078813991e+01 -4.597145843257676390e+00 6.016405639356584567e-01
8.592964824120603140e+00 1.542047472662197727e+01 -4.568904993763791111e+00 5.971390641271363542e-01
8.643216080402011059e+00 1.537789099324432307e+01 -4.534059864806510021e+00 5.911657742391044357e-01
8.693467336683417201e+00 1.533674425849522827e+01 -4.492627882157856689e+00 5.846010017814645687e-01
8.743718592964825120e+00 1.529776838752864343e+01 -4.445333869784894532e+00 5.784438416290194063e-01
8.793969849246231263e+00 1.526184267190099320e+01 -4.393954074741969862e+00 5.735805509192115625e-01
8.844221105527639182e+00 1.522976093246170670e+01 -4.341407332783306927e+00 5.706160642174228359e-01
8.894472361809045324e+00 1.520204205469840986e+01 -4.291487611163024241e+00 5.698147749383002392e-01
8.944723618090453243e+00 1.517889231158451047e+01 -4.248277317702864764e+00 5.711351830769765270e-01
8.994974874371859386e+00 1.516032321834984664e+01 -4.215420541041174474e+00 5.742923714991294837e-01
9.045226130653267305e+00 1.514632628108765466e+01 -4.195499985250380703e+00 5.787865969740917382e-01
9.095477386934673447e+00 1.513697801977871649e+01 -4.189720737705039610e+00 5.838968752181556976e-01
9.145728643216081366e+00 1.513240717413908953e+01 -4.197980234435446434e+00 5.886978990215037122e-01
9.195979899497487509e+00 1.513265151211885495e+01 -4.219253605638108695e+00 5.921545385426126851e-01
9.246231155778895427e+00 1.513749547562462539e+01 -4.252107881849134685e+00 5.932872256932802957e-01
9.296482412060301570e+00 1.514637596522814356e+01 -4.295120799052002170e+00 5.913506024476682388e-01
9.346733668341709489e+00 1.515838899128910278e+01 -4.347037749825844344e+00 5.859686315361538611e-01
9.396984924623115631e+00 1.517237279895769042e+01 -4.406637408623394592e+00 5.771992740129056054e-01
9.447236180904523550e+00 1.518702122290662970e+01 -4.472433814749164682e+00 5.655222739381607910e-01
9.497487437185929693e+00 1.520099665069186123e+01 -4.542432890092447551e+00 5.517504540544332370e-01
9.547738693467337612e+00 1.521303887297108837e+01 -4.614121799918837752e+00 5.368777712681933600e-01
9.597989949748743754e+00 1.522207720080608517e+01 -4.684721140530164973e+00 5.218999461005952023e-01
9.648241206030151673e+00 1.522734250103523657e+01 -4.751574465304363670e+00 5.076558973062563762e-01
9.698492462311557816e+00 1.522845845273728393e+01 -4.812489878010621780e+00 4.947261281569045321e-01
9.748743718592965735e+00 1.522548690600103249e+01 -4.865906807779765586e+00 4.833981409669875773e-01
9.798994974874371877e+00 1.521891753066881847e+01 -4.910876154994848974e+00 4.736894603112113966e-01
9.849246231155779796e+00 1.520961688460310235e+01 -4.946931239053729001e+00 4.654138051683972543e-01
9.899497487437185939e+00 1.519876866292104012e+01 -4.973947109136176437e+00 4.582779746920689901e-01
9.949748743718593857e+00 1.518783256960957040e+01 -4.992046933652416030e+00 4.519963533896935726e-01
1.000000000000000000e+01 1.517852466219544461e+01 -5.001556403367048986e+00 4.464043396206128778e-01


==> anc/aspirin/aspirin_frac_4_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 2.234988969804075631e-01 2.603765729823115382e-02 5.727725033587819370e-01
1.005025125628140753e-01 8.715181491896838439e-01 1.006469269893580654e-01 5.928288576826106215e-01
1.507537688442211199e-01 1.881498244916887996e+00 2.139896781985850538e-01 6.276567582952645719e-01
2.010050251256281506e-01 3.163806151567683855e+00 3.516904968237568596e-01 6.795729475047344037e-01
2.512562814070352091e-01 4.618756218465242647e+00 4.971922311806915573e-01 7.523164019629676735e-01
3.015075376884422398e-01 6.152741792434022194e+00 6.340123308594076690e-01 8.517054562281393126e-01
3.517587939698492705e-01 7.689655754529144183e+00 7.474530547481847975e-01 9.867110529431059041e-01
4.020100502512563012e-01 9.175966208697190041e+00 -8.963819315841909940e-01 8.425982622104886133e-01
4.522613065326633319e-01 1.058000471692450439e+01 -1.044251991225607412e+00 6.518543030257062387e-01
5.025125628140704181e-01 1.188738292576883993e+01 -1.182614482546432200e+00 4.613586709140681252e-01
5.527638190954774489e-01 1.309475438946138048e+01 -1.308621914836274769e+00 3.610792167151168908e-01
6.030150753768844796e-01 1.420369006730558681e+01 -1.419916539812952294e+00 5.034332716828557874e-01
6.532663316582915103e-01 1.521573837690515951e+01 -1.514762326324088804e+00 8.233108568120033333e-01
7.035175879396985410e-01 1.612916088783241619e+01 1.774909604526394347e+00 7.943931459589457234e-01
7.537688442211055717e-01 1.693748270458198490e+01 2.222008294794616035e+00 4.885723460691068221e-01
8.040201005025126024e-01 1.762979743537744071e+01 2.698960515493119772e+00 2.611054406307349862e-01
8.542713567839196331e-01 1.819260389353408058e+01 3.179041000918680027e+00 9.624147366205051957e-02
9.045226130653266639e-01 1.861276491760744989e+01 3.632417456134366063e+00 2.682894806823529071e-02
9.547738693467336946e-01 1.888098260361440950e+01 4.029370569473663011e+00 9.686910126645993657e-02
1.005025125628140836e+00 1.899504114040380287e+01 4.344684358661019985e+00 1.343829212731171840e-01
1.055276381909547867e+00 1.896205245593425914e+01 4.561905242437973129e+00 1.388404672217025959e-01
1.105527638190954898e+00 1.879910431839109819e+01 4.676303264724975151e+00 1.115936922595630876e-01
1.155778894472361928e+00 1.853205638529056287e+01 4.695728429732298537e+00 5.424038084028177248e-02
1.206030150753768959e+00 1.819268443504806854e+01 4.639140391640541594e+00 4.300504178505159397e-02
1.256281407035175990e+00 1.781480064734216384e+01 4.533225559626700374e+00 1.592218400215615337e-01
1.306532663316583021e+00 1.743022934014357261e+01 4.407987962407919014e+00 3.033660214682337153e-01
1.356783919597990051e+00 1.706550105318727617e+01 4.292364706292579157e+00 4.660654496474740394e-01
1.407035175879397082e+00 1.673985625083360063e+01 4.210763605383489150e+00 6.366821632171262291e-01
1.457286432160804113e+00 1.646473552597814205e+01 4.181063963467723354e+00 8.028239430952086586e-01
1.507537688442211143e+00 1.624453168501426958e+01 4.214211205341605648e+00 9.527607816977686772e-01
1.557788944723618174e+00 1.607811789069956987e+01 -4.483342319428931688e+00 9.249698368066452403e-01
1.608040201005025205e+00 1.596059796308839118e+01 -4.875410731660217323e+00 8.396345700821629121e-01
1.658291457286432236e+00 1.588482641921583927e+01 -5.291352431693081115e+00 7.840755437472707312e-01
1.708542713567839266e+00 1.584244832069997067e+01 -5.730998768638455587e+00 7.511409552366511422e-01
1.758793969849246297e+00 1.582443567457077371e+01 -6.193008865449554534e+00 7.347935246093165729e-01
1.809045226130653328e+00 1.582128381257087568e+01 -6.674425908884513703e+00 7.298214832912167660e-01
1.859296482412060358e+00 1.582313117116883916e+01 -7.170329563151707220e+00 7.315656424896457288e-01
1.909547738693467389e+00 1.582005335085062292e+01 -7.673581134367427836e+00 7.358004774783266644e-01
1.959798994974874420e+00 1.580266372534328134e+01 -8.174672781186501425e+00 7.387979015772296876e-01
2.010050251256281673e+00 1.576297768985724623e+01 -8.661731476345421399e+00 7.375307955434099449e-01
2.060301507537688703e+00 1.569534767967239475e+01 -9.120768056033897508e+00 7.299287493119298587e-01
2.110552763819095734e+00 1.559722509988548644e+01 -9.536267010480242945e+00 7.150784589067614716e-01
2.160804020100502765e+00 1.546957029447791143e+01 -9.892163781972969971e+00 6.932727564741933968e-01
2.211055276381909795e+00 1.531685603708516474e+01 -1.017316685871263715e+01 6.658567332903587710e-01
2.261306532663316826e+00 1.514670204009248700e+01 -1.036629217626742516e+01 6.348842961272351815e-01
2.311557788944723857e+00 1.496918318483569443e+01 -1.046242274686470708e+01 6.026614310053964862e-01
2.361809045226130888e+00 1.479580392576500891e+01 -1.045768836430161386e+01 5.712910521746425996e-01
2.412060301507537918e+00 1.463812070752150163e+01 -1.035444980183118524e+01 5.423346972255845833e-01
2.462311557788944949e+00 1.450609863131798072e+01 -1.016165049261291742e+01 5.166688755567088176e-01
2.512562814070351980e+00 1.440648473613202185e+01 -9.894298626390545692e+00 4.945542356266407480e-01
2.562814070351759010e+00 1.434164249572472194e+01 -9.571939684148595973e+00 4.758763907654992575e-01
2.613065326633166041e+00 1.430927723969524124e+01 -9.216224141656049085e+00 4.604732464522167112e-01
2.663316582914573072e+00 1.430324104705711896e+01 -8.848013256846439134e+00 4.484368980156565598e-01
2.713567839195980103e+00 1.431523302372192141e+01 -8.484731969286626097e+00 4.402678911669763440e-01
2.763819095477387133e+00 1.433689077258195432e+01 -8.138695294469622254e+00 4.367794217458208506e-01
2.814070351758794164e+00 1.436165541506679766e+01 -7.816848212110050653e+00 4.387314996220847418e-01
2.864321608040201195e+00 1.438591667885337166e+01 -7.521876453841439769e+00 4.463311282161089300e-01
2.914572864321608225e+00 1.440921302194354503e+01 -7.254159814429989694e+00 4.588697535586510057e-01
2.964824120603015256e+00 1.443353850496735724e+01 -7.013736598867394534e+00 4.747182685162524285e-01
3.015075376884422287e+00 1.446200629588392417e+01 -6.801464281370257936e+00 4.916654449594401455e-01
3.065326633165829318e+00 1.449723154229605804e+01 -6.618937349644422596e+00 5.073982406069081907e-01
3.115577889447236348e+00 1.453985514546498514e+01 -6.467322436864622048e+00 5.199244101461889533e-01
3.165829145728643379e+00 1.458763986874946283e+01 -6.345784870965129443e+00 5.278370620991339468e-01
3.216080402010050410e+00 1.463548877367107970e+01 -6.250320793814831077e+00 5.304035778691739145e-01
3.266331658291457440e+00 1.467651579011447360e+01 -6.173549470638430847e+00 5.275146117175668614e-01
3.316582914572864471e+00 1.470395538460698326e+01 -6.105598894786622211e+00 5.195602745705009129e-01
3.366834170854271502e+00 1.471334360863873947e+01 -6.035860834066339109e+00 5.072984225476571130e-01
3.417085427135678533e+00 1.470420128763987044e+01 -5.955138568291573620e+00 4.917537151851319455e-01
3.467336683417085563e+00 1.468053014610771534e+01 -5.857547957553093099e+00 4.741625856838470043e-01
3.517587939698492594e+00 1.464980468751613607e+01 -5.741543663242703488e+00 4.559607077289933308e-01
3.567839195979899625e+00 1.462068008287822884e+01 -5.609713369853674081e+00 4.387787210087716328e-01
3.618090452261306655e+00 1.460012958328559129e+01 -5.467440402035622427e+00 4.243729697364495013e-01
3.668341708542713686e+00 1.459097534285105802e+01 -5.320963079577140320e+00 4.144136366204380084e-01
3.718592964824120717e+00 1.459067997997077448e+01 -5.175553385080892355e+00 4.101347092650525772e-01
3.768844221105527748e+00 1.459185158825675366e+01 -5.034428430947142985e+00 4.119978380440335597e-01
3.819095477386934778e+00 1.458432918426629499e+01 -4.898676185236496394e+00 4.195871284666825018e-01
3.869346733668341809e+00 1.455816936599695488e+01 -4.768084312332586450e+00 4.318081798073401534e-01
3.919597989949748840e+00 1.450654887934333992e+01 -4.642455454565419970e+00 4.472411527081557869e-01
3.969849246231155870e+00 1.442764964273534112e+01 -4.522846279632577904e+00 4.644430120853011990e-01
4.020100502512563345e+00 1.432498692155149023e+01 -4.412193398404429701e+00 4.821263139311450785e-01
4.070351758793970376e+00 1.420622326809491653e+01 -4.314990408825229551e+00 4.992720688504767024e-01
4.120603015075377407e+00 1.408104122398431990e+01 -4.236052022678961748e+00 5.152339677381092553e-01
4.170854271356784437e+00 1.395890510440437104e+01 -4.178850505623826095e+00 5.297943435707226367e-01
4.221105527638191468e+00 1.384743079482261408e+01 -4.144197895693636724e+00 5.430825467138746809e-01
4.271356783919598499e+00 1.375168663566767258e+01 -4.129920957158272898e+00 5.553754679773846847e-01
4.321608040201005529e+00 1.367429218736143604e+01 -4.131651002064769429e+00 5.669624092545393346e-01
4.371859296482412560e+00 1.361590628737038777e+01 -4.144285685719260925e+00 5.782288599319662659e-01
4.422110552763819591e+00 1.357572150756566565e+01 -4.163438914622503262e+00 5.898795553088314048e-01
4.472361809045226622e+00 1.355183867931651776e+01 -4.186328947973720460e+00 6.030457908908168907e-01
4.522613065326633652e+00 1.354167038363288178e+01 -4.211879166637551464e+00 6.190877570805397578e-01
4.572864321608040683e+00 1.354260262390464931e+01 -4.240138373046905329e+00 6.391364914165345024e-01
4.623115577889447714e+00 1.355295836985863467e+01 -4.271364558723782068e+00 6.636314815282515767e-01
4.673366834170854744e+00 1.357297864584150737e+01 -4.305195776299758137e+00 6.921321695221981374e-01
4.723618090452261775e+00 1.360530582333338678e+01 -4.340231010666618872e+00 7.234892251989009093e-01
4.773869346733668806e+00 1.365451650543195505e+01 -4.374118025452865766e+00 7.562260448545007341e-01
4.824120603015075837e+00 1.372562675013711875e+01 -4.404021311210671641e+00 7.888993185533289543e-01
4.874371859296482867e+00 1.382199935304417693e+01 -4.427235937562233659e+00 8.202941566840632470e-01
4.924623115577889898e+00 1.394344539924375681e+01 -4.441740752305953777e+00 8.494411220126417694e-01
4.974874371859296929e+00 1.408532200523981714e+01 -4.446576416039945912e+00 8.755240104961286018e-01
5.025125628140703959e+00 1.423906326960663193e+01 -4.442008907887419866e+00 8.977655555789630926e-01
5.075376884422110990e+00 1.439401337443644913e+01 -4.429469006120200447e+00 9.153619240245813860e-01
5.125628140703518021e+00 1.453992506150166264e+01 -4.411269443412292546e+00 9.275107346850033352e-01
5.175879396984925052e+00 1.466926384959520568e+01 -4.390132594582658143e+00 9.335468824202622917e-01
5.226130653266332082e+00 1.477859271358477855e+01 -4.368620453194207442e+00 9.331624843503012467e-01
5.276381909547739113e+00 1.486871305462009474e+01 -4.348615602872451191e+00 9.266474166977403115e-01
5.326633165829146144e+00 1.494370986328061868e+01 -4.331017501769750311e+00 9.150617911780836167e-01
5.376884422110553174e+00 1.500938972399008797e+01 -4.315769955273083269e+00 9.002562540152559967e-01
5.427135678391960205e+00 1.507169109566823728e+01 -4.302222967888578609e+00 8.846938089565899999e-01
5.477386934673367236e+00 1.513549593589322306e+01 -4.289684763353278640e+00 8.710877852978532454e-01
5.527638190954774267e+00 1.520399764625276084e+01 -4.277909465291775959e+00 8.619316016946030334e-01
5.577889447236181297e+00 1.527853808414336889e+01 -4.267279423902907709e+00 8.590336314188070643e-01
5.628140703517588328e+00 1.535872416963076859e+01 -4.258603598832484849e+00 8.631769228865684429e-01
5.678391959798995359e+00 1.544267979261481827e+01 -4.252680601384133396e+00 8.740001628153074575e-01
5.728643216080402389e+00 1.552739790862414360e+01 -4.249920132358681713e+00 8.901367129739032880e-01
5.778894472361809420e+00 1.560922255994412389e+01 -4.250278281328313312e+00 9.095557972526909785e-01
5.829145728643216451e+00 1.568445465750335721e+01 -4.253562869627719678e+00 9.299697788568916934e-01
5.879396984924623482e+00 1.574996996638734004e+01 -4.259934467288697846e+00 9.491674335148319042e-01
5.929648241206030512e+00 1.580365396286707913e+01 -4.270307885206566567e+00 9.652135032843111029e-01
5.979899497487437543e+00 1.584447847732585579e+01 -4.286407533802670144e+00 9.765540242223010869e-01
6.030150753768844574e+00 1.587218323866385639e+01 -4.310406821214208151e+00 9.821068815007595321e-01
6.080402010050251604e+00 1.588671545471438407e+01 -4.344287636287260668e+00 9.813735835571979482e-01
6.130653266331658635e+00 1.588771643328349192e+01 -4.389187117775639635e+00 9.745269855288032357e-01
6.180904522613065666e+00 1.587434313084047055e+01 -4.444989731912396991e+00 9.623886830982174567e-01
6.231155778894472697e+00 1.584556224059173424e+01 -4.510283840576965630e+00 9.462511735547085578e-01
6.281407035175879727e+00 1.580082177355468076e+01 -4.582625505043784742e+00 9.275880010443124934e-01
6.331658291457286758e+00 1.574080358234023613e+01 -4.658947321916210527e+00 9.077545980829184735e-01
6.381909547738693789e+00 1.566789417491112069e+01 -4.735955752087681603e+00 8.877751719243092143e-01
6.432160804020100819e+00 1.558612118608827757e+01 -4.810431240800586039e+00 8.682587220876348821e-01
6.482412060301507850e+00 1.550054036390149825e+01 -4.879415616067156236e+00 8.494323407530818271e-01
6.532663316582914881e+00 1.541630458920822200e+01 -4.940312429143132178e+00 8.312471377648582571e-01
6.582914572864321912e+00 1.533777536466242530e+01 -4.990944695281175569e+00 8.135052721218516414e-01
6.633165829145728942e+00 1.526798459084658788e+01 -5.029617565055387374e+00 7.959698963738623956e-01
6.683417085427135973e+00 1.520855838563747220e+01 -5.055213764541848676e+00 7.784438267857664018e-01
6.733668341708543004e+00 1.515999259587130688e+01 -5.067308036668329407e+00 7.608241037972635068e-01
6.783919597989950034e+00 1.512204516894123607e+01 -5.066251646496240824e+00 7.431443815868217229e-01
6.834170854271357065e+00 1.509403747584660671e+01 -5.053183724967524881e+00 7.256014776232569963e-01
6.884422110552764096e+00 1.507499117130037547e+01 -5.029968846688813500e+00 7.085414860929234449e-01
6.934673366834171127e+00 1.506366595490005444e+01 -4.999091014210799599e+00 6.923807148290314073e-01
6.984924623115578157e+00 1.505861794934062026e+01 -4.963512889526594307e+00 6.774705210033951097e-01
7.035175879396985188e+00 1.505835006661163611e+01 -4.926457478694326042e+00 6.639646934402581024e-01
7.085427135678392219e+00 1.506152792309765509e+01 -4.891055509467054918e+00 6.517722787849882238e-01
7.135678391959799249e+00 1.506716495184733340e+01 -4.859866469125522670e+00 6.406462309998292026e-01
7.185929648241206280e+00 1.507468398531771037e+01 -4.834388879648736648e+00 6.303787111441656599e-01
7.236180904522613311e+00 1.508382906772561149e+01 -4.814739655184542499e+00 6.210005155356889128e-01
7.286432160804020342e+00 1.509448098143481509e+01 -4.799643964631142623e+00 6.128727616199152184e-01
7.336683417085427372e+00 1.510647321595222081e+01 -4.786757806430124162e+00 6.066229771377248392e-01
7.386934673366834403e+00 1.511949207030691866e+01 -4.773225705777653260e+00 6.029652377222850523e-01
7.437185929648241434e+00 1.513309012755893157e+01 -4.756318370099782200e+00 6.024937059925906668e-01
7.487437185929648464e+00 1.514678015264330213e+01 -4.734000283670273035e+00 6.055304553048761473e-01
7.537688442211055495e+00 1.516013816009547099e+01 -4.705309915865392156e+00 6.120663479709784749e-01
7.587939698492462526e+00 1.517284582687266514e+01 -4.670475550675286414e+00 6.217938823222685096e-01
7.638190954773869557e+00 1.518463999426754896e+01 -4.630746206878111337e+00 6.342102984817882261e-01
7.688442211055276587e+00 1.519519134249305203e+01 -4.587996958427364547e+00 6.487609162188969769e-01
7.738693467336683618e+00 1.520397865809455595e+01 -4.544246875529836416e+00 6.649833998323618767e-01
7.788944723618090649e+00 1.521023669955432212e+01 -4.501257724298385554e+00 6.826045834269000023e-01
7.839195979899497679e+00 1.521302694722495197e+01 -4.460333459632600750e+00 7.015494309012382246e-01
7.889447236180904710e+00 1.521142429867425072e+01 -4.422337926026292720e+00 7.218571440096238634e-01
7.939698492462311741e+00 1.520475684357351831e+01 -4.387852715158780725e+00 7.435463872694013654e-01
7.989949748743718771e+00 1.519280868505011028e+01 -4.357359887555798394e+00 7.664961725817728277e-01
8.040201005025126690e+00 1.517591104775378064e+01 -4.331361620410593360e+00 7.903914564341733007e-01
8.090452261306532833e+00 1.515489621160599221e+01 -4.310408848259225323e+00 8.147381872589405383e-01
8.140703517587940752e+00 1.513094655698498059e+01 -4.295062489279919404e+00 8.389172461533958014e-01
8.190954773869346894e+00 1.510540829924971007e+01 -4.285828374171904542e+00 8.622435895062046107e-01
8.241206030150754813e+00 1.507963896103044732e+01 -4.283091645563024130e+00 8.840182895194080848e-01
8.291457286432160956e+00 1.505492196750033962e+01 -4.287052795416606443e+00 9.035799252398297732e-01
8.341708542713568875e+00 1.503243227963157302e+01 -4.297664497799411620e+00 9.203583543840214709e-01
8.391959798994975017e+00 1.501320300400361241e+01 -4.314591434729516450e+00 9.339155030383013978e-01
8.442211055276382936e+00 1.499804610843568042e+01 -4.337235652291603571e+00 9.439517943790838306e-01
8.492462311557789079e+00 1.498742138129211021e+01 -4.364850572750981428e+00 9.502805996723994175e-01
8.542713567839196998e+00 1.498130298038755370e+01 -4.396706571239194616e+00 9.528090563721274275e-01
8.592964824120603140e+00 1.497912571813886018e+01 -4.432217369150244224e+00 9.515716639990289272e-01
8.643216080402011059e+00 1.497987595988257681e+01 -4.470942276614817246e+00 9.468244096981421887e-01
8.693467336683417201e+00 1.498232605392966299e+01 -4.512447980808754977e+00 9.391499249001504790e-01
8.743718592964825120e+00 1.498533091594502231e+01 -4.556094964409334480e+00 9.294976412329960525e-01
8.793969849246231263e+00 1.498806011709389985e+01 -4.600853468924848144e+00 9.191089274483580374e-01
8.844221105527639182e+00 1.499006219162529341e+01 -4.645238330046012720e+00 9.093330434853934552e-01
8.894472361809045324e+00 1.499114377075594895e+01 -4.687403528015369858e+00 9.013863636581992411e-01
8.944723618090453243e+00 1.499114855517581724e+01 -4.725382426746937981e+00 8.961249329767279059e-01
8.994974874371859386e+00 1.498977996491566955e+01 -4.757412545671396487e+00 8.938940214334665235e-01
9.045226130653267305e+00 1.498658897694949843e+01 -4.782253556780162285e+00 8.944980925955559048e-01
9.095477386934673447e+00 1.498115452052298302e+01 -4.799405087518154644e+00 8.973029188247952925e-01
9.145728643216081366e+00 1.497337041958475901e+01 -4.809162294919859804e+00 9.014406277114627164e-01
9.195979899497487509e+00 1.496368568619167227e+01 -4.812501974891249645e+00 9.060514538760526815e-01
9.246231155778895427e+00 1.495316320277240685e+01 -4.810847187744194287e+00 9.104825874662866303e-01
9.296482412060301570e+00 1.494331443926683534e+01 -4.805792372077146268e+00 9.143843129214835885e-01
9.346733668341709489e+00 1.493577969928108296e+01 -4.798874450868332531e+00 9.176868450883365336e-01
9.396984924623115631e+00 1.493198882549649653e+01 -4.791449649614291317e+00 9.204864535087099453e-01
9.447236180904523550e+00 1.493292097097348581e+01 -4.784685985144045972e+00 9.228983670195052280e-01
9.497487437185929693e+00 1.493900111881354320e+01 -4.779621048896682822e+00 9.249391271552713789e-01
9.547738693467337612e+00 1.495008355097450981e+01 -4.777192686521877008e+00 9.264836716753738211e-01
9.597989949748743754e+00 1.496543844579715987e+01 -4.778160177898408634e+00 9.273085925415627262e-01
9.648241206030151673e+00 1.498369854249596678e+01 -4.782904267274535215e+00 9.271939373950418561e-01
9.698492462311557816e+00 1.500280644821904197e+01 -4.791190561660505054e+00 9.260277655948923048e-01
9.748743718592965735e+00 1.502006667261385076e+01 -4.802040712845613513e+00 9.238554990216388818e-01
9.798994974874371877e+00 1.503239924682124062e+01 -4.813834728812848240e+00 9.208436236787527207e-01
9.849246231155779796e+00 1.503681002994289884e+01 -4.824670330529162499e+00 9.171712546355812457e-01
9.899497487437185939e+00 1.503098143152181088e+01 -4.832882166544777647e+00 9.129000458611258306e-01
9.949748743718593857e+00 1.501380962495753124e+01 -4.837540000758888681e+00 9.078844015208614726e-01
1.000000000000000000e+01 1.498571253034836559e+01 -4.838743899853181318e+00 9.017666059119482380e-01


==> anc/aspirin/aspirin_frac_5_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 2.237217895375468169e-01 4.849881004814640684e-02 2.606827734727793500e-01
1.005025125628140753e-01 8.725517753287936884e-01 1.897388968579382107e-01 2.638069639196938820e-01
1.507537688442211199e-01 1.884311495411267856e+00 4.117831289459190636e-01 2.690354196754558558e-01
2.010050251256281506e-01 3.169874553356326174e+00 6.972388243808254060e-01 2.764009156031212999e-01
2.512562814070352091e-01 4.630059752299921172e+00 1.026178993490756142e+00 2.859520271467435593e-01
3.015075376884422398e-01 6.171678945679166084e+00 1.378919781607779171e+00 2.977587265429751939e-01
3.517587939698492705e-01 7.718955490223566862e+00 1.737988603104653862e+00 3.119217332617424399e-01
4.020100502512563012e-01 9.218687793915018247e+00 2.089002765863721578e+00 3.285836512504866636e-01
4.522613065326633319e-01 1.063970215492709492e+01 2.420600654636581694e+00 3.479358716054720690e-01
5.025125628140704181e-01 1.196848934393579533e+01 2.723871942751216579e+00 3.702101073090267591e-01
5.527638190954774489e-01 1.320321838847660523e+01 2.991837885556515531e+00 3.956380906924249485e-01
6.030150753768844796e-01 1.434786626246730101e+01 3.219432580110936470e+00 4.243582854059462228e-01
6.532663316582915103e-01 1.540748920191725801e+01 3.404179054527261883e+00 4.562462338791598571e-01
7.035175879396985410e-01 1.638506264465245721e+01 3.547418514550798818e+00 4.906512444263363415e-01
7.537688442211055717e-01 1.727995406799611544e+01 3.655635776764675882e+00 5.260510739040845651e-01
8.040201005025126024e-01 1.808790314466160609e+01 3.741237407211396970e+00 5.597107502914794308e-01
8.542713567839196331e-01 1.880225691231850149e+01 3.822171840231192164e+00 5.875596853978011236e-01
9.045226130653266639e-01 1.941608256476681404e+01 3.920062149928540407e+00 6.046141080336197016e-01
9.547738693467336946e-01 1.992466091662850758e+01 4.056986972256389379e+00 6.061712716174182392e-01
1.005025125628140836e+00 2.032779079420030399e+01 4.251539166799126690e+00 5.895032352334610426e-01
1.055276381909547867e+00 2.063135483267575765e+01 4.515126232930423811e+00 5.551330291925088423e-01
1.105527638190954898e+00 2.084773901867448487e+01 4.849507402523848043e+00 5.067557085324688737e-01
1.155778894472361928e+00 2.099495503092268223e+01 5.246256039385805536e+00 4.497954997068132066e-01
1.206030150753768959e+00 2.109463256300014677e+01 5.688289949334947693e+00 3.895676497316643005e-01
1.256281407035175990e+00 2.116933609503744051e+01 6.153021669369294955e+00 3.300360794910585649e-01
1.306532663316583021e+00 2.123981972017848463e+01 6.616258163535725600e+00 2.734572339691327958e-01
1.356783919597990051e+00 2.132280806973032838e+01 7.055862712756407973e+00 2.206297457790426242e-01
1.407035175879397082e+00 2.142969500818080419e+01 7.454392027362985118e+00 1.713613024353470848e-01
1.457286432160804113e+00 2.156626290324159001e+01 7.800330961588642253e+00 1.249158337573972460e-01
1.507537688442211143e+00 2.173324927985285626e+01 8.087996767310286828e+00 8.039244521110443242e-02
1.557788944723618174e+00 2.192741163821110106e+01 8.316519018847898792e+00 3.741840613521970477e-02
1.608040201005025205e+00 2.214270456235607298e+01 8.488434870633447815e+00 1.607195504509169315e-02
1.658291457286432236e+00 2.237127344467707601e+01 8.608374848315200722e+00 5.679646539319566784e-02
1.708542713567839266e+00 2.260413659687311849e+01 8.682121214158833311e+00 1.039130491971319292e-01
1.758793969849246297e+00 2.283160725295629234e+01 8.716093755134060928e+00 1.541235407539005842e-01
1.809045226130653328e+00 2.304363808456921348e+01 8.717139833984816732e+00 2.077446393071602226e-01
1.859296482412060358e+00 2.323031027828984563e+01 8.692429285729197375e+00 2.652748730070428884e-01
1.909547738693467389e+00 2.338262070123418468e+01 8.649295682347293734e+00 3.271833224174555688e-01
1.959798994974874420e+00 2.349356036092771660e+01 8.594995377461899011e+00 3.937709123919123089e-01
2.010050251256281673e+00 2.355927563530938684e+01 8.536496320427264806e+00 4.649533221596037214e-01
2.060301507537688703e+00 2.357993914326807428e+01 8.480449084023117479e+00 5.399519370375085447e-01
2.110552763819095734e+00 2.355991626106484205e+01 8.433354348201142159e+00 6.169512083362617139e-01
2.160804020100502765e+00 2.350695505331402657e+01 8.401669640782095883e+00 6.928673308175526957e-01
2.211055276381909795e+00 2.343044195770518101e+01 8.391402332859321689e+00 7.634391149387212971e-01
2.261306532663316826e+00 2.333915241878688107e+01 8.406885213158652448e+00 8.238092887446976098e-01
2.311557788944723857e+00 2.323921611818651556e+01 8.448994716591641918e+00 8.695423156225147165e-01
2.361809045226130888e+00 2.313304613195395731e+01 8.513680428490868479e+00 8.977133583820270379e-01
2.412060301507537918e+00 2.301968354019244245e+01 8.591716094283611937e+00 9.075814553050723932e-01
2.462311557788944949e+00 2.289647411999364124e+01 8.669932291532344237e+00 9.005955287114412178e-01
2.512562814070351980e+00 2.276144788751399872e+01 8.733511224516089300e+00 8.798525495956186493e-01
2.562814070351759010e+00 2.261547212947344221e+01 8.768766309983668350e+00 8.493068452815927261e-01
2.613065326633166041e+00 2.246334511231157549e+01 8.765896003018131211e+00 8.129993668560377973e-01
2.663316582914573072e+00 2.231344842339668944e+01 8.721062072465837645e+00 7.744932897783886050e-01
2.713567839195980103e+00 2.217616257229768806e+01 8.637031762722742201e+00 7.366160770363202603e-01
2.763819095477387133e+00 2.206169527855658430e+01 8.521994059672046262e+00 7.014958565028811543e-01
2.814070351758794164e+00 2.197808550551576445e+01 8.386941376135606419e+00 6.707703827808862984e-01
2.864321608040201195e+00 2.192992151698800285e+01 8.242657197518575174e+00 6.458003588398497641e-01
2.914572864321608225e+00 2.191791089858081065e+01 8.097422084337576820e+00 6.277633610128033892e-01
2.964824120603015256e+00 2.193909341969712656e+01 7.956058614500534532e+00 6.176090577722104236e-01
3.015075376884422287e+00 2.198735776278833853e+01 7.820255602915295867e+00 6.159464594363671663e-01
3.065326633165829318e+00 2.205402778909505912e+01 7.689633665209736790e+00 6.229507353530868707e-01
3.115577889447236348e+00 2.212850267063251408e+01 7.562897613124324181e+00 6.383333600724094836e-01
3.165829145728643379e+00 2.219909622174136032e+01 7.438601347865493096e+00 6.613760204464778081e-01
3.216080402010050410e+00 2.225420918096237344e+01 7.315371545978845091e+00 6.910163060687686265e-01
3.266331658291457440e+00 2.228379069357571396e+01 7.191744089432283715e+00 7.259677408245752694e-01
3.316582914572864471e+00 2.228081685402850098e+01 7.065942147444772559e+00 7.648353833353002118e-01
3.366834170854271502e+00 2.224238079685451908e+01 6.935903438018165446e+00 8.061713569045113603e-01
3.417085427135678533e+00 2.217003767150357874e+01 6.799669613907184385e+00 8.484374025733243396e-01
3.467336683417085563e+00 2.206926144559031400e+01 6.655995810699046444e+00 8.899038301157456976e-01
3.517587939698492594e+00 2.194814763623623222e+01 6.504872046836023713e+00 9.285743183029852021e-01
3.567839195979899625e+00 2.181571728446845171e+01 6.347668767848020366e+00 9.622377903699503854e-01
3.618090452261306655e+00 2.168026731586440903e+01 6.186813001755297137e+00 9.886973734008220882e-01
3.668341708542713686e+00 2.154816189727182874e+01 -6.043634361520364706e+00 9.938824247325733774e-01
3.718592964824120717e+00 2.142330715981241340e+01 -5.904869536252846274e+00 9.865888105562975463e-01
3.768844221105527748e+00 2.130735129521115567e+01 -5.739854852769873617e+00 9.892918147883295044e-01
3.819095477386934778e+00 2.120045320662628896e+01 5.557876383439914747e+00 9.989744408918999063e-01
3.869346733668341809e+00 2.110231091445784557e+01 5.412171600999233334e+00 9.800702542250117055e-01
3.919597989949748840e+00 2.101307810048272628e+01 5.272513377360304787e+00 9.565478426653910571e-01
3.969849246231155870e+00 2.093385062837318245e+01 5.139762212668181007e+00 9.310399518150580533e-01
4.020100502512563345e+00 2.086656540013499850e+01 5.015548284465108253e+00 9.059533478007613105e-01
4.070351758793970376e+00 2.081336708288121073e+01 4.902432495241917820e+00 8.832509591133967941e-01
4.120603015075377407e+00 2.077568336375431457e+01 4.803695779679006961e+00 8.644030045881395674e-01
4.170854271356784437e+00 2.075333867569301916e+01 4.722776552349809975e+00 8.504326772914324595e-01
4.221105527638191468e+00 2.074400810809556717e+01 4.662523272681646347e+00 8.419301070379290319e-01
4.271356783919598499e+00 2.074319629805003373e+01 4.624500842811681167e+00 8.389541611453240622e-01
4.321608040201005529e+00 2.074477527686045164e+01 4.608551751211148684e+00 8.408628264593565049e-01
4.371859296482412560e+00 2.074197901630464358e+01 4.612696971385688016e+00 8.462172855596032939e-01
4.422110552763819591e+00 2.072865603834162229e+01 4.633342737327939886e+00 8.529070218333146824e-01
4.472361809045226622e+00 2.070053130933912655e+01 4.665709148808986129e+00 8.585344806714644283e-01
4.522613065326633652e+00 2.065622520004365370e+01 4.704425376485549037e+00 8.609445097013375126e-01
4.572864321608040683e+00 2.059782035840423831e+01 4.744270573582557660e+00 8.586824513305912898e-01
4.623115577889447714e+00 2.053085006178151062e+01 4.780991941348375462e+00 8.511853315703252765e-01
4.673366834170854744e+00 2.046368428916817095e+01 4.812018704000649905e+00 8.386421870638944842e-01
4.723618090452261775e+00 2.040638578232976030e+01 4.836844358397875965e+00 8.216152703574260974e-01
4.773869346733668806e+00 2.036918107864435612e+01 4.856962516173684463e+00 8.006107575117100694e-01
4.824120603015075837e+00 2.036074589498775467e+01 4.875442855202972936e+00 7.758000727502195604e-01
4.874371859296482867e+00 2.038655790680374835e+01 4.896364067002661358e+00 7.470248881927099571e-01
4.924623115577889898e+00 2.044762564052956222e+01 4.924303565093890001e+00 7.140822229808062582e-01
4.974874371859296929e+00 2.053992563523630110e+01 4.963971671739830782e+00 6.771347450579175975e-01
5.025125628140703959e+00 2.065481002982680891e+01 5.019958975537697654e+00 6.370209701827324045e-01
5.075376884422110990e+00 2.078044146634024614e+01 5.096487258036887624e+00 5.953053695096069964e-01
5.125628140703518021e+00 2.090400221310435214e+01 5.197040291755286034e+00 5.540599627219393586e-01
5.175879396984925052e+00 2.101412668835589059e+01 5.323819628095552758e+00 5.154977273207012045e-01
5.226130653266332082e+00 2.110287460051594266e+01 5.477101235591476325e+00 4.816115444903516507e-01
5.276381909547739113e+00 2.116669376114545642e+01 5.654684819906336202e+00 4.539176784091213945e-01
5.326633165829146144e+00 2.120618613206217518e+01 5.851653468368628097e+00 4.333199741248063841e-01
5.376884422110553174e+00 2.122492840395445413e+01 6.060585482386375844e+00 4.200626686829909695e-01
5.427135678391960205e+00 2.122790509400663339e+01 6.272229649298115106e+00 4.137482565156488379e-01
5.477386934673367236e+00 2.122015381890213348e+01 6.476526390257106414e+00 4.134280128408456823e-01
5.527638190954774267e+00 2.120600736899914907e+01 6.663769469996800865e+00 4.177742215053803498e-01
5.577889447236181297e+00 2.118898034784245255e+01 6.825679508900599046e+00 4.253087554605637366e-01
5.628140703517588328e+00 2.117206386694600084e+01 6.956207300959743378e+00 4.346338223248833454e-01
5.678391959798995359e+00 2.115807748237976682e+01 7.051980635847765910e+00 4.446141531862882745e-01
5.728643216080402389e+00 2.114979648850740901e+01 7.112407580711586519e+00 4.544823716634973643e-01
5.778894472361809420e+00 2.114975296842950669e+01 7.139507406334338668e+00 4.638602773072546537e-01
5.829145728643216451e+00 2.115980010236965825e+01 7.137542405193716633e+00 4.727045665027976296e-01
5.879396984924623482e+00 2.118065276501727823e+01 7.112491946141823007e+00 4.811998690164739356e-01
5.929648241206030512e+00 2.121163822150805700e+01 7.071384574669632883e+00 4.896325209859114791e-01
5.979899497487437543e+00 2.125081282540506322e+01 7.021513914638063625e+00 4.982778981193906609e-01
6.030150753768844574e+00 2.129545611475641209e+01 6.969609930254570429e+00 5.073210622784973811e-01
6.080402010050251604e+00 2.134279414990092860e+01 6.921092360045115299e+00 5.168148470588213028e-01
6.130653266331658635e+00 2.139069060125217447e+01 6.879560143636904712e+00 5.266726383158699676e-01
6.180904522613065666e+00 2.143802971623167153e+01 6.846641186968380310e+00 5.366932711704683889e-01
6.231155778894472697e+00 2.148461966588248728e+01 6.822239561769045224e+00 5.466106681487211683e-01
6.281407035175879727e+00 2.153063753050699702e+01 6.805101349063697569e+00 5.561483466038448231e-01
6.331658291457286758e+00 2.157584217266911608e+01 6.793520728474923942e+00 5.650526266893215466e-01
6.381909547738693789e+00 2.161890592053019233e+01 6.785963800474430485e+00 5.730907542926276799e-01
6.432160804020100819e+00 2.165719446719822372e+01 6.781418795154003476e+00 5.800246938225109838e-01
6.482412060301507850e+00 2.168715335478571760e+01 6.779382772402883006e+00 5.855892990286994948e-01
6.532663316582914881e+00 2.170520690410259590e+01 6.779534479174948558e+00 5.895028467273986106e-01
6.582914572864321912e+00 2.170885397169185538e+01 6.781267381529957561e+00 5.915206432061722586e-01
6.633165829145728942e+00 2.169755779172011501e+01 6.783313369815267890e+00 5.915189990229868799e-01
6.683417085427135973e+00 2.167311416902094834e+01 6.783651299792257561e+00 5.895787140849819696e-01
6.733668341708543004e+00 2.163939600715764300e+01 6.779779749854878190e+00 5.860329238958880138e-01
6.783919597989950034e+00 2.160160290896341095e+01 6.769284260814540488e+00 5.814561014139147943e-01
6.834170854271357065e+00 2.156528296885484153e+01 6.750501726130178071e+00 5.765930429868377782e-01
6.884422110552764096e+00 2.153539319327509460e+01 6.723029878765974132e+00 5.722475781087851265e-01
6.934673366834171127e+00 2.151556276626548581e+01 6.687878219966528093e+00 5.691618253388349702e-01
6.984924623115578157e+00 2.150760750463507520e+01 6.647199229045661184e+00 5.679161212489556299e-01
7.035175879396985188e+00 2.151128797728359743e+01 6.603718975518454215e+00 5.688700360622730434e-01
7.085427135678392219e+00 2.152431882075361713e+01 6.560118253066701044e+00 5.721500746972910667e-01
7.135678391959799249e+00 2.154267237969458293e+01 6.518626768878810651e+00 5.776744930073194340e-01
7.185929648241206280e+00 2.156121096785857105e+01 6.480971606276582975e+00 5.851966031060925610e-01
7.236180904522613311e+00 2.157460314805642909e+01 6.448629646774090673e+00 5.943501683697044458e-01
7.286432160804020342e+00 2.157836454155095751e+01 6.423175069096032530e+00 6.046918613708935908e-01
7.336683417085427372e+00 2.156978119048221387e+01 6.406470377282641238e+00 6.157458512392621763e-01
7.386934673366834403e+00 2.154847768204260561e+01 6.400540161958268470e+00 6.270541154361705116e-01
7.437185929648241434e+00 2.151648835565071138e+01 6.407139151080532002e+00 6.382235459121938792e-01
7.487437185929648464e+00 2.147783455736965053e+01 6.427190207675096190e+00 6.489498893386238532e-01
7.537688442211055495e+00 2.143774153564083562e+01 6.460341605906695150e+00 6.590025867243746172e-01
7.587939698492462526e+00 2.140169827884953690e+01 6.504842601887538933e+00 6.681747523883025952e-01
7.638190954773869557e+00 2.137456007156320581e+01 6.557795253005028968e+00 6.762250727582804766e-01
7.688442211055276587e+00 2.135983672663927635e+01 6.615689032160560146e+00 6.828465307232680637e-01
7.738693467336683618e+00 2.135923554387970213e+01 6.675038843585802795e+00 6.876849460178456885e-01
7.788944723618090649e+00 2.137247072347433630e+01 6.732950173505379610e+00 6.904064838406444027e-01
7.839195979899497679e+00 2.139732675232655978e+01 6.787494240153638003e+00 6.907908471944637085e-01
7.889447236180904710e+00 2.142996507564635422e+01 6.837840656219402291e+00 6.888155771035575636e-01
7.939698492462311741e+00 2.146546518338094600e+01 6.884140484227707191e+00 6.846999743237719427e-01
7.989949748743718771e+00 2.149856486540041445e+01 6.927188390283916419e+00 6.788922304591360479e-01
8.040201005025126690e+00 2.152450137613789138e+01 6.967937174502282005e+00 6.720039959386514550e-01
8.090452261306532833e+00 2.153978043444154267e+01 7.006988296955046991e+00 6.647144303842731361e-01
8.140703517587940752e+00 2.154266355379310838e+01 7.044209342379318173e+00 6.576736518642062324e-01
8.190954773869346894e+00 2.153321194464603039e+01 7.078602811726888433e+00 6.514309927525291366e-01
8.241206030150754813e+00 2.151286352347152331e+01 7.108467390534102037e+00 6.463997878290725918e-01
8.291457286432160956e+00 2.148369943156426132e+01 7.131787512513707128e+00 6.428540047006705560e-01
8.341708542713568875e+00 2.144769189363253759e+01 7.146710802718921229e+00 6.409395517997718006e-01
8.391959798994975017e+00 2.140623898515320889e+01 7.151960259992307556e+00 6.406799367529436573e-01
8.442211055276382936e+00 2.136016260761450880e+01 7.147077354035623387e+00 6.419644658368639512e-01
8.492462311557789079e+00 2.131012721847007185e+01 7.132471940840879654e+00 6.445240229520117214e-01
8.542713567839196998e+00 2.125723376723293256e+01 7.109324156844476050e+00 6.479151727727886501e-01
8.592964824120603140e+00 2.120345825624850633e+01 7.079413515571957305e+00 6.515373357642774144e-01
8.643216080402011059e+00 2.115168151952456199e+01 7.044937007558274900e+00 6.546962595991274725e-01
8.693467336683417201e+00 2.110525687912693016e+01 7.008339692954756117e+00 6.567063737227911702e-01
8.743718592964825120e+00 2.106728258902596806e+01 6.972145649515262278e+00 6.570066915700540910e-01
8.793969849246231263e+00 2.103987533152664824e+01 6.938763683093881696e+00 6.552583665358251430e-01
8.844221105527639182e+00 2.102371977696227745e+01 6.910253659658895486e+00 6.513979168438045475e-01
8.894472361809045324e+00 2.101801996219553104e+01 6.888065537866097543e+00 6.456341906797432584e-01
8.944723618090453243e+00 2.102079035428671361e+01 6.872791295714549165e+00 6.383938099710545488e-01
8.994974874371859386e+00 2.102930082301689296e+01 6.863990910062788942e+00 6.302343228098408190e-01
9.045226130653267305e+00 2.104048709125468619e+01 6.860161108320824042e+00 6.217522765329118739e-01
9.095477386934673447e+00 2.105123687504085339e+01 6.858902503056810929e+00 6.135113555580744560e-01
9.145728643216081366e+00 2.105858319475893481e+01 6.857300071506358563e+00 6.060035844908928659e-01
9.195979899497487509e+00 2.105989640524614614e+01 6.852465964726871306e+00 5.996402453236504559e-01
9.246231155778895427e+00 2.105313154425474309e+01 6.842122290847168387e+00 5.947576888675388807e-01
9.296482412060301570e+00 2.103709394197108651e+01 6.825060214285372240e+00 5.916220373271060540e-01
9.346733668341709489e+00 2.101161181153272040e+01 6.801333722533254189e+00 5.904236960558415515e-01
9.396984924623115631e+00 2.097751276280689225e+01 6.772138335209440640e+00 5.912611171407633481e-01
9.447236180904523550e+00 2.093639392556944756e+01 6.739452082648874409e+00 5.941185826443355911e-01
9.497487437185929693e+00 2.089029141371194953e+01 6.705612269041374418e+00 5.988444323431355576e-01
9.547738693467337612e+00 2.084141242382022696e+01 6.673006662231593111e+00 6.051363760293452243e-01
9.597989949748743754e+00 2.079204753904669545e+01 6.643961923178025586e+00 6.125411068106757506e-01
9.648241206030151673e+00 2.074465598102375807e+01 6.620772556540664766e+00 6.204757706781066640e-01
9.698492462311557816e+00 2.070199056484031885e+01 6.605721269067892365e+00 6.282764679308864286e-01
9.748743718592965735e+00 2.066708284482072244e+01 6.600956402652286670e+00 6.352720885207685519e-01
9.798994974874371877e+00 2.064297475161102824e+01 6.608200130185807097e+00 6.408717044583919220e-01
9.849246231155779796e+00 2.063222566737102071e+01 6.628387384271441363e+00 6.446449542446006653e-01
9.899497487437185939e+00 2.063636323459013866e+01 6.661398228989298786e+00 6.463729765295153085e-01
9.949748743718593857e+00 2.065550451974274537e+01 6.706008837856369809e+00 6.460557740624292000e-01
1.000000000000000000e+01 2.068831857725129453e+01 6.760074976018540127e+00 6.438779889829713277e-01


==> anc/aspirin/aspirin_frac_6_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 2.212949123899511650e-01 4.602696013231244443e-02 1.772752192266827120e-01
1.005025125628140753e-01 8.630006747413245805e-01 1.800699301053441115e-01 1.793976374956655073e-01
1.507537688442211199e-01 1.863376201196796922e+00 3.908147825394849839e-01 1.829856583029153549e-01
2.010050251256281506e-01 3.133927941930910066e+00 6.618084143684725973e-01 1.881113678937600675e-01
2.512562814070352091e-01 4.576189842013747011e+00 9.742594539572433376e-01 1.948694157022636819e-01
3.015075376884422398e-01 6.097661755185060706e+00 1.309691229263052037e+00 2.033738679427700702e-01
3.517587939698492705e-01 7.623147473949974717e+00 1.651805394394694204e+00 2.137573448215452088e-01
4.020100502512563012e-01 9.099879141814669836e+00 1.987288041540917760e+00 2.261722894677420659e-01
4.522613065326633319e-01 1.049697217668665594e+01 2.305698697944929876e+00 2.407911651883597737e-01
5.025125628140704181e-01 1.180109859430783814e+01 2.598876726838998508e+00 2.577979564268034207e-01
5.527638190954774489e-01 1.301056447812443828e+01 2.860400587543578510e+00 2.773582914598536897e-01
6.030150753768844796e-01 1.412952214933828543e+01 3.085538835575334815e+00 2.995510245605125244e-01
6.532663316582915103e-01 1.516333115493633876e+01 3.271883946027072554e+00 3.242423745468274165e-01
7.035175879396985410e-01 1.611547783806100043e+01 3.420536230715434556e+00 3.508898298035529328e-01
7.537688442211055717e-01 1.698609701839614061e+01 3.537400021616313950e+00 3.782879523051958515e-01
8.040201005025126024e-01 1.777195166370027835e+01 3.633972307340531671e+00 4.043272787782532518e-01
8.542713567839196331e-01 1.846760801662712836e+01 3.727032765814275450e+00 4.259320855104671288e-01
9.045226130653266639e-01 1.906743119231351713e+01 3.836913189357307630e+00 4.394154661960918418e-01
9.547738693467336946e-01 1.956792172376650996e+01 3.984471380245416583e+00 4.413955242969391790e-01
1.005025125628140836e+00 1.996985551108903678e+01 4.187367966375095563e+00 4.300405050556586617e-01
1.055276381909547867e+00 2.027971910554947499e+01 4.456557705857200347e+00 4.059649051958790222e-01
1.105527638190954898e+00 2.051007069970251706e+01 4.793927899107316648e+00 3.721267803450280520e-01
1.155778894472361928e+00 2.067869426869933491e+01 5.191731382559737540e+00 3.327570268628043948e-01
1.206030150753768959e+00 2.080670214941146767e+01 5.633965775656754715e+00 2.920274928383226332e-01
1.256281407035175990e+00 2.091600144002950046e+01 6.099306894055349204e+00 2.531626655629227729e-01
1.306532663316583021e+00 2.102668811104194546e+01 6.564797522544687070e+00 2.182015092322467653e-01
1.356783919597990051e+00 2.115491701778956113e+01 7.009361756525297693e+00 1.882109705651654752e-01
1.407035175879397082e+00 2.131162255899372937e+01 7.416385583429597972e+00 1.636680964510353053e-01
1.457286432160804113e+00 2.150219969112971796e+01 7.774982493623074475e+00 1.448182845746228964e-01
1.507537688442211143e+00 2.172699513347842526e+01 8.079989998209075708e+00 1.319053781019225713e-01
1.557788944723618174e+00 2.198228861044648497e+01 8.331069339454188594e+00 1.252054921746238447e-01
1.608040201005025205e+00 2.226140396305484614e+01 8.531421434559653960e+00 1.248540565360960475e-01
1.658291457286432236e+00 2.255566787030595677e+01 8.686584958909850940e+00 1.306088008128130362e-01
1.708542713567839266e+00 2.285508170662915362e+01 8.803608912391325703e+00 1.417790565173849826e-01
1.758793969849246297e+00 2.314873141785296795e+01 8.890677978057809128e+00 1.573589114308183157e-01
1.809045226130653328e+00 2.342508299081897860e+01 8.957087918052550890e+00 1.761846487534797778e-01
1.859296482412060358e+00 2.367236743738421367e+01 9.013360755524853829e+00 1.969921338895925245e-01
1.909547738693467389e+00 2.387923787481247828e+01 9.071260382634775965e+00 2.183978735896913437e-01
1.959798994974874420e+00 2.403578708384240414e+01 9.143495783362347140e+00 2.388779175063034665e-01
2.010050251256281673e+00 2.413486731942780850e+01 9.242949939083437982e+00 2.568033731893343830e-01
2.060301507537688703e+00 2.417349114203970473e+01 9.381341291702611329e+00 2.705679240219920345e-01
2.110552763819095734e+00 2.415396106913135554e+01 9.567358299280538603e+00 2.788142519666302888e-01
2.160804020100502765e+00 2.408432899464777321e+01 9.804569562202505750e+00 2.807165295251681791e-01
2.211055276381909795e+00 2.397786416835321077e+01 1.008975236920293739e+01 2.762171807614607344e-01
2.261306532663316826e+00 2.385142072761457754e+01 1.041245118794763158e+01 2.661020987547684236e-01
2.311557788944723857e+00 2.372290395256935014e+01 1.075629703638325196e+01 2.518682935163316650e-01
2.361809045226130888e+00 2.360834889307579587e+01 1.110192575659836933e+01 2.354433258098977411e-01
2.412060301507537918e+00 2.351932661122475210e+01 1.143064087785258209e+01 2.188605392219677148e-01
2.462311557788944949e+00 2.346138015373952257e+01 1.172769870346464671e+01 2.039513651536528360e-01
2.512562814070351980e+00 2.343393328102249029e+01 1.198433857498256216e+01 1.920599640333351399e-01
2.562814070351759010e+00 2.343167822026055447e+01 1.219822130365578161e+01 1.838018650187484837e-01
2.613065326633166041e+00 2.344698385527972917e+01 1.237248350864041768e+01 1.789625891394609480e-01
2.663316582914573072e+00 2.347254273281861003e+01 1.251396986254501087e+01 1.766331900702269031e-01
2.713567839195980103e+00 2.350341257428888753e+01 1.263130037910698888e+01 1.755425264432242671e-01
2.763819095477387133e+00 2.353782799670922188e+01 1.273329056090020472e+01 1.744243331382696049e-01
2.814070351758794164e+00 2.357658658013054875e+01 1.282795301029867829e+01 1.722914881624778294e-01
2.864321608040201195e+00 2.362131195913413251e+01 1.292199756888739515e+01 1.685949630385582265e-01
2.914572864321608225e+00 2.367230538671489626e+01 1.302055615457818760e+01 1.632923826434113102e-01
2.964824120603015256e+00 2.372687441399394359e+01 1.312688172205456283e+01 1.568355382067700143e-01
3.015075376884422287e+00 2.377888896149350373e+01 1.324197981409567149e+01 1.500652321423038282e-01
3.065326633165829318e+00 2.381987601816501510e+01 1.336437043275627801e+01 1.440121426975236318e-01
3.115577889447236348e+00 2.384136175312968930e+01 1.349026341801660323e+01 1.396388581057197709e-01
3.165829145728643379e+00 2.383763704960245988e+01 1.361428888611817811e+01 1.375897139564469240e-01
3.216080402010050410e+00 2.380789791029996039e+01 1.373065106869721319e+01 1.380198206985420450e-01
3.266331658291457440e+00 2.375691882805210753e+01 1.383435429249452397e+01 1.405579677369201697e-01
3.316582914572864471e+00 2.369398210600504129e+01 1.392211640141184859e+01 1.444238179458067206e-01
3.366834170854271502e+00 2.363046143411252231e+01 1.399273540751926248e+01 1.486632524509264586e-01
3.417085427135678533e+00 2.357694334999443342e+01 1.404690065691415768e+01 1.524142555258838350e-01
3.467336683417085563e+00 2.354086622008967922e+01 1.408661669248960635e+01 1.551112234576473015e-01
3.517587939698492594e+00 2.352535756245915266e+01 1.411447425742289852e+01 1.565763326977241132e-01
3.567839195979899625e+00 2.352942689581750457e+01 1.413297183397000367e+01 1.569968131891840979e-01
3.618090452261306655e+00 2.354916367521961362e+01 1.414401441401582105e+01 1.568196064219484764e-01
3.668341708542713686e+00 2.357929225308788546e+01 1.414864159229468754e+01 1.566048310147403477e-01
3.718592964824120717e+00 2.361442862029017320e+01 1.414698870325916147e+01 1.568753207081199363e-01
3.768844221105527748e+00 2.364963226616348280e+01 1.413846026984195703e+01 1.579920570303340044e-01
3.819095477386934778e+00 2.368023622196811218e+01 1.412207238804934306e+01 1.600785495854550045e-01
3.869346733668341809e+00 2.370131465720264075e+01 1.409688042369404570e+01 1.630077674127752285e-01
3.919597989949748840e+00 2.370735467997410240e+01 1.406236303017509925e+01 1.664513910558236276e-01
3.969849246231155870e+00 2.369263011534433261e+01 1.401862760085172255e+01 1.699780177837910966e-01
4.020100502512563345e+00 2.365242890488002558e+01 1.396636799629536085e+01 1.731791106306638517e-01
4.070351758793970376e+00 2.358479904120432025e+01 1.390661716505391965e+01 1.757969124016049156e-01
4.120603015075377407e+00 2.349208783666222189e+01 1.384042501635323674e+01 1.778247820244644173e-01
4.170854271356784437e+00 2.338148082079521828e+01 1.376860369299193110e+01 1.795513331501837340e-01
4.221105527638191468e+00 2.326407832317182667e+01 1.369162411712399319e+01 1.815312622051751812e-01
4.271356783919598499e+00 2.315264496101604053e+01 1.360966281544274281e+01 1.844869089968359521e-01
4.321608040201005529e+00 2.305873919519362403e+01 1.352273020597857567e+01 1.891661229853111581e-01
4.371859296482412560e+00 2.299018987405407799e+01 1.343079191394150484e+01 1.961936871617120659e-01
4.422110552763819591e+00 2.294971476907421604e+01 1.333383514466992281e+01 2.059518675075764083e-01
4.472361809045226622e+00 2.293498327640866208e+01 1.323190579721673643e+01 2.185140546527466476e-01
4.522613065326633652e+00 2.293987591391443459e+01 1.312518807072509475e+01 2.336396216793237002e-01
4.572864321608040683e+00 2.295634376793982767e+01 1.301417467403949857e+01 2.508234161397849826e-01
4.623115577889447714e+00 2.297623346173962489e+01 1.289990382131032831e+01 2.693840996773961827e-01
4.673366834170854744e+00 2.299265194271725932e+01 1.278418031775225217e+01 2.885725424420022556e-01
4.723618090452261775e+00 2.300073312067807407e+01 1.266969069212470700e+01 3.076809477158344852e-01
4.773869346733668806e+00 2.299788275057138875e+01 1.255995676485217771e+01 3.261320997468984406e-01
4.824120603015075837e+00 2.298365859074597495e+01 1.245911847266461336e+01 3.435282516576743661e-01
4.874371859296482867e+00 2.295942228591611567e+01 1.237157712396883369e+01 3.596464147580622495e-01
4.924623115577889898e+00 2.292784928074512507e+01 1.230155897087469796e+01 3.743836689097259640e-01
4.974874371859296929e+00 2.289235642505729729e+01 1.225267073754269020e+01 3.876769996731143642e-01
5.025125628140703959e+00 2.285651324330780199e+01 1.222750999675008288e+01 3.994351411408487151e-01
5.075376884422110990e+00 2.282351876639031119e+01 1.222737203025273800e+01 4.095145441465459224e-01
5.125628140703518021e+00 2.279582178732509945e+01 1.225207705137353287e+01 4.177479842938290888e-01
5.175879396984925052e+00 2.277492447418537935e+01 1.229993476511727479e+01 4.240056852628669715e-01
5.226130653266332082e+00 2.276134777647081719e+01 1.236785805200901578e+01 4.282534130439310527e-01
5.276381909547739113e+00 2.275468208959849292e+01 1.245162057954668811e+01 4.305792188514980245e-01
5.326633165829146144e+00 2.275363269670677724e+01 1.254622382942813275e+01 4.311833181587892971e-01
5.376884422110553174e+00 2.275601372567049907e+01 1.264631243408907224e+01 4.303464903454900514e-01
5.427135678391960205e+00 2.275872932720736230e+01 1.274657041053239581e+01 4.283976799608979480e-01
5.477386934673367236e+00 2.275785656883650176e+01 1.284205110303841479e+01 4.256909832947321504e-01
5.527638190954774267e+00 2.274895571962402130e+01 1.292843158794063285e+01 4.225870919470434139e-01
5.577889447236181297e+00 2.272765745094272916e+01 1.300221883005717771e+01 4.194270598878255263e-01
5.628140703517588328e+00 2.269044476320053505e+01 1.306094876260752713e+01 4.164918887195764863e-01
5.678391959798995359e+00 2.263543170516237524e+01 1.310339795810770269e+01 4.139549850387412300e-01
5.728643216080402389e+00 2.256290794720736059e+01 1.312977706187453464e+01 4.118456692929298724e-01
5.778894472361809420e+00 2.247548678732647431e+01 1.314182295562258673e+01 4.100423303077552206e-01
5.829145728643216451e+00 2.237782477435738215e+01 1.314268751942620739e+01 4.083031378601986727e-01
5.879396984924623482e+00 2.227600536339521042e+01 1.313655592679758399e+01 4.063275542049924471e-01
5.929648241206030512e+00 2.217674454533405992e+01 1.312801025814823674e+01 4.038315804761308248e-01
5.979899497487437543e+00 2.208657479888040598e+01 1.312125334887973338e+01 4.006173506473708068e-01
6.030150753768844574e+00 2.201112424192727346e+01 1.311938077097151734e+01 3.966215792851058297e-01
6.080402010050251604e+00 2.195456778370004614e+01 1.312390012501390046e+01 3.919336213309795869e-01
6.130653266331658635e+00 2.191930429519430845e+01 1.313463393563704784e+01 3.867794968482074491e-01
6.180904522613065666e+00 2.190590031272122928e+01 1.315002547368803576e+01 3.814723548935151642e-01
6.231155778894472697e+00 2.191331653485145736e+01 1.316774262227107783e+01 3.763345857059538502e-01
6.281407035175879727e+00 2.193938609337377343e+01 1.318539365252118856e+01 3.716058255319010240e-01
6.331658291457286758e+00 2.198144994279689612e+01 1.320115669905736766e+01 3.673642262983125018e-01
6.381909547738693789e+00 2.203699799931320058e+01 1.321417371538608165e+01 3.634961416171177961e-01
6.432160804020100819e+00 2.210414300181240321e+01 1.322464008905796362e+01 3.597382057444625247e-01
6.482412060301507850e+00 2.218178637020751509e+01 1.323360322330773542e+01 3.557836754638804000e-01
6.532663316582914881e+00 2.226942077247059970e+01 1.324254952002564423e+01 3.514097275630987949e-01
6.582914572864321912e+00 2.236662929990363580e+01 1.325290145568480682e+01 3.465683758078215160e-01
6.633165829145728942e+00 2.247244716233726081e+01 1.326556006273059296e+01 3.414003082465954519e-01
6.683417085427135973e+00 2.258480932597453616e+01 1.328061009672395087e+01 3.361675524277703553e-01
6.733668341708543004e+00 2.270029345126958376e+01 1.329725838863650011e+01 3.311374374036153978e-01
6.783919597989950034e+00 2.281428452909879567e+01 1.331401192630305985e+01 3.264700463191951840e-01
6.834170854271357065e+00 2.292156191827875134e+01 1.332903848088612264e+01 3.221569589364535191e-01
6.884422110552764096e+00 2.301717945044843816e+01 1.334060632914703604e+01 3.180340853207321850e-01
6.934673366834171127e+00 2.309741275467212418e+01 1.334748280233361939e+01 3.138581154441997811e-01
6.984924623115578157e+00 2.316051338331219611e+01 1.334918768908064735e+01 3.094102224848176985e-01
7.035175879396985188e+00 2.320705032872328388e+01 1.334604102990617491e+01 3.045835213570817213e-01
7.085427135678392219e+00 2.323973034788483361e+01 1.333900164983521108e+01 2.994238631243900106e-01
7.135678391959799249e+00 2.326274059813933093e+01 1.332934600401442538e+01 2.941183721830115672e-01
7.185929648241206280e+00 2.328080222803781041e+01 1.331827293074775653e+01 2.889492128792377490e-01
7.236180904522613311e+00 2.329820844889089315e+01 1.330653222592724205e+01 2.842398714585340214e-01
7.286432160804020342e+00 2.331810975956557641e+01 1.329416467596199425e+01 2.803144934517882714e-01
7.336683417085427372e+00 2.334220435932175519e+01 1.328041504293012309e+01 2.774746462971744432e-01
7.386934673366834403e+00 2.337083583504510997e+01 1.326384615115826549e+01 2.759846278100799855e-01
7.437185929648241434e+00 2.340335821889370393e+01 1.324264778497354911e+01 2.760540459847200534e-01
7.487437185929648464e+00 2.343855851891735753e+01 1.321509953439587548e+01 2.778130259967146465e-01
7.537688442211055495e+00 2.347495329515545848e+01 1.318011001846780061e+01 2.812833826515432900e-01
7.587939698492462526e+00 2.351088011470723060e+01 1.313771781604962285e+01 2.863528992884309954e-01
7.638190954773869557e+00 2.354443520007558277e+01 1.308941408323489952e+01 2.927596641278331080e-01
7.688442211055276587e+00 2.357340416682535533e+01 1.303815510382756315e+01 3.000923031606431146e-01
7.738693467336683618e+00 2.359534845931864311e+01 1.298799366028069358e+01 3.078113635892429922e-01
7.788944723618090649e+00 2.360793577937126031e+01 1.294336701178866278e+01 3.152954887693240615e-01
7.839195979899497679e+00 2.360946880085835531e+01 1.290819943030489014e+01 3.219110370260584997e-01
7.889447236180904710e+00 2.359943365762734047e+01 1.288505354316091456e+01 3.270953784194610137e-01
7.939698492462311741e+00 2.357882528278053869e+01 1.287455807340247560e+01 3.304357465196579025e-01
7.989949748743718771e+00 2.355005305904903778e+01 1.287525367393041620e+01 3.317226430338626741e-01
8.040201005025126690e+00 2.351638050075976949e+01 1.288387557754471402e+01 3.309630551872120297e-01
8.090452261306532833e+00 2.348104720571948789e+01 1.289598187981232869e+01 3.283527240110696854e-01
8.140703517587940752e+00 2.344637168482890388e+01 1.290676914830191890e+01 3.242216801775048007e-01
8.190954773869346894e+00 2.341316514237097479e+01 1.291189602925564373e+01 3.189750425256578925e-01
8.241206030150754813e+00 2.338067706091495168e+01 1.290814980948508151e+01 3.130474418949300008e-01
8.291457286432160956e+00 2.334708847672780152e+01 1.289382971676857181e+01 3.068772501176052492e-01
8.341708542713568875e+00 2.331035878959139040e+01 1.286877906739196931e+01 3.008941103139072260e-01
8.391959798994975017e+00 2.326910830097838812e+01 1.283407356950604594e+01 2.955076220246031782e-01
8.442211055276382936e+00 2.322322925704837715e+01 1.279145693188677768e+01 2.910882229913530628e-01
8.492462311557789079e+00 2.317404694929858877e+01 1.274268773403813881e+01 2.879387293002462767e-01
8.542713567839196998e+00 2.312403260688076401e+01 1.268899547190150301e+01 2.862604093931515048e-01
8.592964824120603140e+00 2.307622090630827572e+01 1.263081637118337497e+01 2.861192152301554326e-01
8.643216080402011059e+00 2.303355216651655724e+01 1.256788980372379072e+01 2.874197080573480667e-01
8.693467336683417201e+00 2.299833469673014363e+01 1.249967092756671505e+01 2.898987029435026730e-01
8.743718592964825120e+00 2.297193908605429513e+01 1.242590124633074922e+01 2.931523474800264428e-01
8.793969849246231263e+00 2.295474140738803115e+01 1.234712233716475893e+01 2.967012481923713696e-01
8.844221105527639182e+00 2.294626221941742372e+01 1.226494261346595493e+01 3.000796476554280501e-01
8.894472361809045324e+00 2.294541414092535447e+01 1.218196158359434733e+01 3.029189634085253657e-01
8.944723618090453243e+00 2.295076564115446516e+01 1.210137988829090006e+01 3.049952174631046509e-01
8.994974874371859386e+00 2.296074275278752452e+01 1.202642603541110589e+01 3.062251967785244444e-01
9.045226130653267305e+00 2.297372068365703512e+01 1.195977608762839139e+01 3.066187129906383646e-01
9.095477386934673447e+00 2.298800376649075261e+01 1.190312323240232573e+01 3.062123499568825680e-01
9.145728643216081366e+00 2.300174653485288090e+01 1.185698959923356099e+01 3.050153790127875797e-01
9.195979899497487509e+00 2.301290916176355950e+01 1.182079447863855748e+01 3.029896244144097972e-01
9.246231155778895427e+00 2.301934101932862120e+01 1.179312836159585132e+01 3.000674238451623843e-01
9.296482412060301570e+00 2.301903509605354259e+01 1.177214460046993239e+01 2.961946696287315328e-01
9.346733668341709489e+00 2.301050969219982179e+01 1.175597108396906165e+01 2.913770880447987821e-01
9.396984924623115631e+00 2.299319257687189477e+01 1.174305743812101355e+01 2.857100093840821975e-01
9.447236180904523550e+00 2.296765062976081495e+01 1.173240098608031090e+01 2.793819494243386381e-01
9.497487437185929693e+00 2.293554767912187131e+01 1.172362871256506978e+01 2.726545254222509373e-01
9.547738693467337612e+00 2.289931228438473454e+01 1.171694515340756482e+01 2.658300714135466980e-01
9.597989949748743754e+00 2.286161252515376319e+01 1.171298136608263007e+01 2.592206953492552368e-01
9.648241206030151673e+00 2.282481339215539151e+01 1.171259338663302429e+01 2.531281819046862780e-01
9.698492462311557816e+00 2.279059688227301095e+01 1.171665718883652474e+01 2.478352978623869496e-01
9.748743718592965735e+00 2.275985237227365587e+01 1.172589254999038388e+01 2.436000284473857636e-01
9.798994974874371877e+00 2.273282857434576343e+01 1.174072777878794227e+01 2.406406240456252787e-01
9.849246231155779796e+00 2.270943207243236373e+01 1.176120187910849779e+01 2.391048845200203221e-01
9.899497487437185939e+00 2.268950885352678881e+01 1.178689828292696973e+01 2.390299210013090148e-01
9.949748743718593857e+00 2.267297300894173873e+01 1.181691423279731623e+01 2.403105912181749682e-01
1.000000000000000000e+01 2.265973306901253537e+01 1.184988330621846941e+01 2.426971765122913904e-01


==> anc/aspirin/aspirin_frac_7_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 2.217585801795805833e-01 4.393060797696102249e-02 1.617190686424244406e-01
1.005025125628140753e-01 8.648153878483083590e-01 1.718161325073140899e-01 1.637119307132753054e-01
1.507537688442211199e-01 1.867313310282872729e+00 3.727132750192789779e-01 1.670866694657563711e-01
2.010050251256281506e-01 3.140580236547448667e+00 6.307134615262293131e-01 1.719173757955758663e-01
2.512562814070352091e-01 4.585934265714307401e+00 9.276540752714339533e-01 1.782988353873353193e-01
3.015075376884422398e-01 6.110654587821589878e+00 1.245681117577543517e+00 1.863431141535558944e-01
3.517587939698492705e-01 7.639348264347840534e+00 1.569042640274112443e+00 1.961805042359081042e-01
4.020100502512563012e-01 9.119090528316663224e+00 1.884856335725118015e+00 2.079644866472607212e-01
4.522613065326633319e-01 1.051888311352891137e+01 2.182990596063941524e+00 2.218763886210920744e-01
5.025125628140704181e-01 1.182532696367210612e+01 2.455482341881928932e+00 2.381208890661652144e-01
5.527638190954774489e-01 1.303670258556310735e+01 2.696012498746654273e+00 2.568993808059255590e-01
6.030150753768844796e-01 1.415718857995219970e+01 2.899866939898252838e+00 2.783447847752133497e-01
6.532663316582915103e-01 1.519222734731638269e+01 3.064569710909166744e+00 3.023994414612794501e-01
7.035175879396985410e-01 1.614544470330024595e+01 3.191057519659741715e+00 3.286213430574028704e-01
7.537688442211055717e-01 1.701716853053285661e+01 3.284962860413951802e+00 3.559247234869595267e-01
8.040201005025126024e-01 1.780440367137248714e+01 3.357393130429390027e+00 3.823172400993477549e-01
8.542713567839196331e-01 1.850199638376759381e+01 3.424624038080622768e+00 4.047952503088600440e-01
9.045226130653266639e-01 1.910460631728415493e+01 3.506396989270147202e+00 4.196496709904394273e-01
9.547738693467336946e-01 1.960900535239841602e+01 3.622955312361195723e+00 4.233643327652826804e-01
1.005025125628140836e+00 2.001617584178506704e+01 3.791412955912178973e+00 4.139094707039429610e-01
1.055276381909547867e+00 2.033271634576511744e+01 4.022334798069415740e+00 3.917318653893848701e-01
1.105527638190954898e+00 2.057119615040005911e+01 4.317412768602697071e+00 3.597134054726076058e-01
1.155778894472361928e+00 2.074932495684523559e+01 4.668861426389753433e+00 3.220747364032434668e-01
1.206030150753768959e+00 2.088808335252185699e+01 5.060708773847007791e+00 2.829615164539922012e-01
1.256281407035175990e+00 2.100921948331740552e+01 5.471637088397582005e+00 2.454840403691176121e-01
1.306532663316583021e+00 2.113266994638035712e+01 5.878607577653433225e+00 2.114434174192809657e-01
1.356783919597990051e+00 2.127444922803475791e+01 6.260347904392990159e+00 1.815286593483170507e-01
1.407035175879397082e+00 2.144537764564404014e+01 6.599938569592037396e+00 1.556799453752754359e-01
1.457286432160804113e+00 2.165075378053168720e+01 6.886107948343244800e+00 1.334290762037909639e-01
1.507537688442211143e+00 2.189082381443252601e+01 7.113271502621653752e+00 1.141557337745860712e-01
1.557788944723618174e+00 2.216173788468718087e+01 7.280676638909010734e+00 9.727008578102640246e-02
1.608040201005025205e+00 2.245664496236706498e+01 7.391156880708702914e+00 8.236010239848433334e-02
1.658291457286432236e+00 2.276664753797039609e+01 7.449955788352468744e+00 6.935001425812380160e-02
1.708542713567839266e+00 2.308147261145301954e+01 7.463912182968375220e+00 5.870322244481039620e-02
1.758793969849246297e+00 2.338986676326726410e+01 7.441086835346101935e+00 5.157910748127510908e-02
1.809045226130653328e+00 2.367984749830515412e+01 7.390729354624788527e+00 4.944365002684794619e-02
1.859296482412060358e+00 2.393900988504509542e+01 7.323377052364353545e+00 5.267802742969845270e-02
1.909547738693467389e+00 2.415508146158788350e+01 7.250857998441510688e+00 5.976815248065028841e-02
1.959798994974874420e+00 2.431684115130913071e+01 7.186019953405455851e+00 6.840315563434389012e-02
2.010050251256281673e+00 2.441538665043137257e+01 7.142079947565729725e+00 7.659949713282088180e-02
2.060301507537688703e+00 2.444557800307210371e+01 7.131539999564939336e+00 8.299810738664156751e-02
2.110552763819095734e+00 2.440734008436943725e+01 7.164653998826096881e+00 8.696192522721465923e-02
2.160804020100502765e+00 2.430641878910580189e+01 7.247560957667694481e+00 8.884545136143268129e-02
2.211055276381909795e+00 2.415420453287680047e+01 7.380510153730195810e+00 9.038340494026225747e-02
2.261306532663316826e+00 2.396640054415913923e+01 7.556947424771454536e+00 9.462401635322141569e-02
2.311557788944723857e+00 2.376062047456857229e+01 7.764202010385847785e+00 1.044943901703257461e-01
2.361809045226130888e+00 2.355338023291103511e+01 7.985873872371225701e+00 1.206172660793530110e-01
2.412060301507537918e+00 2.335726393828582204e+01 8.205132096771837524e+00 1.408972812867316238e-01
2.462311557788944949e+00 2.317913085823811414e+01 8.407674337692235156e+00 1.619724128287919895e-01
2.512562814070351980e+00 2.301998515774851839e+01 8.583374845346483539e+00 1.805223839550001153e-01
2.562814070351759010e+00 2.287658687590003481e+01 8.726377014830621448e+00 1.938629331156973279e-01
2.613065326633166041e+00 2.274423301365010630e+01 8.834045456132475493e+00 2.002083565629275141e-01
2.663316582914573072e+00 2.261966454975807395e+01 8.905476799757405360e+00 1.988506799814619974e-01
2.713567839195980103e+00 2.250299530946569959e+01 8.940230590937904509e+00 1.902987158454116645e-01
2.763819095477387133e+00 2.239796938916614621e+01 8.937776945457752475e+00 1.763440737100800682e-01
2.814070351758794164e+00 2.231056443651251797e+01 8.897912341720694229e+00 1.599959255084945631e-01
2.864321608040201195e+00 2.224664321488416263e+01 8.821991648189140278e+00 1.451459594962601907e-01
2.914572864321608225e+00 2.220969927173661063e+01 8.714349303931030022e+00 1.356193382190630514e-01
2.964824120603015256e+00 2.219960001388832893e+01 8.583049757644360511e+00 1.334407153111721311e-01
3.015075376884422287e+00 2.221270043926011795e+01 8.439352593228090171e+00 1.376011542814635225e-01
3.065326633165829318e+00 2.224306366671389767e+01 8.295890543137911521e+00 1.450988550443670644e-01
3.115577889447236348e+00 2.228408948738962181e+01 8.164170826747970011e+00 1.531914311666881245e-01
3.165829145728643379e+00 2.232979968790216674e+01 8.052292758665583250e+00 1.607398196634003129e-01
3.216080402010050410e+00 2.237533274760070867e+01 7.963636265905556400e+00 1.682795087718166882e-01
3.266331658291457440e+00 2.241666452451812575e+01 7.896851354895819242e+00 1.772389812869801240e-01
3.316582914572864471e+00 2.244994827160975603e+01 7.846992814672365313e+00 1.887690835742083795e-01
3.366834170854271502e+00 2.247098784928070003e+01 7.807292450506114534e+00 2.028678442317569941e-01
3.417085427135678533e+00 2.247520462042207967e+01 7.770950318416605995e+00 2.183393123576400918e-01
3.467336683417085563e+00 2.245815085844560954e+01 7.732456899097673642e+00 2.334118040448737164e-01
3.517587939698492594e+00 2.241633638377045301e+01 7.688233765808373477e+00 2.464325445182276864e-01
3.567839195979899625e+00 2.234800554215148694e+01 7.636663179626911102e+00 2.562825363669373191e-01
3.618090452261306655e+00 2.225356216506040141e+01 7.577758641972494047e+00 2.624797914188992665e-01
3.668341708542713686e+00 2.213552490924784522e+01 7.512768852051426194e+00 2.650631895057327103e-01
3.718592964824120717e+00 2.199809198185014836e+01 7.443928741602956478e+00 2.643604569250794789e-01
3.768844221105527748e+00 2.184651069953184432e+01 7.374426168302015583e+00 2.607408705638991075e-01
3.819095477386934778e+00 2.168645342333360659e+01 7.308496331264763057e+00 2.544454997562915488e-01
3.869346733668341809e+00 2.152352714816263912e+01 7.251433331448254194e+00 2.455548575539682199e-01
3.919597989949748840e+00 2.136294605016229298e+01 7.209263379516713144e+00 2.340996799140880602e-01
3.969849246231155870e+00 2.120932101200817499e+01 7.187907251168518030e+00 2.202736210642206038e-01
4.020100502512563345e+00 2.106648709991342372e+01 7.191894693532013605e+00 2.046805484780074014e-01
4.070351758793970376e+00 2.093729849206468785e+01 7.223001038729623957e+00 1.885292426556710588e-01
4.120603015075377407e+00 2.082336386832097119e+01 7.279351057821045856e+00 1.736700818190181628e-01
4.170854271356784437e+00 2.072476562696959590e+01 7.355395390768187269e+00 1.623777165738216621e-01
4.221105527638191468e+00 2.063988532888379268e+01 7.442770120070512974e+00 1.568557140898771685e-01
4.271356783919598499e+00 2.056550955230575894e+01 7.531689315731682655e+00 1.586161442265766330e-01
4.321608040201005529e+00 2.049737031652371755e+01 7.612427206163058457e+00 1.680924495768638671e-01
4.371859296482412560e+00 2.043115679531691242e+01 7.676590977656953640e+00 1.847099936665437536e-01
4.422110552763819591e+00 2.036384200515386667e+01 7.718070957437188184e+00 2.071812549994160868e-01
4.472361809045226622e+00 2.029497403887429741e+01 7.733639014709563497e+00 2.337215227853131905e-01
4.522613065326633652e+00 2.022748451979126827e+01 7.723152823397121836e+00 2.622040449343401303e-01
4.572864321608040683e+00 2.016763865457799909e+01 7.689309215336013636e+00 2.903980640242397882e-01
4.623115577889447714e+00 2.012399252611860234e+01 7.636956023209993560e+00 3.163180319988510014e-01
4.673366834170854744e+00 2.010555484860010722e+01 7.572114192606434813e+00 3.385949215164928416e-01
4.723618090452261775e+00 2.011964405321684168e+01 7.500990631290076038e+00 3.567353646238288212e-01
4.773869346733668806e+00 2.017006648453970641e+01 7.429271713578216918e+00 3.711470620545936905e-01
4.824120603015075837e+00 2.025615779892441637e+01 7.361845382888969169e+00 3.828748172152405260e-01
4.874371859296482867e+00 2.037295418104517708e+01 7.302881900812877802e+00 3.931063620382300727e-01
4.924623115577889898e+00 2.051239458458509191e+01 7.256039834352833395e+00 4.026346820498826751e-01
4.974874371859296929e+00 2.066513508457984472e+01 7.224547419366462719e+00 4.115232222396736361e-01
5.025125628140703959e+00 2.082239686761401387e+01 7.211037463863256392e+00 4.191337588582778051e-01
5.075376884422110990e+00 2.097732141893952829e+01 7.217197537519730588e+00 4.244719422601693215e-01
5.125628140703518021e+00 2.112553793545549397e+01 7.243421228640212206e+00 4.266337697813838981e-01
5.175879396984925052e+00 2.126495735694602374e+01 7.288646612303676164e+00 4.251220339863189812e-01
5.226130653266332082e+00 2.139506640075849475e+01 7.350471272459163430e+00 4.199234141720108449e-01
5.276381909547739113e+00 2.151610417771374273e+01 7.425519066523431633e+00 4.113833865851453941e-01
5.326633165829146144e+00 2.162843696802173454e+01 7.509959675700795145e+00 3.999995669783730778e-01
5.376884422110553174e+00 2.173226049002965610e+01 7.600052487655982958e+00 3.862520692957225887e-01
5.427135678391960205e+00 2.182756229247177160e+01 7.692585760598838363e+00 3.705295755740518060e-01
5.477386934673367236e+00 2.191417162869683821e+01 7.785107721858267382e+00 3.531403919731388452e-01
5.527638190954774267e+00 2.199175104762607091e+01 7.875903249201620326e+00 3.343594130168571765e-01
5.577889447236181297e+00 2.205970397824526330e+01 7.963748591651778952e+00 3.144662947115048901e-01
5.628140703517588328e+00 2.211709523720314508e+01 8.047548527424314813e+00 2.937592203987520190e-01
5.678391959798995359e+00 2.216272192546013642e+01 8.125994327311655496e+00 2.725549699578324603e-01
5.728643216080402389e+00 2.219540303226969158e+01 8.197364270754899707e+00 2.511942310274874468e-01
5.778894472361809420e+00 2.221442117165653940e+01 8.259533697812258879e+00 2.300635754818683987e-01
5.829145728643216451e+00 2.221993489472061967e+01 8.310193643526407214e+00 2.096333013668619516e-01
5.879396984924623482e+00 2.221315857378002079e+01 8.347215917515242722e+00 1.905011797082478975e-01
5.929648241206030512e+00 2.219619648081566154e+01 8.369058785664982736e+00 1.734240267595614782e-01
5.979899497487437543e+00 2.217157129941488947e+01 8.375091091518775954e+00 1.593025528609059438e-01
6.030150753768844574e+00 2.214162309551393548e+01 8.365734875685721050e+00 1.490607731708929462e-01
6.080402010050251604e+00 2.210800437876667957e+01 8.342386961413204460e+00 1.433738244357027902e-01
6.130653266331658635e+00 2.207144246251950293e+01 8.307155481060714663e+00 1.423224162565608353e-01
6.180904522613065666e+00 2.203181961592241933e+01 8.262501844860384637e+00 1.452194157580145029e-01
6.231155778894472697e+00 2.198850071108807924e+01 8.210889113730871713e+00 1.507811257293208695e-01
6.281407035175879727e+00 2.194077155946401447e+01 8.154510768248137254e+00 1.575022951604020949e-01
6.331658291457286758e+00 2.188825335537809380e+01 8.095136130850725920e+00 1.639694149935324585e-01
6.381909547738693789e+00 2.183120420124740235e+01 8.034081081284092818e+00 1.690107117899782851e-01
6.432160804020100819e+00 2.177066719068954015e+01 7.972294817649039800e+00 1.717415862132359861e-01
6.482412060301507850e+00 2.170845100079191425e+01 7.910532738757325433e+00 1.715917707328337427e-01
6.532663316582914881e+00 2.164693821289844777e+01 7.849558942549627716e+00 1.683561667785875848e-01
6.582914572864321912e+00 2.158873268734334872e+01 7.790304768531477464e+00 1.622586675822318691e-01
6.633165829145728942e+00 2.153619769975565745e+01 7.733922153531121779e+00 1.539846710386544859e-01
6.683417085427135973e+00 2.149099182549854348e+01 7.681713898388910167e+00 1.446327578859758212e-01
6.733668341708543004e+00 2.145374548451680496e+01 7.634973785809545888e+00 1.355594583399378217e-01
6.783919597989950034e+00 2.142400231666281840e+01 7.594797768011396499e+00 1.281387761156073113e-01
6.834170854271357065e+00 2.140046820377625991e+01 7.561922311475569813e+00 1.235152058967694949e-01
6.884422110552764096e+00 2.138149771268153643e+01 7.536621960469442882e+00 1.224494603050759189e-01
6.934673366834171127e+00 2.136565750965417010e+01 7.518676703887013701e+00 1.252875904450171662e-01
6.984924623115578157e+00 2.135218436586917434e+01 7.507410111796062324e+00 1.319823463681229769e-01
7.035175879396985188e+00 2.134121030478925718e+01 7.501798392203724575e+00 1.421072735475309434e-01
7.085427135678392219e+00 2.133372656559277303e+01 7.500651127094570825e+00 1.549043067986631828e-01
7.135678391959799249e+00 2.133134886691790300e+01 7.502855991009521830e+00 1.694141564729298444e-01
7.185929648241206280e+00 2.133598845737803984e+01 7.507652472811525257e+00 1.846530583021359084e-01
7.236180904522613311e+00 2.134951925056731170e+01 7.514859860641891487e+00 1.997585650180496997e-01
7.286432160804020342e+00 2.137348505984371272e+01 7.524961516587882926e+00 2.140631474088985076e-01
7.336683417085427372e+00 2.140884817197643386e+01 7.538971458254735580e+00 2.271076606609128135e-01
7.386934673366834403e+00 2.145576559554987739e+01 7.558083416042975955e+00 2.386343117936721991e-01
7.437185929648241434e+00 2.151339433375301269e+01 7.583195525390053149e+00 2.485913010374317667e-01
7.487437185929648464e+00 2.157975601404287502e+01 7.614469609793680149e+00 2.571489993123241558e-01
7.537688442211055495e+00 2.165171309893777973e+01 7.651087673435739589e+00 2.646955810600995496e-01
7.587939698492462526e+00 2.172510901720836429e+01 7.691303018900242705e+00 2.717749067631872739e-01
7.638190954773869557e+00 2.179509930957421560e+01 7.732774993025351762e+00 2.789567686937105551e-01
7.688442211055276587e+00 2.185665672212330080e+01 7.773072268049883604e+00 2.866697333391921565e-01
7.738693467336683618e+00 2.190518321808212576e+01 7.810176151262623989e+00 2.950539137062621053e-01
7.788944723618090649e+00 2.193712216261566894e+01 7.842833993206504317e+00 3.038915143930844831e-01
7.839195979899497679e+00 2.195044907372938425e+01 7.870689531521421145e+00 3.126471353212340598e-01
7.889447236180904710e+00 2.194493742555561155e+01 7.894211869009303939e+00 3.206073349006887119e-01
7.939698492462311741e+00 2.192214467283729462e+01 7.914511899626354818e+00 3.270683769481428360e-01
7.989949748743718771e+00 2.188512973358949054e+01 7.933144623879336166e+00 3.315033801651871004e-01
8.040201005025126690e+00 2.183797656517423036e+01 7.951949437197583848e+00 3.336544090580975674e-01
8.090452261306532833e+00 2.178523898798728098e+01 7.972911636706758287e+00 3.335315120823835189e-01
8.140703517587940752e+00 2.173142605878505762e+01 7.997983964739042051e+00 3.313384194683054451e-01
8.190954773869346894e+00 2.168061350988800129e+01 8.028817287485480847e+00 3.273662967330340234e-01
8.241206030150754813e+00 2.163620764398638485e+01 8.066408140415845196e+00 3.218978027106108031e-01
8.291457286432160956e+00 2.160082781431029275e+01 8.110740774307213741e+00 3.151496023066556185e-01
8.341708542713568875e+00 2.157623929926259265e+01 8.160540993696240974e+00 3.072616449545022554e-01
8.391959798994975017e+00 2.156327674732624544e+01 8.213247775818146579e+00 2.983236100750153441e-01
8.442211055276382936e+00 2.156174483383340501e+01 8.265253453523623506e+00 2.884186320908700973e-01
8.492462311557789079e+00 2.157034094733523588e+01 8.312388434153469063e+00 2.776647560908916956e-01
8.542713567839196998e+00 2.158667974445706150e+01 8.350559173975419469e+00 2.662430045510196241e-01
8.592964824120603140e+00 2.160748844027173377e+01 8.376409879966249861e+00 2.544095106424837938e-01
8.643216080402011059e+00 2.162898818831633818e+01 8.387879331239552982e+00 2.424909889152701004e-01
8.693467336683417201e+00 2.164740820980921399e+01 8.384557422331383236e+00 2.308591297894195538e-01
8.743718592964825120e+00 2.165952907965951013e+01 8.367789688314381635e+00 2.198791637495573492e-01
8.793969849246231263e+00 2.166313956447212163e+01 8.340512497319135576e+00 2.098379990817737517e-01
8.844221105527639182e+00 2.165731529996526206e+01 8.306827856394992438e+00 2.008739036225144214e-01
8.894472361809045324e+00 2.164247065082379962e+01 8.271362600852320668e+00 1.929382857073261015e-01
8.944723618090453243e+00 2.162018122142604781e+01 8.238509860834486886e+00 1.858097021956176265e-01
8.994974874371859386e+00 2.159281707511860304e+01 8.211700735457977629e+00 1.791564275847360166e-01
9.045226130653267305e+00 2.156306489706325991e+01 8.192866617971880316e+00 1.726246340079826413e-01
9.095477386934673447e+00 2.153344568673429293e+01 8.182210628186304291e+00 1.659258211503195080e-01
9.145728643216081366e+00 2.150593893681698532e+01 8.178325609197518276e+00 1.589053254889585265e-01
9.195979899497487509e+00 2.148179073099147374e+01 8.178609925835370831e+00 1.515829106278212546e-01
9.246231155778895427e+00 2.146151445571060279e+01 8.179868292926006035e+00 1.441606800815147527e-01
9.296482412060301570e+00 2.144501690748163014e+01 8.178953345449098578e+00 1.369927900827254963e-01
9.346733668341709489e+00 2.143174225294047730e+01 8.173304971460250812e+00 1.305092487130499468e-01
9.396984924623115631e+00 2.142075168740148072e+01 8.161278622672121230e+00 1.250910872860548917e-01
9.447236180904523550e+00 2.141073897500588075e+01 8.142218745940326130e+00 1.209179364932831124e-01
9.497487437185929693e+00 2.140007012603286896e+01 8.116314505121657419e+00 1.178474254325722753e-01
9.547738693467337612e+00 2.138696339691359682e+01 8.084342179095695968e+00 1.154002750421961043e-01
9.597989949748743754e+00 2.136985833463984363e+01 8.047420973640498687e+00 1.128778242906048335e-01
9.648241206030151673e+00 2.134788750381376587e+01 8.006875819189538390e+00 1.095616961496070491e-01
9.698492462311557816e+00 2.132124517172285394e+01 7.964230755380722115e+00 1.049122139016152727e-01
9.748743718592965735e+00 2.129123300604643632e+01 7.921285304766040980e+00 9.870959422269430517e-02
9.798994974874371877e+00 2.125988678286870481e+01 7.880184286230235813e+00 9.112502215182571863e-02
9.849246231155779796e+00 2.122929498831291895e+01 7.843390962336229677e+00 8.273021791421347748e-02
9.899497487437185939e+00 2.120089274884132280e+01 7.813508838973284298e+00 7.444527506974003839e-02
9.949748743718593857e+00 2.117504566311773573e+01 7.792953230524418018e+00 6.738643522609924497e-02
1.000000000000000000e+01 2.115110215275329608e+01 7.783531140354089217e+00 6.253906987413664076e-02


==> anc/aspirin/aspirin_frac_8_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 9.674892406758188457e-02 1.520183907558921854e-01 1.312394640341946750e-01
1.005025125628140753e-01 3.747952824640767844e-01 5.977164771794616360e-01 1.314571352614462563e-01
1.507537688442211199e-01 8.002914653553716562e-01 1.308156914996893239e+00 1.318215945188351834e-01
2.010050251256281506e-01 1.325092303131272020e+00 2.241502757341123253e+00 1.323449364129904438e-01
2.512562814070352091e-01 1.896368921894326931e+00 3.350397760988281348e+00 1.330617623991356968e-01
3.015075376884422398e-01 2.465728202556887183e+00 4.588840230007320997e+00 1.340429986462215728e-01
3.517587939698492705e-01 2.995723821681572474e+00 5.916793764932100075e+00 1.354074470137155428e-01
4.020100502512563012e-01 3.462916902691574705e+00 7.301728302510621660e+00 1.373257340646688307e-01
4.522613065326633319e-01 3.857859031184793341e+00 8.717333736282345313e+00 1.400105651268062912e-01
5.025125628140704181e-01 4.182997338530986653e+00 1.014051517181135331e+01 1.436881084231892702e-01
5.527638190954774489e-01 4.449439165927588924e+00 1.154831943954648388e+01 1.485485867876876198e-01
6.030150753768844796e-01 4.673089639863842848e+00 1.291653159630503467e+01 1.546794050216797056e-01
6.532663316582915103e-01 4.870382658084565719e+00 1.422116142873946032e+01 1.619903858292578991e-01
7.035175879396985410e-01 5.053970664148874192e+00 1.544286600055396974e+01 1.701477374755655247e-01
7.537688442211055717e-01 5.229222408358246810e+00 1.657281115775096225e+01 1.785422294315507363e-01
8.040201005025126024e-01 5.392757403333212629e+00 1.761723694046481015e+01 1.863263074451946277e-01
8.542713567839196331e-01 5.534041306232583501e+00 1.859784286729760083e+01 1.925545578991207374e-01
9.045226130653266639e-01 5.640121465767493625e+00 1.954644066141068137e+01 1.964336934346815888e-01
9.547738693467336946e-01 5.702232257726461029e+00 2.049474723468334503e+01 1.976238285141636852e-01
1.005025125628140836e+00 5.721924545500165493e+00 2.146260063704119148e+01 1.964639657561388086e-01
1.055276381909547867e+00 5.714205998114340268e+00 2.244901064398839807e+01 1.939895414207114810e-01
1.105527638190954898e+00 5.706121788507670267e+00 2.342964522259373084e+01 1.917032609650017316e-01
1.155778894472361928e+00 5.730893907126695552e+00 2.436196541982539543e+01 1.911899108777025125e-01
1.206030150753768959e+00 5.819433137508927878e+00 2.519637206827842135e+01 1.937265738675923721e-01
1.256281407035175990e+00 5.992017661061563416e+00 2.588962043236208999e+01 2.000018313764891087e-01
1.306532663316583021e+00 6.252834334253091875e+00 2.641613228084498033e+01 2.099829694047324613e-01
1.356783919597990051e+00 6.589019955043714738e+00 2.677377467324462756e+01 2.229254181419544900e-01
1.407035175879397082e+00 6.974291350729256322e+00 2.698270589168760480e+01 2.375143574173591565e-01
1.457286432160804113e+00 7.375795436014169759e+00 2.707822345595118563e+01 2.521326823325503175e-01
1.507537688442211143e+00 7.761915280463231426e+00 2.710038293234163120e+01 2.652283067726082799e-01
1.557788944723618174e+00 8.108676935093717120e+00 2.708392208405531676e+01 2.757030527706205159e-01
1.608040201005025205e+00 8.403088717497890769e+00 2.705154999763989565e+01 2.832007094922157076e-01
1.658291457286432236e+00 8.642936315406435810e+00 2.701220113786612131e+01 2.881824790204664533e-01
1.708542713567839266e+00 8.833806450871156457e+00 2.696399012252317107e+01 2.917571214075633246e-01
1.758793969849246297e+00 8.984944296441115696e+00 2.690002516023468004e+01 2.953352895685742441e-01
1.809045226130653328e+00 9.105656191237686770e+00 2.681449741158754918e+01 3.002378060327718368e-01
1.859296482412060358e+00 9.203359303984774087e+00 2.670676169513054177e+01 3.073802774551956940e-01
1.909547738693467389e+00 9.283393766776448786e+00 2.658223347925118674e+01 3.171064334403300156e-01
1.959798994974874420e+00 9.349855346967483882e+00 2.645031146965703428e+01 3.291876067941238992e-01
2.010050251256281673e+00 9.406384386545205700e+00 2.632061984133610366e+01 3.429631356977304035e-01
2.060301507537688703e+00 9.456157096020191943e+00 2.619929048823691176e+01 3.575653916014528422e-01
2.110552763819095734e+00 9.501023399510518885e+00 2.608673333295466179e+01 3.721541772037632034e-01
2.160804020100502765e+00 9.540391653894163326e+00 2.597759843359573040e+01 3.860869830424962790e-01
2.211055276381909795e+00 9.570708387165426601e+00 2.586277020098935253e+01 3.989792177243883797e-01
2.261306532663316826e+00 9.586109767715754515e+00 2.573256715670510530e+01 4.106527023977041280e-01
2.311557788944723857e+00 9.580210282459384885e+00 2.558001841133069831e+01 4.210120390401519974e-01
2.361809045226130888e+00 9.548389426274226821e+00 2.540316805321022642e+01 4.299108971707530369e-01
2.412060301507537918e+00 9.489655305177999267e+00 2.520574916074719596e+01 4.370685100236681997e-01
2.462311557788944949e+00 9.407332644779650366e+00 2.499614111976151776e+01 4.420742266333588799e-01
2.512562814070351980e+00 9.308336653724552434e+00 2.478509099248828562e+01 4.444830424676394220e-01
2.562814070351759010e+00 9.201391011186215607e+00 2.458304175963793625e+01 4.439687390993582450e-01
2.613065326633166041e+00 9.094949085366071273e+00 2.439794789958255805e+01 4.404764328432638765e-01
2.663316582914573072e+00 8.995617700375705184e+00 2.423419151039076525e+01 4.343139077192529895e-01
2.713567839195980103e+00 8.907574252134265791e+00 2.409276957247575623e+01 4.261439661191563366e-01
2.763819095477387133e+00 8.832976297313182457e+00 2.397247426303359674e+01 4.168785963185529519e-01
2.814070351758794164e+00 8.772920858659075449e+00 2.387148580120070562e+01 4.075114626678637553e-01
2.864321608040201195e+00 8.728312673947399958e+00 2.378873374459121592e+01 3.989418707642454209e-01
2.914572864321608225e+00 8.700120147023778117e+00 2.372455733660249066e+01 3.918371977195825306e-01
2.964824120603015256e+00 8.688862336730460711e+00 2.368051504429787713e+01 3.865603433941395273e-01
3.015075376884422287e+00 8.693599371166973455e+00 2.365851785535936713e+01 3.831662707580809624e-01
3.065326633165829318e+00 8.710988271599413579e+00 2.365966940456981860e+01 3.814551453202228437e-01
3.115577889447236348e+00 8.734982702537367416e+00 2.368323627662882558e+01 3.810609195748670408e-01
3.165829145728643379e+00 8.757494941021398915e+00 2.372607057682047937e+01 3.815520288410906291e-01
3.216080402010050410e+00 8.769925192492824095e+00 2.378263882085212444e+01 3.825232221153054279e-01
3.266331658291457440e+00 8.765086509078999555e+00 2.384564821137150048e+01 3.836629128210320427e-01
3.316582914572864471e+00 8.738877894688295456e+00 2.390713637901449573e+01 3.847874388458440431e-01
3.366834170854271502e+00 8.691151172758386778e+00 2.395979887941231112e+01 3.858409532236193873e-01
3.417085427135678533e+00 8.625525530564981835e+00 2.399825897617621351e+01 3.868662617763595213e-01
3.467336683417085563e+00 8.548286150002532224e+00 2.401995105917913520e+01 3.879569923923382735e-01
3.517587939698492594e+00 8.466799865476936304e+00 2.402533496304740623e+01 3.892042940114102678e-01
3.567839195979899625e+00 8.387983041162170750e+00 2.401731807847476219e+01 3.906511955918254286e-01
3.618090452261306655e+00 8.317249389792847225e+00 2.400001447254144082e+01 3.922647475978303100e-01
3.668341708542713686e+00 8.258121520448442610e+00 2.397722335441425301e+01 3.939310322578934986e-01
3.718592964824120717e+00 8.212428128926397619e+00 2.395114131774455046e+01 3.954726856600558338e-01
3.768844221105527748e+00 8.180834016776913131e+00 2.392175570549908414e+01 3.966841050266023960e-01
3.819095477386934778e+00 8.163410206226565435e+00 2.388711723001680909e+01 3.973763102445943551e-01
3.869346733668341809e+00 8.160027421388997837e+00 2.384436298610593852e+01 3.974209640952139355e-01
3.919597989949748840e+00 8.170487595317295515e+00 2.379109168784663098e+01 3.967813169815269103e-01
3.969849246231155870e+00 8.194431477989235546e+00 2.372658496113137261e+01 3.955182659772744636e-01
4.020100502512563345e+00 8.231137534132102473e+00 2.365245485660850733e+01 3.937644772900989465e-01
4.070351758793970376e+00 8.279349185723352988e+00 2.357253327543410037e+01 3.916695527506191543e-01
4.120603015075377407e+00 8.337241908598972628e+00 2.349210148064614856e+01 3.893324200794373025e-01
4.170854271356784437e+00 8.402580766815756164e+00 2.341677236752269664e+01 3.867478636196795549e-01
4.221105527638191468e+00 8.473037550747530844e+00 2.335140814556381272e+01 3.837949485448221565e-01
4.271356783919598499e+00 8.546558650430068127e+00 2.329937448738380112e+01 3.802812539493314326e-01
4.321608040201005529e+00 8.621633216537338384e+00 2.326225613542812809e+01 3.760316632592363151e-01
4.371859296482412560e+00 8.697334287245892526e+00 2.323997566901644163e+01 3.709865820221728838e-01
4.422110552763819591e+00 8.773095410120022919e+00 2.323114278631400964e+01 3.652666714531024317e-01
4.472361809045226622e+00 8.848306652656685145e+00 2.323345014294534394e+01 3.591754534071551208e-01
4.522613065326633652e+00 8.921907180937290960e+00 2.324400458995366492e+01 3.531394349468336968e-01
4.572864321608040683e+00 8.992165485120588997e+00 2.325958228921676607e+01 3.476112916181079426e-01
4.623115577889447714e+00 9.056761604488277939e+00 2.327686211194782828e+01 3.429718141001125153e-01
4.673366834170854744e+00 9.113155641351964320e+00 2.329269466262565302e+01 3.394589785708576612e-01
4.723618090452261775e+00 9.159107512813660534e+00 2.330441735358959221e+01 3.371364182341473059e-01
4.773869346733668806e+00 9.193157630309464423e+00 2.331016826253570073e+01 3.358991450517532229e-01
4.824120603015075837e+00 9.214901869378754995e+00 2.330911984085674504e+01 3.355059961662837376e-01
4.874371859296482867e+00 9.224972503771747157e+00 2.330156233228804652e+01 3.356250954602803538e-01
4.924623115577889898e+00 9.224729776623521005e+00 2.328880539075321110e+01 3.358794706101277394e-01
4.974874371859296929e+00 9.215747983370379259e+00 2.327291087275283132e+01 3.358846727291352474e-01
5.025125628140703959e+00 9.199237783502466570e+00 2.325629946611429943e+01 3.352772843671253389e-01
5.075376884422110990e+00 9.175583191536382799e+00 2.324128338306869068e+01 3.337391317430544180e-01
5.125628140703518021e+00 9.144175562675359359e+00 2.322957757501674081e+01 3.310237844852773059e-01
5.175879396984925052e+00 9.103671088009905432e+00 2.322184889152732268e+01 3.269888073841122900e-01
5.226130653266332082e+00 9.052664718328173876e+00 2.321738260046208779e+01 3.216307198164622960e-01
5.276381909547739113e+00 8.990587087220434981e+00 2.321396658490135323e+01 3.151124627329829342e-01
5.326633165829146144e+00 8.918472552834296962e+00 2.320808906866696120e+01 3.077686927474495571e-01
5.376884422110553174e+00 8.839219315690259648e+00 2.319549146859528577e+01 3.000755600149855318e-01
5.427135678391960205e+00 8.757125422271572646e+00 2.317201152118981256e+01 2.925802429779714164e-01
5.477386934673367236e+00 8.676794093822158160e+00 2.313452541693955311e+01 2.857995959982954637e-01
5.527638190954774267e+00 8.601814516145822154e+00 2.308171132965701844e+01 2.801116022630357194e-01
5.577889447236181297e+00 8.533768899606618774e+00 2.301436915632270797e+01 2.756713399137380449e-01
5.628140703517588328e+00 8.471999153112792058e+00 2.293516207500773518e+01 2.723800319860023578e-01
5.678391959798995359e+00 8.414235460908015440e+00 2.284785329009531907e+01 2.699207456785545078e-01
5.728643216080402389e+00 8.357813607433584480e+00 2.275630616336611922e+01 2.678516762872034107e-01
5.778894472361809420e+00 8.300978742725071413e+00 2.266360371813978603e+01 2.657262617637471402e-01
5.829145728643216451e+00 8.243791262087821536e+00 2.257157826361569164e+01 2.631988249621352582e-01
5.879396984924623482e+00 8.188375920829868093e+00 2.248085476121769233e+01 2.600815608501207410e-01
5.929648241206030512e+00 8.138546412685856879e+00 2.239129617390890203e+01 2.563410337725653965e-01
5.979899497487437543e+00 8.099044672129819489e+00 2.230259830565094958e+01 2.520484933072015821e-01
6.030150753768844574e+00 8.074683381058763487e+00 2.221476877504900926e+01 2.473147833506099957e-01
6.080402010050251604e+00 8.069597684043445796e+00 2.212831998054974747e+01 2.422405140376426569e-01
6.130653266331658635e+00 8.086684945503002098e+00 2.204414357785694634e+01 2.368984013148832668e-01
6.180904522613065666e+00 8.127222867014863183e+00 2.196315219739141256e+01 2.313462533463128690e-01
6.231155778894472697e+00 8.190640319026888605e+00 2.188584318220751967e+01 2.256549755612645147e-01
6.281407035175879727e+00 8.274450818150686615e+00 2.181195504125228268e+01 2.199314735923457165e-01
6.331658291457286758e+00 8.374396667575053854e+00 2.174035395330493259e+01 2.143222525577201387e-01
6.381909547738693789e+00 8.484850714789780923e+00 2.166921279151226543e+01 2.089960550243367687e-01
6.432160804020100819e+00 8.599471033346441473e+00 2.159644800608511517e+01 2.041155349271843722e-01
6.482412060301507850e+00 8.712022468927083096e+00 2.152029205014925139e+01 1.998115055966103448e-01
6.532663316582914881e+00 8.817206383995870311e+00 2.143983318311246578e+01 1.961676901029472397e-01
6.582914572864321912e+00 8.911311277248044505e+00 2.135536747462524687e+01 1.932157566951182015e-01
6.633165829145728942e+00 8.992528032358391599e+00 2.126847232733718940e+01 1.909373929050795227e-01
6.683417085427135973e+00 9.060856136880568457e+00 2.118179817071865401e+01 1.892727990802484106e-01
6.733668341708543004e+00 9.117635531227424650e+00 2.109865000237164878e+01 1.881370696444063240e-01
6.783919597989950034e+00 9.164840673708887664e+00 2.102246995075130798e+01 1.874428885972820591e-01
6.834170854271357065e+00 9.204339463560577528e+00 2.095633383926078608e+01 1.871222294660097318e-01
6.884422110552764096e+00 9.237328084158253461e+00 2.090255224818134394e+01 1.871372845596691592e-01
6.934673366834171127e+00 9.264094439817307958e+00 2.086243587809395095e+01 1.874746270865283448e-01
6.984924623115578157e+00 9.284148661086017995e+00 2.083625502635829818e+01 1.881245791600752448e-01
7.035175879396985188e+00 9.296625951904422536e+00 2.082339338679260266e+01 1.890551929880858739e-01
7.085427135678392219e+00 9.300770586104963655e+00 2.082266280929259139e+01 1.901928344279132654e-01
7.135678391959799249e+00 9.296299915097577582e+00 2.083270825111232583e+01 1.914176824734419025e-01
7.185929648241206280e+00 9.283534902167378533e+00 2.085240095753377432e+01 1.925752473812389065e-01
7.236180904522613311e+00 9.263324202385579298e+00 2.088110983605027471e+01 1.934992348150739450e-01
7.286432160804020342e+00 9.236899598034645109e+00 2.091876935429222684e+01 1.940397145876809060e-01
7.336683417085427372e+00 9.205810602158535971e+00 2.096572550211709185e+01 1.940922363143616769e-01
7.386934673366834403e+00 9.171985849981352246e+00 2.102241831003710359e+01 1.936247204435328217e-01
7.437185929648241434e+00 9.137824426644746367e+00 2.108901678067389085e+01 1.926978806570510405e-01
7.487437185929648464e+00 9.106134567806973834e+00 2.116513219688199854e+01 1.914731693728638218e-01
7.537688442211055495e+00 9.079782117378293549e+00 2.124969442141364695e+01 1.902026035937331161e-01
7.587939698492462526e+00 9.061075187261813824e+00 2.134100572350449454e+01 1.891984274036544456e-01
7.638190954773869557e+00 9.051100855673798407e+00 2.143692253084813970e+01 1.887860858013794552e-01
7.688442211055276587e+00 9.049324675714158772e+00 2.153508286987321796e+01 1.892492726191424834e-01
7.738693467336683618e+00 9.053693560215162250e+00 2.163310220225928404e+01 1.907792163880525915e-01
7.788944723618090649e+00 9.061271183078428493e+00 2.172869379493425868e+01 1.934406713867017069e-01
7.839195979899497679e+00 9.069188734910715866e+00 2.181971622075322514e+01 1.971635454930831532e-01
7.889447236180904710e+00 9.075540845076842444e+00 2.190419240970554426e+01 2.017622453959442841e-01
7.939698492462311741e+00 9.079875509945425804e+00 2.198036368614974023e+01 2.069766582344876316e-01
7.989949748743718771e+00 9.083106597750932210e+00 2.204682575389106347e+01 2.125219533704589547e-01
8.040201005025126690e+00 9.086926370476616555e+00 2.210274367543019025e+01 2.181318591908967819e-01
8.090452261306532833e+00 9.092993040107495872e+00 2.214808024338565673e+01 2.235836415292615231e-01
8.140703517587940752e+00 9.102227899169372805e+00 2.218372910147645527e+01 2.287019666546435126e-01
8.190954773869346894e+00 9.114465395637090239e+00 2.221144921506784442e+01 2.333490878318861816e-01
8.241206030150754813e+00 9.128518375947505703e+00 2.223355963153344916e+01 2.374148679734754686e-01
8.291457286432160956e+00 9.142545382631800166e+00 2.225245278567166451e+01 2.408186176415551272e-01
8.341708542713568875e+00 9.154515807307642916e+00 2.227007687451737894e+01 2.435263637413824234e-01
8.391959798994975017e+00 9.162586017387607029e+00 2.228757543199697011e+01 2.455764215067237355e-01
8.442211055276382936e+00 9.165292420917907634e+00 2.230522973251926544e+01 2.470986462507999970e-01
8.492462311557789079e+00 9.161574491680418930e+00 2.232273902518376474e+01 2.483123917427003946e-01
8.542713567839196998e+00 9.150710608657705691e+00 2.233973963164575594e+01 2.494953660928822536e-01
8.592964824120603140e+00 9.132263836219220110e+00 2.235636356596922525e+01 2.509272044755837539e-01
8.643216080402011059e+00 9.106105541728437558e+00 2.237361438746134112e+01 2.528229270918211369e-01
8.693467336683417201e+00 9.072535035698336969e+00 2.239340400091656846e+01 2.552780540552699873e-01
8.743718592964825120e+00 9.032460559636229291e+00 2.241822238022700731e+01 2.582459364652924805e-01
8.793969849246231263e+00 8.987561177133786217e+00 2.245054885540080747e+01 2.615579027586185656e-01
8.844221105527639182e+00 8.940322830215182037e+00 2.249220252241613593e+01 2.649806777136811675e-01
8.894472361809045324e+00 8.893853739901041777e+00 2.254383855889416211e+01 2.682899733047734436e-01
8.944723618090453243e+00 8.851448371525401981e+00 2.260473183893482485e+01 2.713323583479451129e-01
8.994974874371859386e+00 8.815974721535209113e+00 2.267288393910359900e+01 2.740534847756976311e-01
9.045226130653267305e+00 8.789262876537678792e+00 2.274538840263480211e+01 2.764860186273133680e-01
9.095477386934673447e+00 8.771713774940264940e+00 2.281892572054112378e+01 2.787068413227151153e-01
9.145728643216081366e+00 8.762287237196035861e+00 2.289024738749314025e+01 2.807829516376531553e-01
9.195979899497487509e+00 8.758882359752130142e+00 2.295654104295501696e+01 2.827266718856205618e-01
9.246231155778895427e+00 8.758960032743663859e+00 2.301562654344343528e+01 2.844751785200135830e-01
9.296482412060301570e+00 8.760162781395175458e+00 2.306599268706657924e+01 2.859001886950551796e-01
9.346733668341709489e+00 8.760712731547377174e+00 2.310672724175671178e+01 2.868434969692364445e-01
9.396984924623115631e+00 8.759498011760710412e+00 2.313740842629905714e+01 2.871655546107008683e-01
9.447236180904523550e+00 8.755916683028688752e+00 2.315801395925550210e+01 2.867902097782220605e-01
9.497487437185929693e+00 8.749647924284788658e+00 2.316887409394551511e+01 2.857307982665748813e-01
9.547738693467337612e+00 8.740514527986341875e+00 2.317066306841825707e+01 2.840901838540801361e-01
9.597989949748743754e+00 8.728505222072556080e+00 2.316440215214291598e+01 2.820369528185224794e-01
9.648241206030151673e+00 8.713905891769837098e+00 2.315144176164604417e+01 2.797679407579779509e-01
9.698492462311557816e+00 8.697417911700933146e+00 2.313339707812859913e+01 2.774707773976101133e-01
9.748743718592965735e+00 8.680155935616427954e+00 2.311202576719511725e+01 2.752982474150669212e-01
9.798994974874371877e+00 8.663499523931267987e+00 2.308905346243620471e+01 2.733601546818724137e-01
9.849246231155779796e+00 8.648867129287060251e+00 2.306596942642100245e+01 2.717308572205734962e-01
9.899497487437185939e+00 8.637528119422155370e+00 2.304382780157423838e+01 2.704649606420604924e-01
9.949748743718593857e+00 8.630540792427392915e+00 2.302309561693232354e+01 2.696119529963890149e-01
1.000000000000000000e+01 8.628819854575505488e+00 2.300358516757005489e+01 2.692228997467387419e-01


==> anc/aspirin/aspirin_frac_9_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
5.025125628140703765e-02 -1.572687896008204467e+00 1.086131799120579888e+00 5.873398239682265931e-01
1.005025125628140753e-01 -6.079460980065506170e+00 4.227088306305748944e+00 5.875388463812862838e-01
1.507537688442211199e-01 -1.293252547610467929e+01 9.093340683302361782e+00 5.878519896878595663e-01
2.010050251256281506e-01 -2.129171672937274806e+01 1.520523447085226820e+01 5.882528123627335237e-01
2.512562814070352091e-01 -3.022990890606225989e+01 2.201726312715415901e+01 5.887069862098438522e-01
3.015075376884422398e-01 -3.889421625019170392e+01 2.900327524666532142e+01 5.891746818005610953e-01
3.517587939698492705e-01 -4.662477620188053606e+01 3.572375910695676282e+01 5.896131029134209500e-01
4.020100502512563012e-01 -5.301139796292267192e+01 4.186415249967903662e+01 5.899786793359972359e-01
4.522613065326633319e-01 -5.788949621821268465e+01 4.724272559017482109e+01 5.902283550939360079e-01
5.025125628140704181e-01 -6.129251084329238353e+01 5.179445086623294969e+01 5.903194929157645765e-01
5.527638190954774489e-01 -6.338433983926416460e+01 5.554127482320189557e+01 5.902082043192631300e-01
6.030150753768844796e-01 -6.439277167977120087e+01 5.855913516083572290e+01 5.898463836782428249e-01
6.532663316582915103e-01 -6.455721245055417512e+01 6.094921523120153495e+01 5.891782735438577667e-01
7.035175879396985410e-01 -6.409549694743212456e+01 6.281712972316766752e+01 5.881378748885485175e-01
7.537688442211055717e-01 -6.318824199389334240e+01 6.426048741429076472e+01 5.866487902418653366e-01
8.040201005025126024e-01 -6.197603973221913520e+01 6.536329713535040753e+01 5.846280020886964746e-01
8.542713567839196331e-01 -6.056427054622745487e+01 6.619496561746470320e+01 5.819945046945588230e-01
9.045226130653266639e-01 -5.903129414388419605e+01 6.681177525304435960e+01 5.786825471268738363e-01
9.547738693467336946e-01 -5.743720990979392838e+01 6.725926039647870880e+01 5.746575911725616548e-01
1.005025125628140836e+00 -5.583162412117540185e+01 6.757449338961149010e+01 5.699312779789547090e-01
1.055276381909547867e+00 -5.425967171443806336e+01 6.778779185577265309e+01 5.645703568452740129e-01
1.105527638190954898e+00 -5.276592833343645594e+01 6.792373400377714177e+01 5.586944821617303436e-01
1.155778894472361928e+00 -5.139597968190737021e+01 6.800163244123093875e+01 5.524597663353615351e-01
1.206030150753768959e+00 -5.019551460162191603e+01 6.803577741620416930e+01 5.460291326082793439e-01
1.256281407035175990e+00 -4.920706438658080373e+01 6.803580451921619954e+01 5.395358753810324259e-01
1.306532663316583021e+00 -4.846498124706051414e+01 6.800745391310226751e+01 5.330512682283838899e-01
1.356783919597990051e+00 -4.798981249475195909e+01 6.795378409754756888e+01 5.265680603758494671e-01
1.407035175879397082e+00 -4.778362722887819558e+01 6.787665316503846213e+01 5.200078778681344049e-01
1.457286432160804113e+00 -4.782782715813166874e+01 6.777809398130804652e+01 5.132527809835567556e-01
1.507537688442211143e+00 -4.808441164396722911e+01 6.766118333628432424e+01 5.061925700869643885e-01
1.557788944723618174e+00 -4.850070113300355956e+01 6.753016367030566869e+01 4.987736100806683393e-01
1.608040201005025205e+00 -4.901649349735455274e+01 6.738985013816547109e+01 4.910344901718405319e-01
1.658291457286432236e+00 -4.957193041960747593e+01 6.724461731271802023e+01 4.831188745112666716e-01
1.708542713567839266e+00 -5.011424685126345935e+01 6.709739378985317160e+01 4.752641158522984410e-01
1.758793969849246297e+00 -5.060207240209359014e+01 6.694905775071700305e+01 4.677718992930617881e-01
1.809045226130653328e+00 -5.100681777997954214e+01 6.679846305993541478e+01 4.609709979553250347e-01
1.859296482412060358e+00 -5.131157230031532634e+01 6.664311624857096206e+01 4.551808350983870821e-01
1.909547738693467389e+00 -5.150856668172201580e+01 6.648034068209236125e+01 4.506794463307046139e-01
1.959798994974874420e+00 -5.159646420802923217e+01 6.630863965137199045e+01 4.476742042678976685e-01
2.010050251256281673e+00 -5.157852254574078188e+01 6.612891525589712671e+01 4.462720225713241451e-01
2.060301507537688703e+00 -5.146211354758393242e+01 6.594522490799813852e+01 4.464493273289334985e-01
2.110552763819095734e+00 -5.125937216738034152e+01 6.576487424948462035e+01 4.480291185848832569e-01
2.160804020100502765e+00 -5.098810725746337624e+01 6.559784228647262694e+01 4.506782670990562845e-01
2.211055276381909795e+00 -5.067181358647821554e+01 6.545574991635454865e+01 4.539375609561448477e-01
2.261306532663316826e+00 -5.033786847378488005e+01 6.535071735976632112e+01 4.572875484573283300e-01
2.311557788944723857e+00 -5.001376137539066491e+01 6.529442904720519891e+01 4.602379243026032962e-01
2.361809045226130888e+00 -4.972219811217829744e+01 6.529753949317512252e+01 4.624148732442602272e-01
2.412060301507537918e+00 -4.947666688797988144e+01 6.536931449356411861e+01 4.636176787961530654e-01
2.462311557788944949e+00 -4.927913027309833893e+01 6.551725731436815181e+01 4.638262045024467706e-01
2.512562814070351980e+00 -4.912080555701741247e+01 6.574651549946331386e+01 4.631600690951003796e-01
2.562814070351759010e+00 -4.898581229177390384e+01 6.605907410749139785e+01 4.618088075402750348e-01
2.613065326633166041e+00 -4.885636201664424760e+01 6.645297867697139793e+01 4.599610385583691730e-01
2.663316582914573072e+00 -4.871766126474300762e+01 6.692193771795591317e+01 4.577564190453059512e-01
2.713567839195980103e+00 -4.856099372122339020e+01 6.745555460763442568e+01 4.552707728619417860e-01
2.763819095477387133e+00 -4.838433359719733318e+01 6.804018681853395378e+01 4.525300948908071996e-01
2.814070351758794164e+00 -4.819085409008891219e+01 6.866017141197936269e+01 4.495400493065698222e-01
2.864321608040201195e+00 -4.798637645956386422e+01 6.929903249418724442e+01 4.463164413229849803e-01
2.914572864321608225e+00 -4.777693213882468370e+01 6.994035797710236579e+01 4.429066426888350616e-01
2.964824120603015256e+00 -4.756725041941974297e+01 7.056825219814497530e+01 4.393979074389155470e-01
3.015075376884422287e+00 -4.736040183265773607e+01 7.116752157120291145e+01 4.359128904489329992e-01
3.065326633165829318e+00 -4.715831639150206911e+01 7.172391079479858433e+01 4.325948345434122988e-01
3.115577889447236348e+00 -4.696264373289934468e+01 7.222470118934121786e+01 4.295858303184488802e-01
3.165829145728643379e+00 -4.677545813513904704e+01 7.265980321004525422e+01 4.270024108416699549e-01
3.216080402010050410e+00 -4.659953709688016943e+01 7.302318486951294574e+01 4.249137497282172715e-01
3.266331658291457440e+00 -4.643820767239407843e+01 7.331419620697549533e+01 4.233281642582405468e-01
3.316582914572864471e+00 -4.629493607573522240e+01 7.353821853767921368e+01 4.221924892415936936e-01
3.366834170854271502e+00 -4.617288237223132086e+01 7.370618588816675754e+01 4.214057501474975376e-01
3.417085427135678533e+00 -4.607457833850646267e+01 7.383288312240165396e+01 4.208440881438995640e-01
3.467336683417085563e+00 -4.600177924502994387e+01 7.393437564543708618e+01 4.203897777162967087e-01
3.517587939698492594e+00 -4.595545154084161510e+01 7.402525509194774145e+01 4.199554507908412337e-01
3.567839195979899625e+00 -4.593581734969874475e+01 7.411643347373542667e+01 4.194964841060517258e-01
3.618090452261306655e+00 -4.594238049599895390e+01 7.421397421305687203e+01 4.190093346523838247e-01
3.668341708542713686e+00 -4.597389207301281999e+01 7.431905249467085639e+01 4.185191432222813424e-01
3.718592964824120717e+00 -4.602826327876766754e+01 7.442878896767129504e+01 4.180634531246192886e-01
3.768844221105527748e+00 -4.610248684759569215e+01 7.453754143156965029e+01 4.176788876386825500e-01
3.819095477386934778e+00 -4.619266474615366036e+01 7.463828324810155834e+01 4.173945905597453154e-01
3.869346733668341809e+00 -4.629423152397805552e+01 7.472384810617444373e+01 4.172321706627078464e-01
3.919597989949748840e+00 -4.640239619239324753e+01 7.478795180850546842e+01 4.172090030359488777e-01
3.969849246231155870e+00 -4.651272181970185216e+01 7.482594459013724020e+01 4.173412095253878906e-01
4.020100502512563345e+00 -4.662167480378607820e+01 7.483522678576639464e+01 4.176441982331166591e-01
4.070351758793970376e+00 -4.672695986674031587e+01 7.481525630028987450e+01 4.181309740779392548e-01
4.120603015075377407e+00 -4.682752943185941064e+01 7.476714840122386363e+01 4.188100454096901903e-01
4.170854271356784437e+00 -4.692328248665390333e+01 7.469300498037134162e+01 4.196847919488024825e-01
4.221105527638191468e+00 -4.701458486460246178e+01 7.459523481257407695e+01 4.207547933992902833e-01
4.271356783919598499e+00 -4.710179942089188643e+01 7.447615155300363199e+01 4.220178343002237153e-01
4.321608040201005529e+00 -4.718499864840980962e+01 7.433802509296943128e+01 4.234702834366083080e-01
4.371859296482412560e+00 -4.726396272074324401e+01 7.418355326120182269e+01 4.251039948618284825e-01
4.422110552763819591e+00 -4.733846680684530384e+01 7.401651049953414940e+01 4.268996616979389147e-01
4.472361809045226622e+00 -4.740874851194765682e+01 7.384222095375132255e+01 4.288188555753345010e-01
4.522613065326633652e+00 -4.747593945754629630e+01 7.366755250400706245e+01 4.307987408670753693e-01
4.572864321608040683e+00 -4.754218804779842600e+01 7.350031818564117714e+01 4.327537654298813652e-01
4.623115577889447714e+00 -4.761025349164649612e+01 7.334821932595757232e+01 4.345870053857799897e-01
4.673366834170854744e+00 -4.768254551686344911e+01 7.321766215164750236e+01 4.362104029701358576e-01
4.723618090452261775e+00 -4.775987071180699672e+01 7.311284206482179115e+01 4.375688748225363134e-01
4.773869346733668806e+00 -4.784038879586234572e+01 7.303539281831817220e+01 4.386600218555356534e-01
4.824120603015075837e+00 -4.791932181462994578e+01 7.298468595265686076e+01 4.395409094621347545e-01
4.874371859296482867e+00 -4.798972016255385853e+01 7.295863056639254296e+01 4.403169764563496513e-01
4.924623115577889898e+00 -4.804414932030485375e+01 7.295466034496182317e+01 4.411145070485305575e-01
4.974874371859296929e+00 -4.807673016300998370e+01 7.297056114404749394e+01 4.420446082343762462e-01
5.025125628140703959e+00 -4.808477232950452418e+01 7.300488725766271614e+01 4.431703845544112119e-01
5.075376884422110990e+00 -4.806939618683590965e+01 7.305688704619133489e+01 4.444883075174919651e-01
5.125628140703518021e+00 -4.803496963995112168e+01 7.312603625595477297e+01 4.459298879743921473e-01
5.175879396984925052e+00 -4.798767265326239340e+01 7.321139664435098382e+01 4.473826658063790318e-01
5.226130653266332082e+00 -4.793380839234291102e+01 7.331104604666097657e+01 4.487230580082940401e-01
5.276381909547739113e+00 -4.787848078686091213e+01 7.342176958683180032e+01 4.498502057905390261e-01
5.326633165829146144e+00 -4.782499691985214696e+01 7.353909597326580183e+01 4.507106870115710207e-01
5.376884422110553174e+00 -4.777499539600557199e+01 7.365765424074844248e+01 4.513080887642464956e-01
5.427135678391960205e+00 -4.772903246116494103e+01 7.377175162946421949e+01 4.516969372864815258e-01
5.477386934673367236e+00 -4.768727764328804142e+01 7.387604589741735595e+01 4.519651024060224453e-01
5.527638190954774267e+00 -4.765006220322583630e+01 7.396619415328282798e+01 4.522111214967388104e-01
5.577889447236181297e+00 -4.761818577039876033e+01 7.403938153844003978e+01 4.525228032602805484e-01
5.628140703517588328e+00 -4.759301130808839986e+01 7.409464892056773522e+01 4.529617879937133940e-01
5.678391959798995359e+00 -4.757641539062608871e+01 7.413295042446826244e+01 4.535564761969487768e-01
5.728643216080402389e+00 -4.757063192262582874e+01 7.415689683304681523e+01 4.543035996806186749e-01
5.778894472361809420e+00 -4.757799376056552632e+01 7.417019606537967036e+01 4.551769979098992946e-01
5.829145728643216451e+00 -4.760058435880758765e+01 7.417688294471052757e+01 4.561409046143921620e-01
5.879396984924623482e+00 -4.763985873223484191e+01 7.418050803442365293e+01 4.571642202175479897e-01
5.929648241206030512e+00 -4.769633745163263683e+01 7.418349009646075842e+01 4.582319915781208897e-01
5.979899497487437543e+00 -4.776947429036606962e+01 7.418680344061667142e+01 4.593509810071841892e-01
6.030150753768844574e+00 -4.785773709330584325e+01 7.419007504129740482e+01 4.605479513748229059e-01
6.080402010050251604e+00 -4.795885452299048524e+01 7.419204018311867799e+01 4.618616720601388392e-01
6.130653266331658635e+00 -4.807011898763651203e+01 7.419119495207445425e+01 4.633316253893509651e-01
6.180904522613065666e+00 -4.818863153058516247e+01 7.418642699242187177e+01 4.649870065280004017e-01
6.231155778894472697e+00 -4.831142399089302586e+01 7.417742017248524178e+01 4.668387017808155459e-01
6.281407035175879727e+00 -4.843546413616528667e+01 7.416470823313900951e+01 4.688752467760722298e-01
6.331658291457286758e+00 -4.855760298391718521e+01 7.414937174709015721e+01 4.710623685297516960e-01
6.381909547738693789e+00 -4.867453955268680232e+01 7.413249476955817840e+01 4.733452193236270533e-01
6.432160804020100819e+00 -4.878285881173630401e+01 7.411458351958469848e+01 4.756526503116708104e-01
6.482412060301507850e+00 -4.887915996077612846e+01 7.409516946082598565e+01 4.779031913483789973e-01
6.532663316582914881e+00 -4.896025390250763820e+01 7.407276292597327938e+01 4.800122806514783291e-01
6.582914572864321912e+00 -4.902338665780801108e+01 7.404520630687079574e+01 4.818997932134274076e-01
6.633165829145728942e+00 -4.906644755460050078e+01 7.401033617272318565e+01 4.834966090562071162e-01
6.683417085427135973e+00 -4.908814332800273661e+01 7.396675025373993151e+01 4.847493130956853080e-01
6.733668341708543004e+00 -4.908814395106170281e+01 7.391442965103796325e+01 4.856229830259442548e-01
6.783919597989950034e+00 -4.906720890044988437e+01 7.385500827054046624e+01 4.861026896824772736e-01
6.834170854271357065e+00 -4.902727132257367515e+01 7.379159945215994298e+01 4.861941735697904998e-01
6.884422110552764096e+00 -4.897140869276824304e+01 7.372824364859802415e+01 4.859232774760411377e-01
6.934673366834171127e+00 -4.890360521180368636e+01 7.366917203593799002e+01 4.853329685375220581e-01
6.984924623115578157e+00 -4.882825525941296974e+01 7.361813427322076109e+01 4.844770677849139506e-01
7.035175879396985188e+00 -4.874947176995318188e+01 7.357798978212571228e+01 4.834112096337239706e-01
7.085427135678392219e+00 -4.867039577008770834e+01 7.355063269098789647e+01 4.821831870756895233e-01
7.135678391959799249e+00 -4.859276926685169684e+01 7.353717200496726036e+01 4.808255154764696782e-01
7.185929648241206280e+00 -4.851697188364391167e+01 7.353819135434484622e+01 4.793522347612603207e-01
7.236180904522613311e+00 -4.844254146367089930e+01 7.355391041265413321e+01 4.777601796104833931e-01
7.286432160804020342e+00 -4.836898431280449273e+01 7.358415611452872440e+01 4.760333175929268301e-01
7.336683417085427372e+00 -4.829654391927657997e+01 7.362817431981551408e+01 4.741482151210880680e-01
7.386934673366834403e+00 -4.822661089931862222e+01 7.368440544797626046e+01 4.720793547059774498e-01
7.437185929648241434e+00 -4.816161302607712713e+01 7.375036788714845670e+01 4.698041929180469811e-01
7.487437185929648464e+00 -4.810444123063354738e+01 7.382274120419548069e+01 4.673085567105842997e-01
7.537688442211055495e+00 -4.805764210652424850e+01 7.389765365161888155e+01 4.645927077918767245e-01
7.587939698492462526e+00 -4.802267086107831773e+01 7.397110068025348539e+01 4.616774147400981021e-01
7.638190954773869557e+00 -4.799944426514608864e+01 7.403938278008513407e+01 4.586084245531871773e-01
7.688442211055276587e+00 -4.798630554434183182e+01 7.409945718714878637e+01 4.554574935302572736e-01
7.738693467336683618e+00 -4.798037408505197021e+01 7.414913692785819421e+01 4.523187692792445258e-01
7.788944723618090649e+00 -4.797814991562366771e+01 7.418712511056780556e+01 4.493004496017479199e-01
7.839195979899497679e+00 -4.797619685319397576e+01 7.421292560036928876e+01 4.465127638183314374e-01
7.889447236180904710e+00 -4.797173718954213228e+01 7.422670674361324927e+01 4.440541064583479747e-01
7.939698492462311741e+00 -4.796304084999854922e+01 7.422919755827990684e+01 4.419975702593329503e-01
7.989949748743718771e+00 -4.794956365078201088e+01 7.422165955795701109e+01 4.403802736529164874e-01
8.040201005025126690e+00 -4.793186005818559892e+01 7.420591398602101663e+01 4.391977634247982154e-01
8.090452261306532833e+00 -4.791134331916367017e+01 7.418434436209818728e+01 4.384052292864388800e-01
8.140703517587940752e+00 -4.788997540085256333e+01 7.415977400797818575e+01 4.379260939729160418e-01
8.190954773869346894e+00 -4.786994305882755185e+01 7.413515754351816156e+01 4.376667718325625289e-01
8.241206030150754813e+00 -4.785333594589921091e+01 7.411311219946472306e+01 4.375344680642593298e-01
8.291457286432160956e+00 -4.784181868040564467e+01 7.409540783887729276e+01 4.374536052005258413e-01
8.341708542713568875e+00 -4.783630213519527530e+01 7.408258472983425236e+01 4.373765658827240554e-01
8.391959798994975017e+00 -4.783666452268852254e+01 7.407384629156729261e+01 4.372861667703549227e-01
8.442211055276382936e+00 -4.784161768123723846e+01 7.406728759187565458e+01 4.371900661813938882e-01
8.492462311557789079e+00 -4.784881761938977007e+01 7.406040825403283634e+01 4.371099800301512794e-01
8.542713567839196998e+00 -4.785526008088060479e+01 7.405076905154355416e+01 4.370699473851135108e-01
8.592964824120603140e+00 -4.785789901429435389e+01 7.403661757672860233e+01 4.370874174566878323e-01
8.643216080402011059e+00 -4.785432753012966600e+01 7.401733366559712124e+01 4.371690430485317691e-01
8.693467336683417201e+00 -4.784331946926648271e+01 7.399360866826218341e+01 4.373108453537389306e-01
8.743718592964825120e+00 -4.782506834071009649e+01 7.396734449387381005e+01 4.375009422827560446e-01
8.793969849246231263e+00 -4.780106016494218579e+01 7.394131643057154690e+01 4.377227844380070509e-01
8.844221105527639182e+00 -4.777363089923278494e+01 7.391867996895020099e+01 4.379575494921747469e-01
8.894472361809045324e+00 -4.774534294561366465e+01 7.390241854714820136e+01 4.381853439018749685e-01
8.944723618090453243e+00 -4.771834892854901256e+01 7.389483092732824332e+01 4.383856060780033648e-01
8.994974874371859386e+00 -4.769390016329834481e+01 7.389714564734036628e+01 4.385374290430975597e-01
9.045226130653267305e+00 -4.767211646608352993e+01 7.390932540833492226e+01 4.386205198588558063e-01
9.095477386934673447e+00 -4.765207109414009068e+01 7.393008802159707216e+01 4.386172985522415746e-01
9.145728643216081366e+00 -4.763216225423064287e+01 7.395712882039936176e+01 4.385162239903643289e-01
9.195979899497487509e+00 -4.761065291517568454e+01 7.398749163022890230e+01 4.383158212618486482e-01
9.246231155778895427e+00 -4.758619524660270628e+01 7.401801039528656645e+01 4.380282146135698329e-01
9.296482412060301570e+00 -4.755815487123843610e+01 7.404573674211647472e+01 4.376805576196671210e-01
9.346733668341709489e+00 -4.752663219807474348e+01 7.406828069497248634e+01 4.373129534900754289e-01
9.396984924623115631e+00 -4.749221638017155556e+01 7.408401825607045055e+01 4.369724237023842606e-01
9.447236180904523550e+00 -4.745563313373298087e+01 7.409215263806289897e+01 4.367039691124406930e-01
9.497487437185929693e+00 -4.741748797819000316e+01 7.409264606631221284e+01 4.365411653515240409e-01
9.547738693467337612e+00 -4.737823311444126517e+01 7.408605864045500766e+01 4.364993421369499083e-01
9.597989949748743754e+00 -4.733833959492755383e+01 7.407333725397971591e+01 4.365737928521039035e-01
9.648241206030151673e+00 -4.729852515910202015e+01 7.405559447951065977e+01 4.367437617901206992e-01
9.698492462311557816e+00 -4.725985380491513155e+01 7.403391110887076820e+01 4.369808154610774764e-01
9.748743718592965735e+00 -4.722360771160975190e+01 7.400919066243757527e+01 4.372585536027548403e-01
9.798994974874371877e+00 -4.719098249424734348e+01 7.398208764678385307e+01 4.375602371560071702e-01
9.849246231155779796e+00 -4.716277840439519764e+01 7.395301827276946938e+01 4.378820112510235507e-01
9.899497487437185939e+00 -4.713927656170753977e+01 7.392224093078966973e+01 4.382314341160847837e-01
9.949748743718593857e+00 -4.712038925947868506e+01 7.388997007459477118e+01 4.386229412239798231e-01
1.000000000000000000e+01 -4.710601578494682684e+01 7.385647255942799916e+01 4.390727322419982204e-01


==> anc/aspirin/aspirin_log_frac_10_nicsbuild.dat <==
1.000000000000000194e-01 -6.905473229801683210e+00 -4.022746975996591701e+00 7.721375096389224701e-01
1.035321843295662486e-01 -7.378986000222757191e+00 -4.300317943964998335e+00 7.721742443132554312e-01
1.071891319205127979e-01 -7.883239502082503236e+00 -4.596164916088524066e+00 7.722135397955728342e-01
1.109752496412072104e-01 -8.419977935087901599e+00 -4.911363721086878797e+00 7.722555682840259728e-01
1.148951000187309196e-01 -8.991007267972440431e+00 -5.247034755101253722e+00 7.723005125929853776e-01
1.189534067370319748e-01 -9.598191463845125782e+00 -5.604341894037450089e+00 7.723485666555844897e-01
1.231550603292825841e-01 -1.024344748068189936e+01 -5.984490815558306309e+00 7.723999360255856539e-01
1.275051240713013234e-01 -1.092873887281117540e+01 -6.388726638514020451e+00 7.724548383719070932e-01
1.320088400831417874e-01 -1.165606780485132354e+01 -6.818330778828389782e+00 7.725135039586694674e-01
1.366716356462006621e-01 -1.242746527586434269e+01 -7.274616912090703380e+00 7.725761761049417808e-01
1.414991297434576023e-01 -1.324497933899719548e+01 -7.758925924623383708e+00 7.726431116120761056e-01
1.464971398307286232e-01 -1.411066109143347269e+01 -8.272619726867889156e+00 7.727145811500958361e-01
1.516716888470923397e-01 -1.502654820188550389e+01 -8.817073796020686416e+00 7.727908695889235124e-01
1.570290124729377679e-01 -1.599464573930758782e+01 -9.393668309391568272e+00 7.728722762599201657e-01
1.625755666443794434e-01 -1.701690406827634661e+01 -1.000377772660011644e+01 7.729591151307897423e-01
1.683180353330957224e-01 -1.809519358512397957e+01 -1.064875867815581856e+01 7.730517148736332222e-01
1.742633386009650454e-01 -1.923127608621460283e+01 -1.132993602104569320e+01 7.731504188047940707e-01
1.804186409392072588e-01 -2.042677258775209381e+01 -1.204858692965860811e+01 7.732555846692313883e-01
1.867913599020782911e-01 -2.168312745744951897e+01 -1.280592290379535925e+01 7.733675842436893433e-01
1.933891750455231373e-01 -2.300156877475033568e+01 -1.360306959592543663e+01 7.734868027244337085e-01
2.002200371815584801e-01 -2.438306491064334480e+01 -1.444104438854553862e+01 7.736136378673766911e-01
2.072921779595371938e-01 -2.582827741315063008e+01 -1.532073169094964271e+01 7.737484988414441434e-01
2.146141197858404959e-01 -2.733751040281207523e+01 -1.624285597434085204e+01 7.738918047568235092e-01
2.221946860939524315e-01 -2.891065682634433287e+01 -1.720795262643429879e+01 7.740439828256451271e-01
2.300430119772918780e-01 -3.054714208787603624e+01 -1.821633678278659119e+01 7.742054661139756710e-01
2.381685551976159276e-01 -3.224586577685763444e+01 -1.926807038301464559e+01 7.743766908454996489e-01
2.465811075822603726e-01 -3.400514243976950013e+01 -2.036292780644230760e+01 7.745580932187738910e-01
2.552908068239517769e-01 -3.582264259739051937e+01 -2.150036056340971768e+01 7.747501057111760847e-01
2.643081486974105943e-01 -3.769533548679545021e+01 -2.267946165458017305e+01 7.749531528523696533e-01
2.736439997074671115e-01 -3.961943530091647858e+01 -2.389893035900325913e+01 7.751676464685735013e-01
2.833096101839325254e-01 -4.159035299862465962e+01 -2.515703836880187794e+01 7.753939804283195292e-01
2.933166278390045290e-01 -4.360265605128953581e+01 -2.645159834896207229e+01 7.756325249549000933e-01
3.036771118035458961e-01 -4.565003875973710024e+01 -2.777993615734852995e+01 7.758836206243695521e-01
3.144035471591500319e-01 -4.772530599602576018e+01 -2.913886810322756560e+01 7.761475722346536932e-01
3.255088599835058716e-01 -4.982037337037875346e+01 -3.052468474013933530e+01 7.764246428210860307e-01
3.370064329271929005e-01 -5.192628686387576664e+01 -3.193314276663703311e+01 7.767150482076835560e-01
3.489101213406773372e-01 -5.403326486775841175e+01 -3.335946662970815879e+01 7.770189526279670522e-01
3.612342699709432114e-01 -5.613076529497330824e+01 -3.479836137274810426e+01 7.773364661297860190e-01
3.739937302478797965e-01 -5.820757994451807349e+01 -3.624403812453158480e+01 7.776676446967099032e-01
3.872038781812555674e-01 -6.025195757513133543e+01 -3.769025337042806711e+01 7.780124942851599501e-01
4.008806328898465443e-01 -6.225175616228498399e+01 -3.913036276817241088e+01 7.783709802862589511e-01
4.150404757850476578e-01 -6.419462356662036484e+01 -4.055738975922572820e+01 7.787430442856559942e-01
4.297004704320842028e-01 -6.606820434946455123e+01 -4.196410858343262618e+01 7.791286303997305707e-01
4.448782831127586213e-01 -6.786036877491038410e+01 -4.334314054073708178e+01 7.795277239219520204e-01
4.605922041145107393e-01 -6.955945821289111564e+01 -4.468706148582557347e+01 7.799404054884161441e-01
4.768611697714471576e-01 -7.115453931271268573e+01 -4.598851763257430036e+01 7.803669244718917097e-01
4.937047852839003270e-01 -7.263565759421696555e+01 -4.724034584661296066e+01 7.808077957873335029e-01
5.111433483440168679e-01 -7.399407967500435745e+01 -4.843569379453264645e+01 7.812639247237287421e-01
5.291978735958442481e-01 -7.522251240522581384e+01 -4.956813468996212180e+01 7.817367647286008747e-01
5.478901179593943516e-01 -7.631528690468728371e+01 -5.063177103042789895e+01 7.822285132055855073e-01
5.672426068491979168e-01 -7.726849605638339824e+01 -5.162132175465829675e+01 7.827423501958113983e-01
5.872786613189482363e-01 -7.808007552334744616e+01 -5.253218775531779272e+01 7.832827241333326640e-01
6.080224261649423978e-01 -7.874982086386690128e+01 -5.336049172072702618e+01 7.838556873815392123e-01
6.294988990221888070e-01 -7.927933676852313738e+01 -5.410308987803525582e+01 7.844692815276458342e-01
6.517339604882425030e-01 -7.967191866722693305e+01 -5.475755535157681209e+01 7.851339677386387494e-01
6.747544053110694495e-01 -7.993237168666293258e+01 -5.532213546415525940e+01 7.858630898989706903e-01
6.985879746785249589e-01 -8.006677682847488597e+01 -5.579568827274000853e+01 7.866733464743885795e-01
7.232633896483537939e-01 -8.008221890048106673e+01 -5.617760676373058004e+01 7.875852296096521599e-01
7.488103857590024948e-01 -7.998649480833783798e+01 -5.646774219059810918e+01 7.886233655448655622e-01
7.752597488629463518e-01 -7.978782404485956192e+01 -5.666634068083982356e+01 7.898166585625839842e-01
8.026433522257176989e-01 -7.949458550870969020e+01 -5.677400899316236149e+01 7.911981029793144771e-01
8.309941949353395474e-01 -7.911510626174093375e+01 -5.679172548810210230e+01 7.928040896962492701e-01
8.603464416684505345e-01 -7.865752879264721287e+01 -5.672091004806927828e+01 7.946730071143751628e-01
8.907354638610441855e-01 -7.812978411467271656e+01 -5.656356068232018686e+01 7.968429403965509028e-01
9.221978823334329167e-01 -7.753969856722088139e+01 -5.632245372705882858e+01 7.993483359776960562e-01
9.547716114208060212e-01 -7.689526151169546608e+01 -5.600138835222075784e+01 8.022156521635633863e-01
9.884959046625585444e-01 -7.620507631637156010e+01 -5.560543561988323802e+01 8.054582871323777704e-01
1.023411402105453227e+00 -7.547900240994989929e+01 -5.514113176915953574e+01 8.090714596889990728e-01
1.059560179277616143e+00 -7.472896300855063600e+01 -5.461654316909424267e+01 8.130281524661733261e-01
1.096985797892383818e+00 -7.396983134281184391e+01 -5.404113903681366793e+01 8.172775564047884966e-01
1.135733358343105515e+00 -7.322021179371724031e+01 -5.342545091751988906e+01 8.217474266526483273e-01
1.175849554052156742e+00 -7.250280911389292271e+01 -5.278058120807100551e+01 8.263510907051319077e-01
1.217382727739661386e+00 -7.184396331620014564e+01 -5.211773331941599707e+01 8.309984055933603564e-01
1.260382929679727537e+00 -7.127188989702587207e+01 -5.144802898878966602e+01 8.356080232333668034e-01
1.304901978014402442e+00 -7.081330293378287877e+01 -5.078287850982108154e+01 8.401167844372678939e-01
1.350993521198026848e+00 -7.048849974814299912e+01 -5.013499753725444918e+01 8.444822697434622993e-01
1.398713102647238360e+00 -7.030565298299192989e+01 -4.951979475738652070e+01 8.486775505798223040e-01
1.448118227674533687e+00 -7.025582184717791279e+01 -4.895639162120792065e+01 8.526825956194703515e-01
1.499268432786045713e+00 -7.031069002894446385e+01 -4.846724224497687317e+01 8.564817799494310879e-01
1.552225357427047259e+00 -7.042479937029058590e+01 -4.807553644215242628e+01 8.600767877596980915e-01
1.607052818261638816e+00 -7.054279672024175341e+01 -4.780047017925645036e+01 8.635151935205982454e-01
1.663816886076129320e+00 -7.061019685848403071e+01 -4.765179754745541629e+01 8.669194073592388916e-01
1.722585965398787167e+00 -7.058429912254901240e+01 -4.762607385916967928e+01 8.704895349466984511e-01
1.783430876931910047e+00 -7.044138879866845571e+01 -4.770676701627162686e+01 8.744612858145922596e-01
1.846424942895544374e+00 -7.017788813831452899e+01 -4.786865445305815570e+01 8.790297752565741085e-01
1.911644075385702912e+00 -6.980611716309941528e+01 -4.808445362441362647e+01 8.842851889465458415e-01
1.979166867853557665e+00 -6.934803940993940330e+01 -4.833007536248584302e+01 8.902186792519193315e-01
2.049074689815847616e+00 -6.883097365029566106e+01 -4.858555104451473028e+01 8.968263739755190089e-01
2.121451784910630689e+00 -6.828710684279009513e+01 -4.883159146303781029e+01 9.042663814755134144e-01
2.196385372416546744e+00 -6.775485681228144585e+01 -4.904558865679450719e+01 9.129360323773554331e-01
2.273965752357928860e+00 -6.727731710641255347e+01 -4.920344970919419580e+01 9.233013265222385080e-01
2.354286414322418253e+00 -6.689416264344478691e+01 -4.929193280434812152e+01 9.354244862829385054e-01
2.437444150122221043e+00 -6.662912042219154785e+01 -4.932772181820891433e+01 9.484352501552988368e-01
2.523539170434766721e+00 -6.648079614216455013e+01 -4.936748927173914581e+01 9.604914330143814460e-01
2.612675225563328762e+00 -6.642350189300435659e+01 -4.949053423180990308e+01 9.696329243390559016e-01
2.704959730463135426e+00 -6.641729179540591588e+01 -4.975500768880827707e+01 9.751059679048564854e-01
2.800503894183631104e+00 -6.642151682803775259e+01 -5.015873701833901066e+01 9.779727190701452688e-01
2.899422853882877238e+00 -6.640655722502926039e+01 -5.063953612662757564e+01 9.803937991770990124e-01
3.001835813575589818e+00 -6.635801432877455852e+01 -5.111358365131445680e+01 9.843736891287421242e-01
3.107866187782013512e+00 -6.627031618171704963e+01 -5.151411593604532868e+01 9.909558742316888491e-01
3.217641750250736621e+00 -6.613839827009059036e+01 -5.180201834981636466e+01 9.999887490010067603e-01
3.331294787934673263e+00 -6.596298495275489415e+01 5.223306850711517768e+01 9.895558368477862521e-01
3.448962260405758151e+00 -6.577521232578781962e+01 5.256537713438617487e+01 9.785945969520244425e-01
3.570785964900463405e+00 -6.565300552198435469e+01 5.284919967514110795e+01 9.677284522858551341e-01
3.696912707195027625e+00 -6.566845806452636225e+01 5.314392337013089929e+01 9.585955169118713926e-01
3.827494478516312526e+00 -6.579236260905911138e+01 5.344263157674025422e+01 9.536511544209059776e-01
3.962688638701477917e+00 -6.590682432439268723e+01 5.370298419148225832e+01 9.533550055595703121e-01
4.102658105827192259e+00 -6.593209876513283518e+01 5.391501659439821026e+01 9.556100241424744235e-01
4.247571552536898665e+00 -6.591368173951370579e+01 5.406752733425271629e+01 9.593699455850140945e-01
4.397603609302719541e+00 -6.598981188778533635e+01 5.411132076165659299e+01 9.665052613417256522e-01
4.552935074866948817e+00 -6.620662439045391068e+01 5.400944205600604420e+01 9.778779280207935409e-01
4.713753134116723587e+00 -6.644402014945445956e+01 5.376447621294752821e+01 9.898143499414403523e-01
4.880251583654432679e+00 -6.663368553885179324e+01 5.336408713109359780e+01 9.978905908771250610e-01
5.052631065335682514e+00 -6.680079231304763709e+01 -5.283717818084947027e+01 9.966947127747517454e-01
5.231099308056263553e+00 -6.695691062406316973e+01 -5.222782460280755856e+01 9.927517761488784398e-01
5.415871378079474496e+00 -6.721010437484734723e+01 -5.173346537692899005e+01 9.943396177841491435e-01
5.607169938205459836e+00 -6.756603660530839761e+01 -5.151126627448653039e+01 9.994675950815171683e-01
5.805225516094900229e+00 -6.781902239611720518e+01 5.153511812841751549e+01 9.944575926416235889e-01
6.010276782070384627e+00 -6.780655619295241365e+01 5.152982244676786650e+01 9.847906448800799462e-01
6.222570836730231036e+00 -6.749706137035816766e+01 5.160982265877947128e+01 9.715681430662678197e-01
6.442363508721374643e+00 -6.710833751540489800e+01 5.194969407961271202e+01 9.564413852247301007e-01
6.669919663030123402e+00 -6.682050650941150138e+01 5.225451222240735660e+01 9.483605582939769185e-01
6.905513520162329222e+00 -6.675608091664953747e+01 5.226812107035799215e+01 9.470853401689720563e-01
7.149428986597579971e+00 -6.692591228531878755e+01 5.215404835959279950e+01 9.413678735098675032e-01
7.401959996915643991e+00 -6.737590879669077992e+01 5.230049416657978867e+01 9.315059390930358063e-01
7.663410868007458632e+00 -6.782979393331294204e+01 5.265589519714480815e+01 9.286009188936465986e-01
7.934096665797492953e+00 -6.788813133207605688e+01 5.292726955868980099e+01 9.364035836151369807e-01
8.214343584919427954e+00 -6.752079057540923657e+01 5.310976453513099216e+01 9.399944598921485817e-01
8.504489341802679903e+00 -6.714648961729501764e+01 5.324014334491159417e+01 9.386417966936700941e-01
8.804883581643464296e+00 -6.700655670898099459e+01 5.314090833002087066e+01 9.502878241283914118e-01
9.115888299750823265e+00 -6.694290457969579222e+01 5.304617293918644805e+01 9.688180826291864500e-01
9.437878277775382685e+00 -6.666612548980540964e+01 5.289661309720669635e+01 9.773523799401482304e-01
9.771241535346497642e+00 -6.632884710089027180e+01 5.282639939285166975e+01 9.735596487726910775e-01
1.011637979766207351e+01 -6.631862433336711149e+01 5.291723409933546662e+01 9.677662606555287317e-01
1.047370897959449643e+01 -6.637612764217097094e+01 5.295111288697889762e+01 9.610674527710040271e-01
1.084365968689610327e+01 -6.670589471478099597e+01 5.269216127951698070e+01 9.591226749554063735e-01
1.122667773510813660e+01 -6.701871096131837646e+01 5.229801044498060492e+01 9.608970697720418119e-01
1.162322468679852605e+01 -6.726250288235947039e+01 5.193983939850655673e+01 9.675427112958981946e-01
1.203377840777589469e+01 -6.749163399752437442e+01 5.183679328756714000e+01 9.684306260581033721e-01
1.245883364295007922e+01 -6.745403382374036028e+01 5.198575704948660814e+01 9.726139069248791458e-01
1.289890261253308523e+01 -6.745241555691877977e+01 5.195909471567604498e+01 9.776441758840520579e-01
1.335451562929898728e+01 -6.736761338306693858e+01 5.182304793090199979e+01 9.841719479982202756e-01
1.382622173764655749e+01 -6.711701682024730076e+01 5.214314636589054430e+01 9.835634254956279188e-01
1.431458937523478703e+01 -6.685793075560509635e+01 5.209040104512496328e+01 9.825189280583296325e-01
1.482020705798858273e+01 -6.638764668444389372e+01 5.224240736173941002e+01 9.832959491692581100e-01
1.534368408930012073e+01 -6.668950120040295815e+01 5.222149560026718973e+01 9.814597989852191784e-01
1.588565129428052636e+01 -6.698230490221283162e+01 5.219840981141608438e+01 9.737248992956482052e-01
1.644676177994663746e+01 -6.707163493644739560e+01 5.219941407936721589e+01 9.667037395694814128e-01
1.702769172225899652e+01 -6.715268810707401315e+01 5.243856561059765653e+01 9.669025867219627202e-01
1.762914118095947558e+01 -6.713190773584692295e+01 5.242855791786394093e+01 9.707212992730835932e-01
1.825183494319043120e+01 -6.716316724981227537e+01 5.231214396957663837e+01 9.667641210415052200e-01
1.889652339691209448e+01 -6.708347716263331506e+01 5.253567971199249342e+01 9.574546340313090376e-01
1.956398343517063765e+01 -6.709538699232058434e+01 5.259464760811910367e+01 9.589088896377774285e-01
2.025501939230666437e+01 -6.708416867202845424e+01 5.265264194073637327e+01 9.550588533700632432e-01
2.097046401323231990e+01 -6.678331947333185781e+01 5.270331026610597291e+01 9.625936358752933408e-01
2.171117945694503604e+01 -6.678100018082614042e+01 5.227202327718359243e+01 9.754318752959472150e-01
2.247805833548724763e+01 -6.702150146602849645e+01 5.218500196117274470e+01 9.755753540002093382e-01
2.327202478960408172e+01 -6.710297005075084087e+01 5.253632465576973232e+01 9.658040211805275499e-01
2.409403560239524467e+01 -6.725327439697359466e+01 5.222492305655904943e+01 9.659533589399333930e-01
2.494508135230315560e+01 -6.715249127800343842e+01 5.201983893470981712e+01 9.718999819638793891e-01
2.582618760682675330e+01 -6.691536152097110346e+01 5.207055540017498174e+01 9.827939247037852377e-01
2.673841615839948460e+01 -6.673360950206057396e+01 5.236839703905971533e+01 9.759772803512757333e-01
2.768286630392067238e+01 -6.699664096831752147e+01 5.241096555149376002e+01 9.711578039521583383e-01
2.866067616948252450e+01 -6.711151452370802417e+01 5.211648193332591461e+01 9.692836969864012664e-01
2.967302408188870544e+01 -6.713049742376178131e+01 5.229802397729508101e+01 9.645384334138122906e-01
3.072112998861759081e+01 -6.712084998835949534e+01 5.263203632050206693e+01 9.632529600709531792e-01
3.180625692794120951e+01 -6.690339922143749618e+01 5.259320954738635123e+01 9.656543291298778087e-01
3.292971255097152294e+01 -6.698503606183366799e+01 5.248516301188188038e+01 9.661089641779907478e-01
3.409285069746813690e+01 -6.698373589347140467e+01 5.225379921530287675e+01 9.696582191303919629e-01
3.529707302730651008e+01 -6.721352799275408074e+01 5.212203338139304520e+01 9.766036196692250426e-01
3.654383070957258184e+01 -6.695064341217450021e+01 5.224248476255568363e+01 9.735095375325161227e-01
3.783462617131930728e+01 -6.696655624048798927e+01 5.227063899521751722e+01 9.713560447084982341e-01
3.917101490809260866e+01 -6.693534021189131522e+01 5.234389993247908279e+01 9.728321972081385161e-01
4.055460735840830466e+01 -6.709876326650407918e+01 5.229893196157568269e+01 9.666158117357840363e-01
4.198707084443910986e+01 -6.704710230508651136e+01 5.240849424778508592e+01 9.629573531871299386e-01
4.347013158125025711e+01 -6.695923288543048102e+01 5.257297511865762374e+01 9.665253620689027159e-01
4.500557675700499516e+01 -6.703123297905047195e+01 5.231263316062904778e+01 9.704859906796733382e-01
4.659525668664682030e+01 -6.714708495225806928e+01 5.230261870275456459e+01 9.673394502019202479e-01
4.824108704165372075e+01 -6.692129641370298998e+01 5.216525419911263128e+01 9.779138454269845626e-01
4.994505115855140787e+01 -6.702204437782644675e+01 5.244103454009867704e+01 9.679787415909315573e-01
5.170920242896759333e+01 -6.704749835627319499e+01 5.236166595326884732e+01 9.704203146727947704e-01
5.353566677410726271e+01 -6.698388917567945100e+01 5.239918298110014661e+01 9.653616246102589837e-01
5.542664520663104355e+01 -6.699922500230390199e+01 5.244186972692651949e+01 9.686303216762933710e-01
5.738441648302398335e+01 -6.710084083672400368e+01 5.235351496547266237e+01 9.684167551272904184e-01
5.941133984965031800e+01 -6.703583166992331144e+01 5.224191960495376463e+01 9.718690268405042465e-01
6.150985788580505442e+01 -6.698942176303039275e+01 5.235395196563698050e+01 9.710770927126550767e-01
6.368249944718585454e+01 -6.710493494779494483e+01 5.230406472810071961e+01 9.669769725637274993e-01
6.593188271333551143e+01 -6.694707221145947074e+01 5.249773406440262136e+01 9.662370735765789531e-01
6.826071834272386241e+01 -6.699089313960502068e+01 5.230523219676777558e+01 9.709351179356865424e-01
7.067181273927495511e+01 -6.700939338778570686e+01 5.223495222737245314e+01 9.723940267107188395e-01
7.316807143427193694e+01 -6.696148437002564435e+01 5.234793493119643415e+01 9.712546438570418550e-01
7.575250258771917800e+01 -6.705844533135902452e+01 5.240439840877158417e+01 9.638855635325123128e-01
7.842822061337676587e+01 -6.697442236026648743e+01 5.235356428865075884e+01 9.705631573952641089e-01
8.119844993184015891e+01 -6.700767571115585497e+01 5.226094185603746212e+01 9.718154940884090598e-01
8.406652885618322557e+01 -6.703921116003431280e+01 5.232384766947621557e+01 9.692915052119610575e-01
8.703591361485166544e+01 -6.707130372610259883e+01 5.235573269169209709e+01 9.689331220544995515e-01
9.011018251665016976e+01 -6.703212735788275722e+01 5.237848953119716100e+01 9.694159917179371311e-01
9.329304026284688689e+01 -6.697389399556796263e+01 5.229420871695445783e+01 9.699417800828322722e-01
9.658832241158698650e+01 -6.706223878591138998e+01 5.232404691612081393e+01 9.684674468391798463e-01
1.000000000000000426e+02 -6.696576783373008368e+01 5.240627109804217554e+01 9.687487482057186572e-01


==> anc/aspirin/aspirin_log_frac_11_nicsbuild.dat <==
1.000000000000000194e-01 -6.164083382678625433e+00 4.645729241763350004e+00 7.026730233726767860e-01
1.035321843295662486e-01 -6.586118010180911142e+00 4.967043589757312638e+00 7.026704138512568365e-01
1.071891319205127979e-01 -7.035455737200042137e+00 5.309626482825741789e+00 7.026676675787310034e-01
1.109752496412072104e-01 -7.513631005702038124e+00 5.674746947079571058e+00 7.026647816581406136e-01
1.148951000187309196e-01 -8.022230106730885879e+00 6.063729363483356671e+00 7.026617538718825662e-01
1.189534067370319748e-01 -8.562887371421911809e+00 6.477952731014802623e+00 7.026585828299144465e-01
1.231550603292825841e-01 -9.137280216465851979e+00 6.918849309699082184e+00 7.026552681363593678e-01
1.275051240713013234e-01 -9.747122883699733009e+00 7.387902542774477332e+00 7.026518105751006216e-01
1.320088400831417874e-01 -1.039415870053839441e+01 7.886644147283377038e+00 7.026482123147266279e-01
1.366716356462006621e-01 -1.108015067565076173e+01 8.416650252344766159e+00 7.026444771334201533e-01
1.414991297434576023e-01 -1.180687023321162776e+01 8.979536454505087306e+00 7.026406106625271430e-01
1.464971398307286232e-01 -1.257608387990550547e+01 9.576951650215416834e+00 7.026366206469074616e-01
1.516716888470923397e-01 -1.338953759248617814e+01 1.021057049704924324e+01 7.026325172201440816e-01
1.570290124729377679e-01 -1.424893871111992460e+01 1.088208434830405835e+01 7.026283131894498490e-01
1.625755666443794434e-01 -1.515593512621782146e+01 1.159319050073330715e+01 7.026240243233150551e-01
1.683180353330957224e-01 -1.611209155539900095e+01 1.234557959310277653e+01 7.026196696330671010e-01
1.742633386009650454e-01 -1.711886272431960876e+01 1.314092099497509381e+01 7.026152716351512506e-01
1.804186409392072588e-01 -1.817756329218886080e+01 1.398084603162453021e+01 7.026108565771056469e-01
1.867913599020782911e-01 -1.928933440201435445e+01 1.486692890350482088e+01 7.026064546037374958e-01
1.933891750455231373e-01 -2.045510678918573788e+01 1.580066517855437525e+01 7.026020998365106740e-01
2.002200371815584801e-01 -2.167556045235360784e+01 1.678344776433790031e+01 7.025978303249283963e-01
2.072921779595371938e-01 -2.295108098008920194e+01 1.781654030614778605e+01 7.025936878258237650e-01
2.146141197858404959e-01 -2.428171273788784035e+01 1.890104800839817045e+01 7.025897173488168113e-01
2.221946860939524315e-01 -2.566710925476104421e+01 2.003788594152869251e+01 7.025859663943011535e-01
2.300430119772918780e-01 -2.710648130862443494e+01 2.122774497673502481e+01 7.025824837922307609e-01
2.381685551976159276e-01 -2.859854339571948501e+01 2.247105558742694598e+01 7.025793180299712004e-01
2.465811075822603726e-01 -3.014145948121580432e+01 2.376794987021033023e+01 7.025765149327560799e-01
2.552908068239517769e-01 -3.173278916411543094e+01 2.511822226965296778e+01 7.025741145341387606e-01
2.643081486974105943e-01 -3.336943564585624955e+01 2.652128963945714091e+01 7.025721469395287411e-01
2.736439997074671115e-01 -3.504759716231224331e+01 2.797615143608526367e+01 7.025706269538274373e-01
2.833096101839325254e-01 -3.676272381379742882e+01 2.948135101605636166e+01 7.025695472010025089e-01
2.933166278390045290e-01 -3.850948199440686182e+01 3.103493918987474487e+01 7.025688694218630292e-01
3.036771118035458961e-01 -4.028172886344907511e+01 3.263444136652409355e+01 7.025685135899225608e-01
3.144035471591500319e-01 -4.207249949691686197e+01 3.427682979286516485e+01 7.025683444356113361e-01
3.255088599835058716e-01 -4.387400948036638937e+01 3.595850253970709076e+01 7.025681549219389144e-01
3.370064329271929005e-01 -4.567767572724633141e+01 3.767527099564507864e+01 7.025676461657994754e-01
3.489101213406773372e-01 -4.747415819674518644e+01 3.942235768347412517e+01 7.025664032576290907e-01
3.612342699709432114e-01 -4.925342490984203891e+01 4.119440619267892600e+01 7.025638663956325081e-01
3.739937302478797965e-01 -5.100484219012363951e+01 4.298550490482328712e+01 7.025592967241237607e-01
3.872038781812555674e-01 -5.271729136091612844e+01 4.478922595683056329e+01 7.025517362545613542e-01
4.008806328898465443e-01 -5.437931219555113671e+01 4.659868052305927932e+01 7.025399612469861443e-01
4.150404757850476578e-01 -5.597927224088746101e+01 4.840659098862375487e+01 7.025224284451259127e-01
4.297004704320842028e-01 -5.750555973351909955e+01 5.020537992988575127e+01 7.024972135797656891e-01
4.448782831127586213e-01 -5.894679624675901408e+01 5.198727502116975074e+01 7.024619415773128983e-01
4.605922041145107393e-01 -6.029206351785744999e+01 5.374442807208740192e+01 7.024137079079890711e-01
4.768611697714471576e-01 -6.153113721473096120e+01 5.546904540744876755e+01 7.023489904586415200e-01
4.937047852839003270e-01 -6.265471884686755999e+01 5.715352579073521611e+01 7.022635511796734287e-01
5.111433483440168679e-01 -6.365465576938310477e+01 5.879060114021436334e+01 7.021523264802717046e-01
5.291978735958442481e-01 -6.452413845154352146e+01 6.037347448746879053e+01 7.020093048855555740e-01
5.478901179593943516e-01 -6.525786405968263182e+01 6.189594908424971464e+01 7.018273897749002233e-01
5.672426068491979168e-01 -6.585215609573447182e+01 6.335254237766969965e+01 7.015982440679927601e-01
5.872786613189482363e-01 -6.630503144670556992e+01 6.473857883547545100e+01 7.013121125516866838e-01
6.080224261649423978e-01 -6.661620877656932294e+01 6.605025637379677050e+01 7.009576162700196234e-01
6.294988990221888070e-01 -6.678705567946718702e+01 6.728468243789124870e+01 7.005215123133766708e-01
6.517339604882425030e-01 -6.682047625975026506e+01 6.843987757419498053e+01 6.999884119337933530e-01
6.747544053110694495e-01 -6.672074556079122942e+01 6.951474650871583094e+01 6.993404509863621055e-01
6.985879746785249589e-01 -6.649330220159770022e+01 7.050901914837757545e+01 6.985569104394552253e-01
7.232633896483537939e-01 -6.614451532157899294e+01 7.142316633191131814e+01 6.976137927985646137e-01
7.488103857590024948e-01 -6.568144609528837918e+01 7.225829732491348523e+01 6.964833750089663988e-01
7.752597488629463518e-01 -6.511162730481827055e+01 7.301604772205882909e+01 6.951337826157945043e-01
8.026433522257176989e-01 -6.444288644272384659e+01 7.369846735095066492e+01 6.935286670367275530e-01
8.309941949353395474e-01 -6.368323830084137427e+01 7.430791777641158546e+01 6.916271211515363504e-01
8.603464416684505345e-01 -6.284087171775068015e+01 7.484698795880852629e+01 6.893840403546347417e-01
8.907354638610441855e-01 -6.192425175908880419e+01 7.531843448948933428e+01 6.867512256793856240e-01
9.221978823334329167e-01 -6.094235252018876992e+01 7.572514968643895372e+01 6.836796241213687342e-01
9.547716114208060212e-01 -5.990502601723162712e+01 7.607015691258679624e+01 6.801231870269303093e-01
9.884959046625585444e-01 -5.882349778485763636e+01 7.635662822948729911e+01 6.760448579098066180e-01
1.023411402105453227e+00 -5.771095778106019480e+01 7.658791567837327818e+01 6.714251074137331798e-01
1.059560179277616143e+00 -5.658318375767419184e+01 7.676758520478229286e+01 6.662731215026301834e-01
1.096985797892383818e+00 -5.545909202073025313e+01 7.689944289351903706e+01 6.606401188093612431e-01
1.135733358343105515e+00 -5.436105929084581589e+01 7.698754800593124514e+01 6.546332630220687010e-01
1.175849554052156742e+00 -5.331480774655474164e+01 7.703621656431919007e+01 6.484273027929785549e-01
1.217382727739661386e+00 -5.234861261692380907e+01 7.705003086499428377e+01 6.422696885868062200e-01
1.260382929679727537e+00 -5.149160980445890345e+01 7.703387872831984851e+01 6.364740483133938254e-01
1.304901978014402442e+00 -5.077108969414479844e+01 7.699304236970981208e+01 6.313973746680034971e-01
1.350993521198026848e+00 -5.020889382164609316e+01 7.693333084000931876e+01 6.273989282050105309e-01
1.398713102647238360e+00 -4.981737743700247023e+01 7.686119911215007505e+01 6.247840563648748846e-01
1.448118227674533687e+00 -4.959578721588352579e+01 7.678373472993392568e+01 6.237431104552662031e-01
1.499268432786045713e+00 -4.952816940915209187e+01 7.670835546540405403e+01 6.243020593747665714e-01
1.552225357427047259e+00 -4.958386116831972146e+01 7.664209819144191727e+01 6.263035700544025142e-01
1.607052818261638816e+00 -4.972107306507810875e+01 7.659052363044743572e+01 6.294317208673380071e-01
1.663816886076129320e+00 -4.989308813221364858e+01 7.655649119129945745e+01 6.332793244028146473e-01
1.722585965398787167e+00 -5.005551659560086364e+01 7.653927544676656680e+01 6.374382579703166130e-01
1.783430876931910047e+00 -5.017241020547999142e+01 7.653456346025861023e+01 6.415791792646428071e-01
1.846424942895544374e+00 -5.021936254050789472e+01 7.653569100389822211e+01 6.454872268637000809e-01
1.911644075385702912e+00 -5.018311926551483992e+01 7.653604640112857282e+01 6.490394391382485750e-01
1.979166867853557665e+00 -5.005920888270018310e+01 7.653199912830579876e+01 6.521432913247414698e-01
2.049074689815847616e+00 -4.985059304039349826e+01 7.652522634216116160e+01 6.546883211076476305e-01
2.121451784910630689e+00 -4.956986829198260835e+01 7.652335716185615411e+01 6.565660813428728648e-01
2.196385372416546744e+00 -4.924409790658780395e+01 7.653895053285182826e+01 6.577580996590208784e-01
2.273965752357928860e+00 -4.891617746593812655e+01 7.658868710853036532e+01 6.583902850345016988e-01
2.354286414322418253e+00 -4.863493530882107052e+01 7.669518435760815578e+01 6.586085933560387184e-01
2.437444150122221043e+00 -4.843399456328654651e+01 7.689046775171362924e+01 6.582736472329666633e-01
2.523539170434766721e+00 -4.831404666028444694e+01 7.721458933085858689e+01 6.567399238457816146e-01
2.612675225563328762e+00 -4.824805173482656784e+01 7.770317872450324614e+01 6.530412526891349323e-01
2.704959730463135426e+00 -4.821012165811875860e+01 7.836876552803926188e+01 6.464296932317301625e-01
2.800503894183631104e+00 -4.820163036653676869e+01 7.919194332244107670e+01 6.368013517118595868e-01
2.899422853882877238e+00 -4.824736301798396454e+01 8.013222238516911489e+01 6.246965806587101433e-01
3.001835813575589818e+00 -4.836517238805214447e+01 8.114708928517684683e+01 6.110889260182695848e-01
3.107866187782013512e+00 -4.853653901523483682e+01 8.219644323745954750e+01 5.973023560850206914e-01
3.217641750250736621e+00 -4.870056984081008977e+01 8.322258266778494828e+01 5.850105254056779946e-01
3.331294787934673263e+00 -4.878343454919672695e+01 8.412264762440142363e+01 5.759072027906575464e-01
3.448962260405758151e+00 -4.876130873293433865e+01 8.475728807168395917e+01 5.708215580252324894e-01
3.570785964900463405e+00 -4.870139297142095103e+01 8.503394300603325462e+01 5.690056741751587932e-01
3.696912707195027625e+00 -4.869802845883105391e+01 8.500505856208141608e+01 5.687483704814934038e-01
3.827494478516312526e+00 -4.875671329160735468e+01 8.482919217368315401e+01 5.689248226201841785e-01
3.962688638701477917e+00 -4.880273178733824579e+01 8.461509135116963876e+01 5.696211078039099540e-01
4.102658105827192259e+00 -4.880381256616394126e+01 8.438290664971482613e+01 5.712378694553524872e-01
4.247571552536898665e+00 -4.880551646146548705e+01 8.413961253785724637e+01 5.737675306715975809e-01
4.397603609302719541e+00 -4.883410916536227120e+01 8.387164639920985110e+01 5.772299264032043631e-01
4.552935074866948817e+00 -4.883551579438289281e+01 8.353831694840505406e+01 5.818281870543255963e-01
4.713753134116723587e+00 -4.877496586941710888e+01 8.315072544633514440e+01 5.871022707829234299e-01
4.880251583654432679e+00 -4.869968065245540600e+01 8.276081328592633213e+01 5.918617195142280574e-01
5.052631065335682514e+00 -4.859868911506911360e+01 8.238534979958406268e+01 5.955689267267936238e-01
5.231099308056263553e+00 -4.841346988733400991e+01 8.206724763550681701e+01 5.966697033124203076e-01
5.415871378079474496e+00 -4.828264591560964192e+01 8.192708070699220002e+01 5.928723962296288397e-01
5.607169938205459836e+00 -4.837488025154373616e+01 8.196092373660808050e+01 5.872786463493042675e-01
5.805225516094900229e+00 -4.867472327293484113e+01 8.182924454418098037e+01 5.867864603054030459e-01
6.010276782070384627e+00 -4.903270222942817469e+01 8.136151108333349669e+01 5.934981392837277436e-01
6.222570836730231036e+00 -4.929282817745977496e+01 8.082833658746696415e+01 6.030449690176533650e-01
6.442363508721374643e+00 -4.960280075693227531e+01 8.060061619532717714e+01 6.075158378743656939e-01
6.669919663030123402e+00 -4.999902499941442358e+01 8.078321520612651341e+01 6.039473695700507960e-01
6.905513520162329222e+00 -5.032880645051738355e+01 8.105535350070810807e+01 5.995559717270833033e-01
7.149428986597579971e+00 -5.042172484621647754e+01 8.133998716004710161e+01 5.938955032638553178e-01
7.401959996915643991e+00 -5.014424260072654960e+01 8.179986970904670329e+01 5.832958054763458522e-01
7.663410868007458632e+00 -4.975736626608849633e+01 8.232639158124229084e+01 5.747422563035553544e-01
7.934096665797492953e+00 -4.947066280397302762e+01 8.276169679422889658e+01 5.699956584162446660e-01
8.214343584919427954e+00 -4.924733765178459777e+01 8.313203752292346849e+01 5.664427281486451582e-01
8.504489341802679903e+00 -4.895882067955219696e+01 8.360819672503217248e+01 5.673471500392559541e-01
8.804883581643464296e+00 -4.870385692889245632e+01 8.383157512871892436e+01 5.721831046107633822e-01
9.115888299750823265e+00 -4.850955379976820581e+01 8.363579948515916840e+01 5.765072932859774957e-01
9.437878277775382685e+00 -4.842988182941266473e+01 8.334550599342051669e+01 5.795675422166904900e-01
9.771241535346497642e+00 -4.868538726123215810e+01 8.314866888836795056e+01 5.855808552119612376e-01
1.011637979766207351e+01 -4.911909714348568201e+01 8.280869193268082995e+01 5.915238287468046474e-01
1.047370897959449643e+01 -4.930315005540312967e+01 8.248602874693250442e+01 5.919768994501141135e-01
1.084365968689610327e+01 -4.928723083013306194e+01 8.207985837241091076e+01 5.932943070944171060e-01
1.122667773510813660e+01 -4.937883736525117229e+01 8.162515047422412806e+01 5.941179024591644042e-01
1.162322468679852605e+01 -4.917215822291934302e+01 8.152433097916221527e+01 5.928925271276607178e-01
1.203377840777589469e+01 -4.900487094348414985e+01 8.187778954887492944e+01 5.921118087776979788e-01
1.245883364295007922e+01 -4.937225263905305184e+01 8.180988070769352305e+01 5.908630272110889647e-01
1.289890261253308523e+01 -4.948080445247415327e+01 8.175960844174484521e+01 5.869360964370938794e-01
1.335451562929898728e+01 -4.947348400974167504e+01 8.205372314549592261e+01 5.828390292096908842e-01
1.382622173764655749e+01 -4.919500204759228268e+01 8.230405841663180411e+01 5.818546154423748229e-01
1.431458937523478703e+01 -4.913692790988823589e+01 8.221383108716347010e+01 5.896702073876437522e-01
1.482020705798858273e+01 -4.896602284241569691e+01 8.211625518743399255e+01 5.963946077843395033e-01
1.534368408930012073e+01 -4.872333933001122119e+01 8.221046213697242422e+01 5.957477165194889901e-01
1.588565129428052636e+01 -4.891229660317343786e+01 8.213007594702230563e+01 5.937684794873544503e-01
1.644676177994663746e+01 -4.918928566647996803e+01 8.198595489697231642e+01 5.927697248522078022e-01
1.702769172225899652e+01 -4.936826017658879806e+01 8.210007634543156030e+01 5.888342775488504266e-01
1.762914118095947558e+01 -4.936200395811234642e+01 8.212819240653354314e+01 5.863703530532836661e-01
1.825183494319043120e+01 -4.927107794692938114e+01 8.235806053347126010e+01 5.858942214452794728e-01
1.889652339691209448e+01 -4.910830147046004157e+01 8.246695928000997355e+01 5.814039571574768361e-01
1.956398343517063765e+01 -4.929878780449336517e+01 8.251624877490340282e+01 5.822421689546070089e-01
2.025501939230666437e+01 -4.915926381256058875e+01 8.261654976771650638e+01 5.822601073076528744e-01
2.097046401323231990e+01 -4.912698319040751471e+01 8.245538731835603130e+01 5.870741432078913080e-01
2.171117945694503604e+01 -4.886018348063488048e+01 8.217145482649962673e+01 5.945481909270802223e-01
2.247805833548724763e+01 -4.913452687164643606e+01 8.208828036124201333e+01 5.890600873008051686e-01
2.327202478960408172e+01 -4.935127284346655330e+01 8.234679460596436229e+01 5.867962289900918726e-01
2.409403560239524467e+01 -4.932881878311240342e+01 8.210739584232726429e+01 5.849129664989216604e-01
2.494508135230315560e+01 -4.916632509201104995e+01 8.198603042340850777e+01 5.882607118517700906e-01
2.582618760682675330e+01 -4.898830846287446406e+01 8.203239685163457295e+01 5.944591906691936156e-01
2.673841615839948460e+01 -4.905701324122301799e+01 8.219163512666715121e+01 5.908876684896061660e-01
2.768286630392067238e+01 -4.925528126973075160e+01 8.239644005780124303e+01 5.885055095555487004e-01
2.866067616948252450e+01 -4.899778877013812917e+01 8.211917749411784939e+01 5.862168880395910442e-01
2.967302408188870544e+01 -4.940974736600399098e+01 8.225230379936526504e+01 5.834209439804237673e-01
3.072112998861759081e+01 -4.933534080946492395e+01 8.237595274388519329e+01 5.874434802063102090e-01
3.180625692794120951e+01 -4.888088501082998505e+01 8.235823694311747545e+01 5.884256291631374536e-01
3.292971255097152294e+01 -4.917096158359651525e+01 8.237613660001765936e+01 5.858458950003004873e-01
3.409285069746813690e+01 -4.920870247942496434e+01 8.228340439372264825e+01 5.883328856539129514e-01
3.529707302730651008e+01 -4.921901921872832730e+01 8.204859654149049675e+01 5.884433410902444317e-01
3.654383070957258184e+01 -4.918041552122871707e+01 8.204985365424467147e+01 5.889772835068516343e-01
3.783462617131930728e+01 -4.909263202242064494e+01 8.230255538146377603e+01 5.892882888640376127e-01
3.917101490809260866e+01 -4.912649120659722968e+01 8.227323500573743331e+01 5.879890706516175403e-01
4.055460735840830466e+01 -4.930749724738723927e+01 8.212918232864427637e+01 5.886006660206690722e-01
4.198707084443910986e+01 -4.922853369574763605e+01 8.228591873921698152e+01 5.857482165755948378e-01
4.347013158125025711e+01 -4.911105636024566934e+01 8.237873774330974186e+01 5.871878679467599227e-01
4.500557675700499516e+01 -4.910810194544185947e+01 8.225615995814170844e+01 5.876220168023597035e-01
4.659525668664682030e+01 -4.931816705304327542e+01 8.222283480934349598e+01 5.876525850567898557e-01
4.824108704165372075e+01 -4.901995326146178655e+01 8.215030478786286494e+01 5.916488612527069924e-01
4.994505115855140787e+01 -4.922212839157683817e+01 8.224957446158737184e+01 5.887924798828031436e-01
5.170920242896759333e+01 -4.913464411052805048e+01 8.227553576463046170e+01 5.864601977060333038e-01
5.353566677410726271e+01 -4.920558067407808522e+01 8.227994638490781654e+01 5.885129998408585861e-01
5.542664520663104355e+01 -4.904535411156145841e+01 8.233023136600161251e+01 5.874141269469922433e-01
5.738441648302398335e+01 -4.917882819357359381e+01 8.223373382023308409e+01 5.870833197949106852e-01
5.941133984965031800e+01 -4.919057953356419688e+01 8.215008976855467893e+01 5.886295297044282782e-01
6.150985788580505442e+01 -4.911880948379251777e+01 8.227912648027242426e+01 5.877888270378573976e-01
6.368249944718585454e+01 -4.917750596007940800e+01 8.222292778910264133e+01 5.875237887118269775e-01
6.593188271333551143e+01 -4.916594156877386013e+01 8.237178791933813216e+01 5.870841011920944208e-01
6.826071834272386241e+01 -4.911620076469663587e+01 8.221749113389033425e+01 5.880657666330910693e-01
7.067181273927495511e+01 -4.911586224216714669e+01 8.212878907611808188e+01 5.886926459238651654e-01
7.316807143427193694e+01 -4.913402922088071278e+01 8.227621665711244248e+01 5.889072110538694504e-01
7.575250258771917800e+01 -4.922893685078336290e+01 8.224304335587061132e+01 5.868917814888331419e-01
7.842822061337676587e+01 -4.911667538041017878e+01 8.229807736890045078e+01 5.872262086158736016e-01
8.119844993184015891e+01 -4.917671290151909602e+01 8.215824039424440173e+01 5.883522932615706802e-01
8.406652885618322557e+01 -4.911616257544564945e+01 8.219136467498503862e+01 5.889563860101132420e-01
8.703591361485166544e+01 -4.920437963589841246e+01 8.231068623979888343e+01 5.863144358665421940e-01
9.011018251665016976e+01 -4.913327358687843116e+01 8.226025688783359158e+01 5.882202219707247659e-01
9.329304026284688689e+01 -4.911703991981396911e+01 8.221296662274897926e+01 5.889114433634795587e-01
9.658832241158698650e+01 -4.918208362905911457e+01 8.222713126395440497e+01 5.868386449513663949e-01
1.000000000000000426e+02 -4.910466322702649933e+01 8.227005031749899899e+01 5.888976333953224174e-01


==> anc/aspirin/aspirin_log_frac_12_nicsbuild.dat <==
1.000000000000000194e-01 -6.546499177630384914e+00 5.636841944697874141e+00 6.445425191233995488e-01
1.035321843295662486e-01 -6.995069398834586671e+00 6.026707608902783342e+00 6.445400303970708622e-01
1.071891319205127979e-01 -7.472712076134311765e+00 6.442379744030816369e+00 6.445374231157905420e-01
1.109752496412072104e-01 -7.981069195587596532e+00 6.885398185513361469e+00 6.445346972001623209e-01
1.148951000187309196e-01 -8.521839607192417176e+00 7.357369941792969215e+00 6.445318536984918634e-01
1.189534067370319748e-01 -9.096775218330309443e+00 7.859968300823817700e+00 6.445288950083526425e-01
1.231550603292825841e-01 -9.707675998538833895e+00 8.394931184046544814e+00 6.445258251289815998e-01
1.275051240713013234e-01 -1.035638362784581012e+01 8.964058625537266067e+00 6.445226499474517867e-01
1.320088400831417874e-01 -1.104477360716147416e+01 9.569209241933794630e+00 6.445193775611470777e-01
1.366716356462006621e-01 -1.177474563615785286e+01 1.021229554653625549e+01 6.445160186406649894e-01
1.414991297434576023e-01 -1.254821205220386027e+01 1.089527794899015234e+01 6.445125868343922759e-01
1.464971398307286232e-01 -1.336708411405377639e+01 1.162015727057687542e+01 6.445090992190288803e-01
1.516716888470923397e-01 -1.423325590692063791e+01 1.238896559486904536e+01 6.445055767969541938e-01
1.570290124729377679e-01 -1.514858564242386230e+01 1.320375526498911256e+01 6.445020450419678415e-01
1.625755666443794434e-01 -1.611487412893616877e+01 1.406658583270334972e+01 6.444985344941969174e-01
1.683180353330957224e-01 -1.713384019656814061e+01 1.497950876201866777e+01 6.444950814021415120e-01
1.742633386009650454e-01 -1.820709287813751587e+01 1.594454969191664517e+01 6.444917284088685916e-01
1.804186409392072588e-01 -1.933610017494642364e+01 1.696368807063822004e+01 6.444885252767714734e-01
1.867913599020782911e-01 -2.052215427620645372e+01 1.803883398897127677e+01 6.444855296411531320e-01
1.933891750455231373e-01 -2.176633315585669948e+01 1.917180206392354691e+01 6.444828077784324760e-01
2.002200371815584801e-01 -2.306945854284126085e+01 2.036428225881213194e+01 6.444804353711071077e-01
2.072921779595371938e-01 -2.443205035318035456e+01 2.161780757301843892e+01 6.444784982419369257e-01
2.146141197858404959e-01 -2.585427778684997691e+01 2.293371859651850997e+01 6.444770930230309114e-01
2.221946860939524315e-01 -2.733590743180173277e+01 2.431312500269863364e+01 6.444763277154229586e-01
2.300430119772918780e-01 -2.887624888313841964e+01 2.575686414978473238e+01 6.444763220803338966e-01
2.381685551976159276e-01 -3.047409857847179993e+01 2.726545707795986928e+01 6.444772077902863883e-01
2.465811075822603726e-01 -3.212768277064347444e+01 2.883906232698292627e+01 6.444791282486763695e-01
2.552908068239517769e-01 -3.383460080454512564e+01 3.047742815809116479e+01 6.444822379667526357e-01
2.643081486974105943e-01 -3.559177013193691863e+01 3.217984394340533072e+01 6.444867013614716811e-01
2.736439997074671115e-01 -3.739537478050491615e+01 3.394509168377175001e+01 6.444926908110246710e-01
2.833096101839325254e-01 -3.924081928136911301e+01 3.577139882788107883e+01 6.445003837733426222e-01
2.933166278390045290e-01 -4.112269033955629283e+01 3.765639378544346982e+01 6.445099587374580885e-01
3.036771118035458961e-01 -4.303472878722649142e+01 3.959706574625867148e+01 6.445215897426797014e-01
3.144035471591500319e-01 -4.496981456777064778e+01 4.158973062334057857e+01 6.445354391571856967e-01
3.255088599835058716e-01 -4.691996763418010374e+01 4.363000511694346528e+01 6.445516483725355350e-01
3.370064329271929005e-01 -4.887636767703595098e+01 4.571279102900489022e+01 6.445703260245166932e-01
3.489101213406773372e-01 -5.082939549319406325e+01 4.783227202313734949e+01 6.445915333186214013e-01
3.612342699709432114e-01 -5.276869853131550059e+01 4.998192500033579222e+01 6.446152660007822277e-01
3.739937302478797965e-01 -5.468328267233632545e+01 5.215454812055418898e+01 6.446414324902476345e-01
3.872038781812555674e-01 -5.656163159388491835e+01 5.434230722127769297e+01 6.446698276717932607e-01
4.008806328898465443e-01 -5.839185410954720368e+01 5.653680194556712024e+01 6.447001018347761070e-01
4.150404757850476578e-01 -6.016185866354138057e+01 5.872915227918306158e+01 6.447317242461673148e-01
4.297004704320842028e-01 -6.185955271599387828e+01 6.091010540480910862e+01 6.447639408436496300e-01
4.448782831127586213e-01 -6.347306311747112773e+01 6.307016182034833207e+01 6.447957255298774060e-01
4.605922041145107393e-01 -6.499097181793388245e+01 6.519971856506938934e+01 6.448257245191801879e-01
4.768611697714471576e-01 -6.640255949290012438e+01 6.728922620013284472e+01 6.448521931072899172e-01
4.937047852839003270e-01 -6.769804803874770016e+01 6.932935497021033200e+01 6.448729240745673108e-01
5.111433483440168679e-01 -6.886883155768865095e+01 7.131116442407795830e+01 6.448851666439161523e-01
5.291978735958442481e-01 -6.990768460543260687e+01 7.322626980705520339e+01 6.448855344533006573e-01
5.478901179593943516e-01 -7.080893629520004140e+01 7.506699788106388382e+01 6.448699003284498188e-01
5.672426068491979168e-01 -7.156859950267916304e+01 7.682652460303957298e+01 6.448332747202575321e-01
5.872786613189482363e-01 -7.218444601292061691e+01 7.849898740811173070e+01 6.447696635388775466e-01
6.080224261649423978e-01 -7.265602103396385303e+01 8.007956577606606174e+01 6.446718998492944053e-01
6.294988990221888070e-01 -7.298459402276887431e+01 8.156452533262893212e+01 6.445314427161394910e-01
6.517339604882425030e-01 -7.317304707084599613e+01 8.295122290981463209e+01 6.443381357782145269e-01
6.747544053110694495e-01 -7.322570692252388369e+01 8.423807264611861001e+01 6.440799185107990432e-01
6.985879746785249589e-01 -7.314813170668658415e+01 8.542447615864588784e+01 6.437424855123740075e-01
7.232633896483537939e-01 -7.294686826054410744e+01 8.651072281550018772e+01 6.433088948164766840e-01
7.488103857590024948e-01 -7.262920010892074174e+01 8.749786889065794071e+01 6.427591368912234371e-01
7.752597488629463518e-01 -7.220290936081975985e+01 8.838760660096843935e+01 6.420696938412676635e-01
8.026433522257176989e-01 -7.167607767711326971e+01 8.918213543742965044e+01 6.412131459692113067e-01
8.309941949353395474e-01 -7.105695178341619567e+01 8.988404859420707282e+01 6.401579230347466121e-01
8.603464416684505345e-01 -7.035389750516519314e+01 9.049624652264054703e+01 6.388683524113041301e-01
8.907354638610441855e-01 -6.957546268962293823e+01 9.102188762415426027e+01 6.373052258125723180e-01
9.221978823334329167e-01 -6.873056319171560347e+01 9.146438285771444043e+01 6.354271851052276654e-01
9.547716114208060212e-01 -6.782879657365235460e+01 9.182743668252415148e+01 6.331933009409285162e-01
9.884959046625585444e-01 -6.688087409825635632e+01 9.211513152731241405e+01 6.305672548084502171e-01
1.023411402105453227e+00 -6.589914129705644541e+01 9.233204731062583903e+01 6.275234837552907674e-01
1.059560179277616143e+00 -6.489812896542083820e+01 9.248340212627053347e+01 6.240554339244109849e-01
1.096985797892383818e+00 -6.389503868552656485e+01 9.257519600180550867e+01 6.201856108645125154e-01
1.135733358343105515e+00 -6.291002141310040230e+01 9.261433766534402423e+01 6.159763518195745524e-01
1.175849554052156742e+00 -6.196606170748475506e+01 9.260873518212910938e+01 6.115392038741429559e-01
1.217382727739661386e+00 -6.108825087750866345e+01 9.256733472592878798e+01 6.070396660275977352e-01
1.260382929679727537e+00 -6.030224821471059471e+01 9.250009540667190322e+01 6.026932753436706758e-01
1.304901978014402442e+00 -5.963182665160468332e+01 9.241788797223854601e+01 5.987492474078618399e-01
1.350993521198026848e+00 -5.909560671000968313e+01 9.233229733675969442e+01 5.954598280846572500e-01
1.398713102647238360e+00 -5.870339643992648604e+01 9.225529344962980360e+01 5.930375321943844868e-01
1.448118227674533687e+00 -5.845290782243862537e+01 9.219872161619122153e+01 5.916079877433021439e-01
1.499268432786045713e+00 -5.832786752072096448e+01 9.217357276911766917e+01 5.911713170431455167e-01
1.552225357427047259e+00 -5.829849222373085382e+01 9.218905008737419848e+01 5.915869286666322058e-01
1.607052818261638816e+00 -5.832481477530159708e+01 9.225155702545626468e+01 5.925924914476907723e-01
1.663816886076129320e+00 -5.836246507053979116e+01 9.236385950484800844e+01 5.938571761272580796e-01
1.722585965398787167e+00 -5.836953340267854884e+01 9.252474661717442928e+01 5.950553407630193581e-01
1.783430876931910047e+00 -5.831257699327388622e+01 9.272945149521675035e+01 5.959363436067417474e-01
1.846424942895544374e+00 -5.817011635844107786e+01 9.297087795122466503e+01 5.963653400614638000e-01
1.911644075385702912e+00 -5.793315309793826628e+01 9.324138203969837946e+01 5.963199667561970285e-01
1.979166867853557665e+00 -5.760379389452638321e+01 9.353461282702394897e+01 5.958435381341070647e-01
2.049074689815847616e+00 -5.719403509528149954e+01 9.384685438786591760e+01 5.949694583878514242e-01
2.121451784910630689e+00 -5.672624269795568352e+01 9.417753476818307945e+01 5.936411836515870233e-01
2.196385372416546744e+00 -5.623464297453799787e+01 9.452909604339892269e+01 5.916603777633898664e-01
2.273965752357928860e+00 -5.576438424618715572e+01 9.490698406107264873e+01 5.887030063257954193e-01
2.354286414322418253e+00 -5.536413261880041858e+01 9.532044040447051714e+01 5.844332120903305006e-01
2.437444150122221043e+00 -5.507227818179521961e+01 9.578351726766898366e+01 5.786915448475060675e-01
2.523539170434766721e+00 -5.490426664398043499e+01 9.631398094994678161e+01 5.716444440162498086e-01
2.612675225563328762e+00 -5.485188831214973249e+01 9.692761578357360008e+01 5.637445277623701623e-01
2.704959730463135426e+00 -5.489691646353376342e+01 9.762830418766020557e+01 5.554811481507394566e-01
2.800503894183631104e+00 -5.502566370409777363e+01 9.839841909952627930e+01 5.471445936073040528e-01
2.899422853882877238e+00 -5.522686180090088470e+01 9.919617602598307826e+01 5.388858683403173755e-01
3.001835813575589818e+00 -5.547605083190132547e+01 9.996552801690371837e+01 5.310277819040228886e-01
3.107866187782013512e+00 -5.573491942377075503e+01 1.006568900072214916e+02 5.242091110973065016e-01
3.217641750250736621e+00 -5.597896774991435365e+01 1.012381549658300344e+02 5.191007496614240546e-01
3.331294787934673263e+00 -5.621477897349688391e+01 1.016715199738878539e+02 5.160196844722316767e-01
3.448962260405758151e+00 -5.645279304640093443e+01 1.018908637065265737e+02 5.149050041919698284e-01
3.570785964900463405e+00 -5.668889954606316195e+01 1.018640950575607462e+02 5.155192737465236208e-01
3.696912707195027625e+00 -5.693338545976724419e+01 1.017000312424825097e+02 5.175061862791522360e-01
3.827494478516312526e+00 -5.718956496259403366e+01 1.015975602233020680e+02 5.206524001382092370e-01
3.962688638701477917e+00 -5.737395047535449777e+01 1.016332306422115721e+02 5.252626621865041923e-01
4.102658105827192259e+00 -5.736585915253377266e+01 1.017202957935584635e+02 5.312738163539645342e-01
4.247571552536898665e+00 -5.719129755747411537e+01 1.017729547660652258e+02 5.369695416351474293e-01
4.397603609302719541e+00 -5.706457800665115343e+01 1.016907971379984019e+02 5.405804478810455338e-01
4.552935074866948817e+00 -5.711943340851596673e+01 1.013176998302588885e+02 5.428199029513413043e-01
4.713753134116723587e+00 -5.720313466560077131e+01 1.006817330969518878e+02 5.457611062671162694e-01
4.880251583654432679e+00 -5.712577627296946758e+01 1.000689604302866940e+02 5.498945951905198637e-01
5.052631065335682514e+00 -5.697303685577990251e+01 9.978696224481193155e+01 5.529684339245054536e-01
5.231099308056263553e+00 -5.690358798149916453e+01 9.991977196402464756e+01 5.538283863857090816e-01
5.415871378079474496e+00 -5.682415344073783814e+01 1.002262042979556043e+02 5.557633785830552453e-01
5.607169938205459836e+00 -5.665439659151786600e+01 1.004055522717325317e+02 5.600356353248089336e-01
5.805225516094900229e+00 -5.648507912623554716e+01 1.004108733659305557e+02 5.636585039390620278e-01
6.010276782070384627e+00 -5.643968047993977422e+01 1.003360035979379745e+02 5.665687486533492745e-01
6.222570836730231036e+00 -5.651030827015832614e+01 1.002094637447870156e+02 5.701138633729473382e-01
6.442363508721374643e+00 -5.677007704541124866e+01 1.000702967102175194e+02 5.741600126944677029e-01
6.669919663030123402e+00 -5.730059482434847951e+01 1.000256315769186131e+02 5.767229445858892412e-01
6.905513520162329222e+00 -5.772871526422665767e+01 1.000330444654107964e+02 5.768594733118485030e-01
7.149428986597579971e+00 -5.776736696019906248e+01 9.998863363224340617e+01 5.752106561894834158e-01
7.401959996915643991e+00 -5.766657596644740380e+01 1.000909248064109960e+02 5.678055666208021712e-01
7.663410868007458632e+00 -5.752682852926020729e+01 1.004446260177527819e+02 5.583844235231856246e-01
7.934096665797492953e+00 -5.726005174115420004e+01 1.007742716800195382e+02 5.555825334198507548e-01
8.214343584919427954e+00 -5.690301747322629922e+01 1.008937861161674050e+02 5.597325390149983093e-01
8.504489341802679903e+00 -5.658620206851193046e+01 1.008763372579077071e+02 5.630241422511971239e-01
8.804883581643464296e+00 -5.631686589113601116e+01 1.009006827314583603e+02 5.597971985256644523e-01
9.115888299750823265e+00 -5.627381611023546526e+01 1.010951695071935177e+02 5.541925364319899572e-01
9.437878277775382685e+00 -5.649606404446056018e+01 1.013397702882769096e+02 5.510846421606261369e-01
9.771241535346497642e+00 -5.691183190336013809e+01 1.012025057879152143e+02 5.489218099270070095e-01
1.011637979766207351e+01 -5.721057415624466103e+01 1.006833090344686212e+02 5.498345298924194324e-01
1.047370897959449643e+01 -5.728700926049346975e+01 1.001015222087739289e+02 5.499448661509553915e-01
1.084365968689610327e+01 -5.721895052031726436e+01 9.953288586660227111e+01 5.513255597396532481e-01
1.122667773510813660e+01 -5.714717027709135522e+01 9.920296935846145914e+01 5.550174846035494935e-01
1.162322468679852605e+01 -5.695623121285234447e+01 9.924745263369894133e+01 5.639579978924149639e-01
1.203377840777589469e+01 -5.670945962756152170e+01 9.945046945389216830e+01 5.642547397076641547e-01
1.245883364295007922e+01 -5.639812630436916407e+01 9.974354064913322304e+01 5.616022334291923546e-01
1.289890261253308523e+01 -5.692249815424047910e+01 1.000481316359280441e+02 5.606126043288572891e-01
1.335451562929898728e+01 -5.747015649689181060e+01 1.002890915728792436e+02 5.583329168329295156e-01
1.382622173764655749e+01 -5.753403101388872187e+01 1.004491012822548015e+02 5.562123732911334884e-01
1.431458937523478703e+01 -5.710385104351222907e+01 1.006599184634929998e+02 5.526251972056777095e-01
1.482020705798858273e+01 -5.655843680386640671e+01 1.005939260507764175e+02 5.539043079206642517e-01
1.534368408930012073e+01 -5.664573979815591542e+01 1.003347753700909379e+02 5.549115269648521309e-01
1.588565129428052636e+01 -5.668709210922738606e+01 1.002970018607770584e+02 5.537977837305092521e-01
1.644676177994663746e+01 -5.677058362435708005e+01 1.002792773038232497e+02 5.540095779968100542e-01
1.702769172225899652e+01 -5.718644185881890252e+01 1.001498576777471925e+02 5.555746619523140861e-01
1.762914118095947558e+01 -5.740355082173817181e+01 9.970669006338872009e+01 5.636992671294636104e-01
1.825183494319043120e+01 -5.706490406398489057e+01 1.000861516524926884e+02 5.621404993499126146e-01
1.889652339691209448e+01 -5.670868326619450528e+01 1.002019121256069809e+02 5.614524138731618041e-01
1.956398343517063765e+01 -5.706309612722765223e+01 1.002146587407988676e+02 5.564554874957163833e-01
2.025501939230666437e+01 -5.690102448440904226e+01 1.005417766906085291e+02 5.513273045508052528e-01
2.097046401323231990e+01 -5.670113804720039496e+01 1.004195573615970716e+02 5.551999310815821653e-01
2.171117945694503604e+01 -5.693477555041146587e+01 1.003690836064997001e+02 5.575355872952395542e-01
2.247805833548724763e+01 -5.704807987018002535e+01 1.003064395597823619e+02 5.580355070885394397e-01
2.327202478960408172e+01 -5.718907775073913768e+01 1.001822124202242179e+02 5.614998480790266422e-01
2.409403560239524467e+01 -5.710536519788276877e+01 1.001278890583778605e+02 5.589797190912731972e-01
2.494508135230315560e+01 -5.668813072238890527e+01 1.003432001743132815e+02 5.553930322550278964e-01
2.582618760682675330e+01 -5.680860355829026531e+01 1.000309652171993946e+02 5.555074242078477109e-01
2.673841615839948460e+01 -5.719058816789433308e+01 1.000487585689257770e+02 5.544679534617240613e-01
2.768286630392067238e+01 -5.693038220614269562e+01 1.001814582065995154e+02 5.550882389105826764e-01
2.866067616948252450e+01 -5.693354352146233310e+01 1.001375376245481448e+02 5.619992764255753448e-01
2.967302408188870544e+01 -5.703812326344287698e+01 1.001580930487034209e+02 5.579867977786776567e-01
3.072112998861759081e+01 -5.697527072087083155e+01 1.003415311257155196e+02 5.568928351279905931e-01
3.180625692794120951e+01 -5.686737360288642407e+01 1.005278633212349746e+02 5.573001793839571505e-01
3.292971255097152294e+01 -5.703390658710239336e+01 1.003731853958316833e+02 5.567269350707785280e-01
3.409285069746813690e+01 -5.709195175144876089e+01 1.001986552535350086e+02 5.588720964121259849e-01
3.529707302730651008e+01 -5.686061693325834199e+01 1.000867804952469555e+02 5.562691732636956266e-01
3.654383070957258184e+01 -5.707468760913256034e+01 1.000498068410111756e+02 5.566543258851143205e-01
3.783462617131930728e+01 -5.677175468375701683e+01 1.002083273259698615e+02 5.543435113892091204e-01
3.917101490809260866e+01 -5.709819414607474641e+01 1.003085926807029438e+02 5.578407495543612482e-01
4.055460735840830466e+01 -5.698765076012526265e+01 1.002967290929072703e+02 5.585552690562382017e-01
4.198707084443910986e+01 -5.675589929498720920e+01 1.003503603746298580e+02 5.562237804334166924e-01
4.347013158125025711e+01 -5.706501931923377668e+01 1.002120015047689066e+02 5.574362671904369293e-01
4.500557675700499516e+01 -5.685592616577383751e+01 1.000825629166156148e+02 5.575283845655982784e-01
4.659525668664682030e+01 -5.700154962686710292e+01 1.002390438163841964e+02 5.562473408947830045e-01
4.824108704165372075e+01 -5.684662499381727230e+01 1.002788261746462126e+02 5.571963859415973719e-01
4.994505115855140787e+01 -5.699755836636773410e+01 1.001734463474072925e+02 5.561017883765024816e-01
5.170920242896759333e+01 -5.691927859643967480e+01 1.002550661037078754e+02 5.577873395794964440e-01
5.353566677410726271e+01 -5.703698995945987349e+01 1.001137831429157075e+02 5.584318314353974300e-01
5.542664520663104355e+01 -5.697561904747024641e+01 1.003081774537907478e+02 5.579006131718965422e-01
5.738441648302398335e+01 -5.692730420028959770e+01 1.002195681543658452e+02 5.580979589692548481e-01
5.941133984965031800e+01 -5.698173229314696187e+01 1.001745360683357546e+02 5.570137207958207881e-01
6.150985788580505442e+01 -5.686737027726348970e+01 1.002589300302159359e+02 5.559454666261196554e-01
6.368249944718585454e+01 -5.693451784093664259e+01 1.002599877293086337e+02 5.580039918389525511e-01
6.593188271333551143e+01 -5.701035984250472666e+01 1.003814081083332326e+02 5.569808312841297848e-01
6.826071834272386241e+01 -5.693513585335801253e+01 1.001392257020011129e+02 5.581666036999368696e-01
7.067181273927495511e+01 -5.693301306702139186e+01 1.001249448465895142e+02 5.573499353791194766e-01
7.316807143427193694e+01 -5.701576540946332017e+01 1.003000813816389041e+02 5.570610589570924587e-01
7.575250258771917800e+01 -5.701438852375154198e+01 1.002286003907579754e+02 5.580111792054572861e-01
7.842822061337676587e+01 -5.697645410098790109e+01 1.002519132992741788e+02 5.566861234991191676e-01
8.119844993184015891e+01 -5.696215732729898917e+01 1.001792290291531344e+02 5.575328510514360181e-01
8.406652885618322557e+01 -5.688529539930664924e+01 1.002300381349785852e+02 5.569537055445360485e-01
8.703591361485166544e+01 -5.695539857992691424e+01 1.001952325945469227e+02 5.580443588992191062e-01
9.011018251665016976e+01 -5.694707365104405739e+01 1.002615141917761861e+02 5.572697390426626374e-01
9.329304026284688689e+01 -5.689329977790378479e+01 1.002064096987653556e+02 5.568478693188355644e-01
9.658832241158698650e+01 -5.695525315224488594e+01 1.001253107852115107e+02 5.586913965552419148e-01
1.000000000000000426e+02 -5.690986926355356701e+01 1.002890642506249463e+02 5.572729859285288079e-01


==> anc/aspirin/aspirin_log_frac_13_nicsbuild.dat <==
1.000000000000000194e-01 -6.218447538435509792e+00 5.392075749723421296e+00 6.951452202270882452e-01
1.035321843295662486e-01 -6.644296544915287761e+00 5.764951336604935861e+00 6.951481960291048257e-01
1.071891319205127979e-01 -7.097709224830921926e+00 6.162499668455685864e+00 6.951514640119129673e-01
1.109752496412072104e-01 -7.580236798384135000e+00 6.586191548406130636e+00 6.951550561338705192e-01
1.148951000187309196e-01 -8.093483267380113588e+00 7.037561715274703644e+00 6.951590081226705076e-01
1.189534067370319748e-01 -8.639101636387328753e+00 7.518207945199906206e+00 6.951633599294606558e-01
1.231550603292825841e-01 -9.218788985861134933e+00 8.029789428043519806e+00 6.951681562347491461e-01
1.275051240713013234e-01 -9.834280236217360027e+00 8.574024301033269069e+00 6.951734470109792730e-01
1.320088400831417874e-01 -1.048734042878273165e+01 9.152686210506427500e+00 6.951792881470285623e-01
1.366716356462006621e-01 -1.117975533714928105e+01 9.767599760919681628e+00 6.951857421389006086e-01
1.414991297434576023e-01 -1.191332021128266128e+01 1.042063469880559623e+01 6.951928788519529112e-01
1.464971398307286232e-01 -1.268982644748391486e+01 1.111369866846283472e+01 6.952007763593177625e-01
1.516716888470923397e-01 -1.351104597081568492e+01 1.184872836635680926e+01 6.952095218601818116e-01
1.570290124729377679e-01 -1.437871311393572604e+01 1.262767891308861934e+01 6.952192126810052830e-01
1.625755666443794434e-01 -1.529450377865420485e+01 1.345251125609654252e+01 6.952299573620444040e-01
1.683180353330957224e-01 -1.626001167538256098e+01 1.432517741389031052e+01 6.952418768283332717e-01
1.742633386009650454e-01 -1.727672145264996217e+01 1.524760337461350446e+01 6.952551056437040744e-01
1.804186409392072588e-01 -1.834597855591756499e+01 1.622166946934654419e+01 6.952697933407061548e-01
1.867913599020782911e-01 -1.946895569408415128e+01 1.724918805516368536e+01 6.952861058178573250e-01
1.933891750455231373e-01 -2.064661584568736430e+01 1.833187836613643640e+01 6.953042267869208315e-01
2.002200371815584801e-01 -2.187967180719091331e+01 1.947133842396653591e+01 6.953243592488046465e-01
2.072921779595371938e-01 -2.316854237541436490e+01 2.066901394555666371e+01 6.953467269657195304e-01
2.146141197858404959e-01 -2.451330536740981358e+01 2.192616424451904322e+01 6.953715758869648544e-01
2.221946860939524315e-01 -2.591364781609566492e+01 2.324382519925043056e+01 6.953991754727069097e-01
2.300430119772918780e-01 -2.736881384027261888e+01 2.462276945357621827e+01 6.954298198428920941e-01
2.381685551976159276e-01 -2.887755087421711053e+01 2.606346412846490779e+01 6.954638286588965546e-01
2.465811075822603726e-01 -3.043805515460035238e+01 2.756602645605056523e+01 6.955015476228505467e-01
2.552908068239517769e-01 -3.204791759927653061e+01 2.913017790031458532e+01 6.955433484508110054e-01
2.643081486974105943e-01 -3.370407146972796397e+01 3.075519750155571330e+01 6.955896281447282448e-01
2.736439997074671115e-01 -3.540274348043754316e+01 3.243987537208796823e+01 6.956408073513097312e-01
2.833096101839325254e-01 -3.713941029472578492e+01 3.418246747448287692e+01 6.956973275537380319e-01
2.933166278390045290e-01 -3.890876261481206910e+01 3.598065302518776321e+01 6.957596467975519783e-01
3.036771118035458961e-01 -4.070467931704987308e+01 3.783149607682294402e+01 6.958282335999576018e-01
3.144035471591500319e-01 -4.252021428026424132e+01 3.973141303055786011e+01 6.959035586408781615e-01
3.255088599835058716e-01 -4.434759868051538234e+01 4.167614800112521323e+01 6.959860837780645904e-01
3.370064329271929005e-01 -4.617826155021258927e+01 4.366075808369831890e+01 6.960762478750509574e-01
3.489101213406773372e-01 -4.800287129142221687e+01 4.567961063357427065e+01 6.961744488800408748e-01
3.612342699709432114e-01 -4.981140055945053291e+01 4.772639464377286345e+01 6.962810215501821220e-01
3.739937302478797965e-01 -5.159321646199211386e+01 4.979414816858554360e+01 6.963962101821784545e-01
3.872038781812555674e-01 -5.333719732476215114e+01 5.187530346983714935e+01 6.965201356903253371e-01
4.008806328898465443e-01 -5.503187633973314519e+01 5.396175113714115668e+01 6.966527563710022131e-01
4.150404757850476578e-01 -5.666561123419242563e+01 5.604492383990209703e+01 6.967938217074604035e-01
4.297004704320842028e-01 -5.822677769562680083e+01 5.811589960293190416e+01 6.969428185986794588e-01
4.448782831127586213e-01 -5.970398270194444734e+01 6.016552356855017791e+01 6.970989094323623014e-01
4.605922041145107393e-01 -6.108629221191041125e+01 6.218454614242369871e+01 6.972608614493580603e-01
4.768611697714471576e-01 -6.236346597240480349e+01 6.416377426525590977e+01 6.974269668360144614e-01
4.937047852839003270e-01 -6.352619063422671530e+01 6.609423137696303741e+01 6.975949528962767099e-01
5.111433483440168679e-01 -6.456630110014022250e+01 6.796732053549288821e+01 6.977618814433635963e-01
5.291978735958442481e-01 -6.547697923668512487e+01 6.977498422838264958e+01 6.979240361524352565e-01
5.478901179593943516e-01 -6.625291894373178536e+01 7.150985379246645834e+01 6.980767959712433912e-01
5.672426068491979168e-01 -6.689044724940431763e+01 7.316538115646265794e+01 6.982144917482786539e-01
5.872786613189482363e-01 -6.738759269341377944e+01 7.473594594850820272e+01 6.983302420056235471e-01
6.080224261649423978e-01 -6.774409481850754844e+01 7.621693193985876746e+01 6.984157623302107432e-01
6.294988990221888070e-01 -6.796135205668470292e+01 7.760476835129860262e+01 6.984611413858321516e-01
6.517339604882425030e-01 -6.804230952174789593e+01 7.889693369080518437e+01 6.984545754604850609e-01
6.747544053110694495e-01 -6.799129295188416222e+01 8.009192240798961393e+01 6.983820534188394102e-01
6.985879746785249589e-01 -6.781379995450693343e+01 8.118917756038173650e+01 6.982269859459044881e-01
7.232633896483537939e-01 -6.751626441166976633e+01 8.218899564776364741e+01 6.979697784961428342e-01
7.488103857590024948e-01 -6.710581402049261612e+01 8.309241250667922429e+01 6.975873583685069379e-01
7.752597488629463518e-01 -6.659004411015328628e+01 8.390108138442555230e+01 6.970526853328747885e-01
8.026433522257176989e-01 -6.597683278571220455e+01 8.461715576934936678e+01 6.963343052523224275e-01
8.309941949353395474e-01 -6.527422283437759631e+01 8.524319002575757054e+01 6.953960503512892632e-01
8.603464416684505345e-01 -6.449039442898840946e+01 8.578207020481447387e+01 6.941970506455388268e-01
8.907354638610441855e-01 -6.363374913505154495e+01 8.623698546522608410e+01 6.926922985173034064e-01
9.221978823334329167e-01 -6.271311953204970990e+01 8.661144726996138843e+01 6.908340965758834606e-01
9.547716114208060212e-01 -6.173810901675594920e+01 8.690935890604815484e+01 6.885748008908338935e-01
9.884959046625585444e-01 -6.071955171824149033e+01 8.713513197032804669e+01 6.858713129417902676e-01
1.023411402105453227e+00 -5.967006110055450563e+01 8.729383951816872411e+01 6.826917162185590637e-01
1.059560179277616143e+00 -5.860460580038935063e+01 8.739138813467529587e+01 6.790242154814409847e-01
1.096985797892383818e+00 -5.754101147026310770e+01 8.743468422720184208e+01 6.748880262198907465e-01
1.135733358343105515e+00 -5.650023979664279494e+01 8.743176472853799908e+01 6.703450147469811604e-01
1.175849554052156742e+00 -5.550624865609626113e+01 8.739186063467765564e+01 6.655097392297237846e-01
1.217382727739661386e+00 -5.458520875864084587e+01 8.732536434975446582e+01 6.605543129317666962e-01
1.260382929679727537e+00 -5.376387193675574849e+01 8.724367827570296186e+01 6.557036948055653403e-01
1.304901978014402442e+00 -5.306699136250006887e+01 8.715893023460330369e+01 6.512173504458895756e-01
1.350993521198026848e+00 -5.251391302592591614e+01 8.708354795195276665e+01 6.473554936429025686e-01
1.398713102647238360e+00 -5.211478404438892653e+01 8.702968870397965873e+01 6.443326564209489460e-01
1.448118227674533687e+00 -5.186718427507849327e+01 8.700852610116314167e+01 6.422674321583126122e-01
1.499268432786045713e+00 -5.175423266040559866e+01 8.702941627735754082e+01 6.411427205816955244e-01
1.552225357427047259e+00 -5.174515488928467022e+01 8.709901459388166245e+01 6.407924017269849282e-01
1.607052818261638816e+00 -5.179878511098857530e+01 8.722049168546244857e+01 6.409252208421377661e-01
1.663816886076129320e+00 -5.186956017332511237e+01 8.739307449664318028e+01 6.411846415486676110e-01
1.722585965398787167e+00 -5.191456841860861715e+01 8.761215595932166877e+01 6.412286955042064696e-01
1.783430876931910047e+00 -5.189964760441662861e+01 8.787012407795167235e+01 6.408038123771117034e-01
1.846424942895544374e+00 -5.180282458806095747e+01 8.815786070897293314e+01 6.397875494835698618e-01
1.911644075385702912e+00 -5.161458467730735578e+01 8.846662829179888377e+01 6.381873127946408042e-01
1.979166867853557665e+00 -5.133602539467906212e+01 8.878990465366865692e+01 6.360986948544293806e-01
2.049074689815847616e+00 -5.097698685251864248e+01 8.912471734219097641e+01 6.336389178780184039e-01
2.121451784910630689e+00 -5.055592595868279204e+01 8.947220931417338363e+01 6.308746574735665247e-01
2.196385372416546744e+00 -5.010138135726750619e+01 8.983753851717418115e+01 6.277647902626988241e-01
2.273965752357928860e+00 -4.965225749863088822e+01 9.022960086482724762e+01 6.241445122438156190e-01
2.354286414322418253e+00 -4.925307235135914397e+01 9.066097786519310375e+01 6.197804643647891742e-01
2.437444150122221043e+00 -4.894318972806064494e+01 9.114752118188633290e+01 6.144995195264945087e-01
2.523539170434766721e+00 -4.874539537863478245e+01 9.170573795153384822e+01 6.083233003934316319e-01
2.612675225563328762e+00 -4.866314613805499789e+01 9.234664017722037954e+01 6.014855768659678192e-01
2.704959730463135426e+00 -4.869028209100056870e+01 9.306831056592915274e+01 5.942797206217498296e-01
2.800503894183631104e+00 -4.882394678552734035e+01 9.385347214083761003e+01 5.868697164668863486e-01
2.899422853882877238e+00 -4.906543640381355686e+01 9.467611920947386750e+01 5.792824464084354030e-01
3.001835813575589818e+00 -4.940540397387158578e+01 9.550912785513379788e+01 5.716250560730504748e-01
3.107866187782013512e+00 -4.980698264230658623e+01 9.631391392211116909e+01 5.643385328330409179e-01
3.217641750250736621e+00 -5.020205353291719774e+01 9.701099345325260970e+01 5.582457527276423193e-01
3.331294787934673263e+00 -5.050897276269921576e+01 9.748199559599873965e+01 5.541972312755144570e-01
3.448962260405758151e+00 -5.067763807823712341e+01 9.765954296042447424e+01 5.523431213831488940e-01
3.570785964900463405e+00 -5.073564671444611918e+01 9.763311834790702903e+01 5.517263917294776832e-01
3.696912707195027625e+00 -5.076758821799082710e+01 9.759538601991052076e+01 5.511422251593948163e-01
3.827494478516312526e+00 -5.083001557969697615e+01 9.764337033085681128e+01 5.505449513418047003e-01
3.962688638701477917e+00 -5.091081607900943595e+01 9.769525842837077789e+01 5.507980796951806868e-01
4.102658105827192259e+00 -5.098619409602560637e+01 9.762099209895679053e+01 5.520933196102647544e-01
4.247571552536898665e+00 -5.106878230037071376e+01 9.738607263477828724e+01 5.536081054842260096e-01
4.397603609302719541e+00 -5.114353158024789536e+01 9.706216381158961326e+01 5.545261253198635609e-01
4.552935074866948817e+00 -5.117657972550995993e+01 9.674317778305385218e+01 5.551690093030151596e-01
4.713753134116723587e+00 -5.123804278871872953e+01 9.646112922484445562e+01 5.567048653847770368e-01
4.880251583654432679e+00 -5.139556282656528197e+01 9.618276573604919122e+01 5.587008236725987675e-01
5.052631065335682514e+00 -5.155096331143418098e+01 9.589086749181505809e+01 5.604125430656561324e-01
5.231099308056263553e+00 -5.162252579921018736e+01 9.564170576544240987e+01 5.638849752911391233e-01
5.415871378079474496e+00 -5.165390139399226399e+01 9.558673764034864462e+01 5.688872583933661797e-01
5.607169938205459836e+00 -5.159797713275688125e+01 9.575115614461675762e+01 5.709159035900449597e-01
5.805225516094900229e+00 -5.140523172735571933e+01 9.584760187416981125e+01 5.704083009114750968e-01
6.010276782070384627e+00 -5.107068403107209775e+01 9.578200880707147746e+01 5.706817577471103853e-01
6.222570836730231036e+00 -5.067706902546763104e+01 9.574742154673560890e+01 5.719778112189825015e-01
6.442363508721374643e+00 -5.056494644350772916e+01 9.584673953109100353e+01 5.720338709029137991e-01
6.669919663030123402e+00 -5.072152474337000427e+01 9.605316466516154605e+01 5.695813600639531016e-01
6.905513520162329222e+00 -5.075264301625792740e+01 9.631725632712607421e+01 5.669099250784837007e-01
7.149428986597579971e+00 -5.055578476747826500e+01 9.662533486616094081e+01 5.630161461778036003e-01
7.401959996915643991e+00 -5.041679186743086660e+01 9.689365522170190559e+01 5.586760139247483048e-01
7.663410868007458632e+00 -5.046072247854181114e+01 9.702471691569489565e+01 5.575048285335439946e-01
7.934096665797492953e+00 -5.051790364553179558e+01 9.694497884980447111e+01 5.607836076314909324e-01
8.214343584919427954e+00 -5.051681933882330355e+01 9.658380948243126340e+01 5.638628904276916654e-01
8.504489341802679903e+00 -5.052873502807684503e+01 9.623509056136160211e+01 5.655792751018614561e-01
8.804883581643464296e+00 -5.075218953936916932e+01 9.611864155588889957e+01 5.649646726812711517e-01
9.115888299750823265e+00 -5.105988238846635596e+01 9.612277730262650266e+01 5.612458361645519256e-01
9.437878277775382685e+00 -5.127274380020484301e+01 9.603979950791185161e+01 5.616528942880889552e-01
9.771241535346497642e+00 -5.118143684874193156e+01 9.580740820072276165e+01 5.632210842439885345e-01
1.011637979766207351e+01 -5.103189766746124434e+01 9.567093063654976959e+01 5.627676422300340597e-01
1.047370897959449643e+01 -5.100775474568613532e+01 9.570954200282119473e+01 5.600044140041232632e-01
1.084365968689610327e+01 -5.103265799711984840e+01 9.563266653497748848e+01 5.633676081913667755e-01
1.122667773510813660e+01 -5.092081396507361291e+01 9.526821803346190620e+01 5.679017826017814796e-01
1.162322468679852605e+01 -5.071285032425521422e+01 9.524942505332418818e+01 5.729236529524667221e-01
1.203377840777589469e+01 -5.036005472835247332e+01 9.547608379110681653e+01 5.780319011002846841e-01
1.245883364295007922e+01 -5.036618330408736455e+01 9.577980370855625836e+01 5.755600888601848375e-01
1.289890261253308523e+01 -5.089489476846291183e+01 9.575364925684638706e+01 5.708942979749569435e-01
1.335451562929898728e+01 -5.131011238314241751e+01 9.578442433273802692e+01 5.671375476424325157e-01
1.382622173764655749e+01 -5.131000009462678690e+01 9.606998113523653160e+01 5.652299534497775557e-01
1.431458937523478703e+01 -5.118214709345167535e+01 9.607453148636442108e+01 5.651371742078391547e-01
1.482020705798858273e+01 -5.081486517070914033e+01 9.627535170940477371e+01 5.639844670496653167e-01
1.534368408930012073e+01 -5.058868361804974256e+01 9.626586050644969816e+01 5.627585578401802513e-01
1.588565129428052636e+01 -5.064444804470888783e+01 9.612474428759301759e+01 5.645386137973412710e-01
1.644676177994663746e+01 -5.083593476813237544e+01 9.604164000589744887e+01 5.613789680324980935e-01
1.702769172225899652e+01 -5.099250250212222824e+01 9.587447167674436344e+01 5.656199043729464027e-01
1.762914118095947558e+01 -5.113417719511257786e+01 9.575946920783773919e+01 5.690216536262608926e-01
1.825183494319043120e+01 -5.097333926598663112e+01 9.555339312113974870e+01 5.709254190023314024e-01
1.889652339691209448e+01 -5.067847723372955926e+01 9.569300809991307233e+01 5.693156057482878785e-01
1.956398343517063765e+01 -5.082608316489196199e+01 9.586150973301595002e+01 5.656207148974733423e-01
2.025501939230666437e+01 -5.076492665278696137e+01 9.602082926290620435e+01 5.635276705801967045e-01
2.097046401323231990e+01 -5.076924208679734107e+01 9.599183055469015358e+01 5.682402944848760074e-01
2.171117945694503604e+01 -5.100130266711099836e+01 9.602945231120139624e+01 5.635666360150302090e-01
2.247805833548724763e+01 -5.101869436527361046e+01 9.614810674802885160e+01 5.640110770696838971e-01
2.327202478960408172e+01 -5.086393906014941280e+01 9.611717533039269767e+01 5.648892302471856253e-01
2.409403560239524467e+01 -5.093818798006987691e+01 9.608755344113281183e+01 5.663799915725525880e-01
2.494508135230315560e+01 -5.064594190530885953e+01 9.577871616860007009e+01 5.691882822139754383e-01
2.582618760682675330e+01 -5.086040286174128511e+01 9.562704831400019145e+01 5.673601949684818901e-01
2.673841615839948460e+01 -5.118107645235856040e+01 9.571615213457555171e+01 5.660722205985317945e-01
2.768286630392067238e+01 -5.093376161197932106e+01 9.593429668302735536e+01 5.683298570473173106e-01
2.866067616948252450e+01 -5.061819069787504333e+01 9.591015796311381791e+01 5.663250651485816078e-01
2.967302408188870544e+01 -5.079561157906897506e+01 9.574264895621780624e+01 5.684443673268116948e-01
3.072112998861759081e+01 -5.103134790824668698e+01 9.594381952307551842e+01 5.670911990682407922e-01
3.180625692794120951e+01 -5.090541749739501398e+01 9.618921344269037377e+01 5.624215324390189341e-01
3.292971255097152294e+01 -5.078879722926996010e+01 9.632107972787017047e+01 5.633102259510229803e-01
3.409285069746813690e+01 -5.092294799841621966e+01 9.587111157340973477e+01 5.659581519352684387e-01
3.529707302730651008e+01 -5.092999192200540648e+01 9.546966250233735707e+01 5.707439169099873810e-01
3.654383070957258184e+01 -5.088736271409684520e+01 9.585058986801161041e+01 5.687544607325344392e-01
3.783462617131930728e+01 -5.077678989954540612e+01 9.596582530673643419e+01 5.659624781324913423e-01
3.917101490809260866e+01 -5.099905630404098389e+01 9.596650001339887126e+01 5.650111819848282479e-01
4.055460735840830466e+01 -5.082710824310657927e+01 9.596155323434960849e+01 5.654665247554067076e-01
4.198707084443910986e+01 -5.075175993126259755e+01 9.592899275431472006e+01 5.679983386176424842e-01
4.347013158125025711e+01 -5.101105164793519720e+01 9.599432584866275420e+01 5.639977235522330989e-01
4.500557675700499516e+01 -5.079883730518560014e+01 9.577420275967342889e+01 5.676805258840816881e-01
4.659525668664682030e+01 -5.088193797388805706e+01 9.584256768876230126e+01 5.681576655006966847e-01
4.824108704165372075e+01 -5.088287000075826683e+01 9.601057589426361005e+01 5.647607002197656545e-01
4.994505115855140787e+01 -5.084957610220165947e+01 9.596322286789960287e+01 5.656310841035959713e-01
5.170920242896759333e+01 -5.092698026513496501e+01 9.583510339121511379e+01 5.666726682654087410e-01
5.353566677410726271e+01 -5.087484427589856750e+01 9.586871028131298544e+01 5.668862251879044356e-01
5.542664520663104355e+01 -5.085173442440341773e+01 9.605229246432865864e+01 5.638627807523934887e-01
5.738441648302398335e+01 -5.080955387901563114e+01 9.598018280996335250e+01 5.675711166403929475e-01
5.941133984965031800e+01 -5.086880758168225469e+01 9.589118488256279704e+01 5.668539880747213155e-01
6.150985788580505442e+01 -5.083954552735600174e+01 9.584703037168245032e+01 5.662196427633829909e-01
6.368249944718585454e+01 -5.086417623475484362e+01 9.597319850204060288e+01 5.662058283203635911e-01
6.593188271333551143e+01 -5.091000968927497894e+01 9.604567836021358573e+01 5.660727987207677669e-01
6.826071834272386241e+01 -5.087532326331349708e+01 9.585357023297930823e+01 5.669135018391946446e-01
7.067181273927495511e+01 -5.086498827496102848e+01 9.581342534934255184e+01 5.667793053205124609e-01
7.316807143427193694e+01 -5.097315876045510663e+01 9.597976513271049726e+01 5.655837388352185080e-01
7.575250258771917800e+01 -5.085072734224772972e+01 9.593318138277930984e+01 5.662868054924350414e-01
7.842822061337676587e+01 -5.091738647920295335e+01 9.591856292089715907e+01 5.656496878653453075e-01
8.119844993184015891e+01 -5.088924612818492932e+01 9.591192145467650221e+01 5.666706305625596185e-01
8.406652885618322557e+01 -5.081172672679257829e+01 9.592343082882648275e+01 5.662627091249071709e-01
8.703591361485166544e+01 -5.082490290283273993e+01 9.586323651117760392e+01 5.671003566535104401e-01
9.011018251665016976e+01 -5.094858063221067113e+01 9.597254465606270912e+01 5.658442995715956547e-01
9.329304026284688689e+01 -5.085846903567721000e+01 9.589962543791764915e+01 5.662439643909606968e-01
9.658832241158698650e+01 -5.083684156725522740e+01 9.587847836034015359e+01 5.664133531043988867e-01
1.000000000000000426e+02 -5.082773226782259002e+01 9.602947847089888000e+01 5.650963473237510248e-01


==> anc/aspirin/aspirin_log_frac_14_nicsbuild.dat <==
1.000000000000000194e-01 -6.429336631160762927e+00 5.470788297750726059e+00 6.335100060730073368e-01
1.035321843295662486e-01 -6.869781570965237449e+00 5.849233485270895372e+00 6.335123418250503402e-01
1.071891319205127979e-01 -7.338757876077177222e+00 6.252738638522369996e+00 6.335148921850326520e-01
1.109752496412072104e-01 -7.837874752305336479e+00 6.682800457496218982e+00 6.335176789598296887e-01
1.148951000187309196e-01 -8.368796758928390034e+00 7.140981156251491768e+00 6.335207263435108649e-01
1.189534067370319748e-01 -8.933240005174438281e+00 7.628907637254074281e+00 6.335240611815594614e-01
1.231550603292825841e-01 -9.532967171760908798e+00 8.148269940010550272e+00 6.335277132618423179e-01
1.275051240713013234e-01 -1.016978119207561804e+01 8.700818845677661173e+00 6.335317156327546773e-01
1.320088400831417874e-01 -1.084551741408550107e+01 9.288362507573346250e+00 6.335361049509822262e-01
1.366716356462006621e-01 -1.156203405122762007e+01 9.912761965659118601e+00 6.335409218596869119e-01
1.414991297434576023e-01 -1.232120071893635505e+01 1.057592539140064503e+01 6.335462113962188058e-01
1.464971398307286232e-01 -1.312488484380168607e+01 1.127980089831646282e+01 6.335520234314319099e-01
1.516716888470923397e-01 -1.397493572552003371e+01 1.202636774350290239e+01 6.335584131369145222e-01
1.570290124729377679e-01 -1.487316602882872552e+01 1.281762573706570052e+01 6.335654414789434474e-01
1.625755666443794434e-01 -1.582133048479632542e+01 1.365558267045212304e+01 6.335731757341980241e-01
1.683180353330957224e-01 -1.682110158962471758e+01 1.454223957203953788e+01 6.335816900206557856e-01
1.742633386009650454e-01 -1.787404210622596779e+01 1.547957360008265759e+01 6.335910658342333024e-01
1.804186409392072588e-01 -1.898157420119285632e+01 1.646951839044710297e+01 6.336013925773809063e-01
1.867913599020782911e-01 -2.014494508955171526e+01 1.751394169091520325e+01 6.336127680628996783e-01
1.933891750455231373e-01 -2.136518911416707667e+01 1.861462013678908534e+01 6.336252989682525927e-01
2.002200371815584801e-01 -2.264308625837469435e+01 1.977321105580318772e+01 6.336391012114069854e-01
2.072921779595371938e-01 -2.397911718182132290e+01 2.099122123585955180e+01 6.336543002078984799e-01
2.146141197858404959e-01 -2.537341498302538056e+01 2.226997264873398663e+01 6.336710309612378911e-01
2.221946860939524315e-01 -2.682571403003699118e+01 2.361056519861730862e+01 6.336894379242584696e-01
2.300430119772918780e-01 -2.833529636443431698e+01 2.501383665795236055e+01 6.337096745563720601e-01
2.381685551976159276e-01 -2.990093637469862031e+01 2.648032006598088373e+01 6.337319024823236946e-01
2.465811075822603726e-01 -3.152084465252947965e+01 2.801019899886283326e+01 6.337562901399788062e-01
2.552908068239517769e-01 -3.319261218819079318e+01 2.960326127435016019e+01 6.337830107800668245e-01
2.643081486974105943e-01 -3.491315632464686303e+01 3.125885182822177200e+01 6.338122396550177617e-01
2.736439997074671115e-01 -3.667867016875293729e+01 3.297582569182422674e+01 6.338441502042325704e-01
2.833096101839325254e-01 -3.848457744156869609e+01 3.475250220637802556e+01 6.338789090100521717e-01
2.933166278390045290e-01 -4.032549502579403367e+01 3.658662182412554387e+01 6.339166692630455735e-01
3.036771118035458961e-01 -4.219520571917932728e+01 3.847530706050038418e+01 6.339575624382406405e-01
3.144035471591500319e-01 -4.408664390685488144e+01 4.041502936377422373e+01 6.340016878436359749e-01
3.255088599835058716e-01 -4.599189699698911937e+01 4.240158384464030661e+01 6.340490996652721201e-01
3.370064329271929005e-01 -4.790222549315203793e+01 4.443007394020555267e+01 6.340997910947718808e-01
3.489101213406773372e-01 -4.980810447064757085e+01 4.649490815434326407e+01 6.341536750941968448e-01
3.612342699709432114e-01 -5.169928894901541838e+01 4.858981099638909029e+01 6.342105613278450349e-01
3.739937302478797965e-01 -5.356490517678772534e+01 5.070785010884537769e+01 6.342701287712450009e-01
3.872038781812555674e-01 -5.539356914010419786e+01 5.284148130846117652e+01 6.343318935059083508e-01
4.008806328898465443e-01 -5.717353265635316006e+01 5.498261284341013777e+01 6.343951712106590257e-01
4.150404757850476578e-01 -5.889285621468383880e+01 5.712268957755004806e+01 6.344590338788477224e-01
4.297004704320842028e-01 -6.053960629461037257e+01 5.925279704588311347e+01 6.345222603090341362e-01
4.448782831127586213e-01 -6.210207327560333823e+01 6.136378439161896381e+01 6.345832799317617789e-01
4.605922041145107393e-01 -6.356900431855405742e+01 6.344640412030733501e+01 6.346401095244093016e-01
4.768611697714471576e-01 -6.492984386166382649e+01 6.549146543648632246e+01 6.346902823051699949e-01
4.937047852839003270e-01 -6.617497276789306682e+01 6.748999673175015346e+01 6.347307687518085606e-01
5.111433483440168679e-01 -6.729593585507032572e+01 6.943341166070067061e+01 6.347578882131814648e-01
5.291978735958442481e-01 -6.828564671578597256e+01 7.131367228246895706e+01 6.347672099346289842e-01
5.478901179593943516e-01 -6.913855857414272066e+01 7.312344208100458332e+01 6.347534414530603408e-01
5.672426068491979168e-01 -6.985079059065762408e+01 7.485622142873262419e+01 6.347103014279866784e-01
5.872786613189482363e-01 -7.042020062755834431e+01 7.650645833181948774e+01 6.346303728878218697e-01
6.080224261649423978e-01 -7.084639806506574189e+01 7.806962816593525645e+01 6.345049317083316653e-01
6.294988990221888070e-01 -7.113069376260772003e+01 7.954227760409496284e+01 6.343237441424409706e-01
6.517339604882425030e-01 -7.127598853089297393e+01 8.092203001346405244e+01 6.340748268250850916e-01
6.747544053110694495e-01 -7.128660626348253970e+01 8.220755214408222855e+01 6.337441635411004137e-01
6.985879746785249589e-01 -7.116808282885241965e+01 8.339848476600825222e+01 6.333153761643748325e-01
7.232633896483537939e-01 -7.092692655376612265e+01 8.449534279077009558e+01 6.327693538966818743e-01
7.488103857590024948e-01 -7.057037023398281406e+01 8.549939306169721931e+01 6.320838570374883725e-01
7.752597488629463518e-01 -7.010613771620815271e+01 8.641252013572599822e+01 6.312331312238200764e-01
8.026433522257176989e-01 -6.954224988839037280e+01 8.723709175536666294e+01 6.301875979450871634e-01
8.309941949353395474e-01 -6.888689513395895858e+01 8.797583612747835957e+01 6.289137297189371090e-01
8.603464416684505345e-01 -6.814838771596838285e+01 8.863174245964346198e+01 6.273742753145661322e-01
8.907354638610441855e-01 -6.733523388451003200e+01 8.920799440354490173e+01 6.255290709403741323e-01
9.221978823334329167e-01 -6.645631932438222123e+01 8.970794313906807815e+01 6.233367508695345505e-01
9.547716114208060212e-01 -6.552122217675599813e+01 9.013512290770995605e+01 6.207577387805577329e-01
9.884959046625585444e-01 -6.454064215358630463e+01 9.049330709086720503e+01 6.177589263061101787e-01
1.023411402105453227e+00 -6.352691661610139562e+01 9.078659783363067959e+01 6.143203739861639034e-01
1.059560179277616143e+00 -6.249456705921048183e+01 9.101953740033886220e+01 6.104441271430548488e-01
1.096985797892383818e+00 -6.146078298840060228e+01 9.119722585168992168e+01 6.061647421068856456e-01
1.135733358343105515e+00 -6.044570594806984332e+01 9.132542830896058206e+01 6.015603102482216524e-01
1.175849554052156742e+00 -5.947233132236387831e+01 9.141065673402573566e+01 5.967616814681876436e-01
1.217382727739661386e+00 -5.856581564630172210e+01 9.146021538473770818e+01 5.919564324952607537e-01
1.260382929679727537e+00 -5.775199011101263835e+01 9.148220346932563984e+01 5.873833536003247868e-01
1.304901978014402442e+00 -5.705497226138771083e+01 9.148546834259437333e+01 5.833135354805941697e-01
1.350993521198026848e+00 -5.649396747306429489e+01 9.147949253866276820e+01 5.800162780151058017e-01
1.398713102647238360e+00 -5.607965850459063262e+01 9.147417640115844506e+01 5.777123963375080384e-01
1.448118227674533687e+00 -5.581093258246667688e+01 9.147945336467195432e+01 5.765234768883806815e-01
1.499268432786045713e+00 -5.567295103265221456e+01 9.150466917502384945e+01 5.764312115516928570e-01
1.552225357427047259e+00 -5.563753642947722966e+01 9.155769984862729416e+01 5.772628797333912987e-01
1.607052818261638816e+00 -5.566638705197345161e+01 9.164389468392765536e+01 5.787143066190030272e-01
1.663816886076129320e+00 -5.571675233461005661e+01 9.176508932798259366e+01 5.804096532400421227e-01
1.722585965398787167e+00 -5.574821021076485295e+01 9.191906486486330152e+01 5.819820135468342093e-01
1.783430876931910047e+00 -5.572858882915999601e+01 9.209982708429812703e+01 5.831475910304804167e-01
1.846424942895544374e+00 -5.563734306481325831e+01 9.229887427660362675e+01 5.837465539044771612e-01
1.911644075385702912e+00 -5.546590880200084683e+01 9.250724066809820556e+01 5.837372742697392036e-01
1.979166867853557665e+00 -5.521618734737649703e+01 9.271769380270015404e+01 5.831513576814751909e-01
2.049074689815847616e+00 -5.489935015693658471e+01 9.292626340643356286e+01 5.820340509503415527e-01
2.121451784910630689e+00 -5.453657162297955097e+01 9.313255571731222915e+01 5.803998611535244878e-01
2.196385372416546744e+00 -5.416076309951824186e+01 9.333922931546938173e+01 5.782239813670293493e-01
2.273965752357928860e+00 -5.381519361090312970e+01 9.355226784238465143e+01 5.754694602704621964e-01
2.354286414322418253e+00 -5.354445127591524312e+01 9.378402138255142972e+01 5.721287661144526249e-01
2.437444150122221043e+00 -5.337893209035112818e+01 9.405862241366223486e+01 5.682562587173251023e-01
2.523539170434766721e+00 -5.332347493997463062e+01 9.441448232611620028e+01 5.639896512602011747e-01
2.612675225563328762e+00 -5.336227721985986960e+01 9.489595271164061785e+01 5.595558533274327395e-01
2.704959730463135426e+00 -5.347667434267118125e+01 9.553232935234984780e+01 5.551966726052482981e-01
2.800503894183631104e+00 -5.365404204923031983e+01 9.631509813207091497e+01 5.509722883288012962e-01
2.899422853882877238e+00 -5.387464014951041946e+01 9.718977571062870879e+01 5.466329469519514150e-01
3.001835813575589818e+00 -5.409470104720125505e+01 9.806764618872060169e+01 5.418539246955262900e-01
3.107866187782013512e+00 -5.425287177147749418e+01 9.884745198323601301e+01 5.367051117492717127e-01
3.217641750250736621e+00 -5.430339590027424634e+01 9.944069772457066847e+01 5.317513121537951193e-01
3.331294787934673263e+00 -5.426050612692867503e+01 9.981279516008439145e+01 5.275423731042103714e-01
3.448962260405758151e+00 -5.421521809663772729e+01 1.000274109781554870e+02 5.241899070721934839e-01
3.570785964900463405e+00 -5.426998051461100658e+01 1.002132285945222065e+02 5.217393498242091088e-01
3.696912707195027625e+00 -5.442999942225691967e+01 1.004471089039493990e+02 5.205665479820128505e-01
3.827494478516312526e+00 -5.458802406103382054e+01 1.007191720652845675e+02 5.206669950935690627e-01
3.962688638701477917e+00 -5.461577164449267485e+01 1.009984442293945222e+02 5.212104920448261680e-01
4.102658105827192259e+00 -5.444880141286731856e+01 1.012270870253989727e+02 5.216295209439827385e-01
4.247571552536898665e+00 -5.414888245911442510e+01 1.013075196132923281e+02 5.221429758404937393e-01
4.397603609302719541e+00 -5.391433711794459782e+01 1.012102724633902540e+02 5.225698314115448939e-01
4.552935074866948817e+00 -5.391140857243274098e+01 1.010365094698732662e+02 5.214498462382533006e-01
4.713753134116723587e+00 -5.410721990933705428e+01 1.008383926297197490e+02 5.183494256909317865e-01
4.880251583654432679e+00 -5.438229552581052673e+01 1.005125732252326571e+02 5.161192745308020857e-01
5.052631065335682514e+00 -5.463594044547951256e+01 1.000469458546152737e+02 5.170283157292484555e-01
5.231099308056263553e+00 -5.478293149128494832e+01 9.957998951678075628e+01 5.202920433184045068e-01
5.415871378079474496e+00 -5.489464264785255665e+01 9.925589421455728711e+01 5.235412464741903138e-01
5.607169938205459836e+00 -5.512054380719923330e+01 9.919588670083052762e+01 5.233204295024073138e-01
5.805225516094900229e+00 -5.538556201142847613e+01 9.933229787375964293e+01 5.202111262260175062e-01
6.010276782070384627e+00 -5.542165192630603343e+01 9.952041208719673193e+01 5.174237566905766084e-01
6.222570836730231036e+00 -5.525423091187272462e+01 9.968698829210580925e+01 5.161566351650405116e-01
6.442363508721374643e+00 -5.509850009899103185e+01 9.972555538111065232e+01 5.170284727891533150e-01
6.669919663030123402e+00 -5.485099325201240816e+01 9.980097798043667012e+01 5.192248412479349984e-01
6.905513520162329222e+00 -5.453926328388351408e+01 1.000722295759556886e+02 5.191001714286426205e-01
7.149428986597579971e+00 -5.416813170586846127e+01 1.003410537266032918e+02 5.174203291906304125e-01
7.401959996915643991e+00 -5.393091374497364399e+01 1.005159223209279844e+02 5.194449063759378760e-01
7.663410868007458632e+00 -5.409201976771279163e+01 1.006146740763930012e+02 5.235345414757183180e-01
7.934096665797492953e+00 -5.433052864947293159e+01 1.005744637254967557e+02 5.245852524451631860e-01
8.214343584919427954e+00 -5.426729389741525011e+01 1.003878584276941694e+02 5.237766563329818714e-01
8.504489341802679903e+00 -5.427362167476217536e+01 1.002461060140574745e+02 5.259640418531630335e-01
8.804883581643464296e+00 -5.444494297214905032e+01 1.001567536936082661e+02 5.301042796460637696e-01
9.115888299750823265e+00 -5.455018963016987499e+01 1.000213908208843634e+02 5.325305550985544034e-01
9.437878277775382685e+00 -5.446111048340961958e+01 9.975174574555948936e+01 5.344841404518090311e-01
9.771241535346497642e+00 -5.459236901446933388e+01 9.951151227067008165e+01 5.379287906750283010e-01
1.011637979766207351e+01 -5.465499152135544136e+01 9.949809574524076083e+01 5.376740473403113230e-01
1.047370897959449643e+01 -5.448667222654656683e+01 9.941839880895648207e+01 5.362588710939976133e-01
1.084365968689610327e+01 -5.434385543014119690e+01 9.924772875574312536e+01 5.327828785759274322e-01
1.122667773510813660e+01 -5.453661804014604542e+01 9.920442888463735187e+01 5.284260495682030490e-01
1.162322468679852605e+01 -5.469991163580377957e+01 9.917361643933985249e+01 5.268398122206754408e-01
1.203377840777589469e+01 -5.480877653827867135e+01 9.891346903810216418e+01 5.286360950798659752e-01
1.245883364295007922e+01 -5.477923244359988075e+01 9.916821173803731426e+01 5.261311446173203565e-01
1.289890261253308523e+01 -5.473482914949274658e+01 9.946866486167745336e+01 5.257862332325274890e-01
1.335451562929898728e+01 -5.458165282721885347e+01 9.956784744078835558e+01 5.230061564878021318e-01
1.382622173764655749e+01 -5.448486447332505378e+01 1.000310249134578982e+02 5.207570966589547545e-01
1.431458937523478703e+01 -5.427500048067592076e+01 9.987856382777032138e+01 5.261158256114295551e-01
1.482020705798858273e+01 -5.443446256687352758e+01 9.959212157001695687e+01 5.286317745670913171e-01
1.534368408930012073e+01 -5.463455945503032041e+01 9.957243513900453991e+01 5.252223524189039150e-01
1.588565129428052636e+01 -5.478286901276556620e+01 9.960935036961021183e+01 5.258173224319286909e-01
1.644676177994663746e+01 -5.469523681806290227e+01 9.970439292356218175e+01 5.220627754920683650e-01
1.702769172225899652e+01 -5.466876748834611277e+01 9.972068676972286028e+01 5.249501153108753204e-01
1.762914118095947558e+01 -5.447771278736601630e+01 9.952231870238546207e+01 5.275094241763369496e-01
1.825183494319043120e+01 -5.447580464002251688e+01 9.929812171877577498e+01 5.325234265983750381e-01
1.889652339691209448e+01 -5.454630967180501244e+01 9.958271603766263524e+01 5.327566328070006962e-01
1.956398343517063765e+01 -5.445171492362283061e+01 9.973111591819809973e+01 5.295929610890296457e-01
2.025501939230666437e+01 -5.445627377373477174e+01 9.986145349410799099e+01 5.276048377923684418e-01
2.097046401323231990e+01 -5.446288826495066360e+01 9.967025487361732417e+01 5.296736494011963226e-01
2.171117945694503604e+01 -5.459692178574257326e+01 9.946301593959891818e+01 5.281209985347716795e-01
2.247805833548724763e+01 -5.478950035294160870e+01 9.969352537330536279e+01 5.251991068688639519e-01
2.327202478960408172e+01 -5.463763909036051558e+01 9.989879145720888687e+01 5.231538230164796133e-01
2.409403560239524467e+01 -5.441054119047158366e+01 9.990879039284207863e+01 5.217835720050819637e-01
2.494508135230315560e+01 -5.452868700153615578e+01 9.953168298740466469e+01 5.280428230233868980e-01
2.582618760682675330e+01 -5.449328474556025270e+01 9.930072646483814935e+01 5.304501122566988025e-01
2.673841615839948460e+01 -5.475427283327730521e+01 9.932893269486665133e+01 5.278482040892222837e-01
2.768286630392067238e+01 -5.470390295568898864e+01 9.944696286970535937e+01 5.284233523510000197e-01
2.866067616948252450e+01 -5.455548768659050296e+01 9.950892726425911405e+01 5.288527834274875383e-01
2.967302408188870544e+01 -5.431514620925852199e+01 9.968501281271835524e+01 5.283225732373534322e-01
3.072112998861759081e+01 -5.456651288442165537e+01 9.991253371146082429e+01 5.253754934885702665e-01
3.180625692794120951e+01 -5.474353288260044792e+01 9.980162262752418201e+01 5.248236769239781330e-01
3.292971255097152294e+01 -5.439172794539359757e+01 9.981525909728500778e+01 5.256350202864462640e-01
3.409285069746813690e+01 -5.452750791337179948e+01 9.965953422044758270e+01 5.280788510317846463e-01
3.529707302730651008e+01 -5.464707507016496635e+01 9.927896024493207960e+01 5.302421561203294331e-01
3.654383070957258184e+01 -5.459176562424358536e+01 9.941178134784316001e+01 5.284803680241527690e-01
3.783462617131930728e+01 -5.457659482852269406e+01 9.962929369951064018e+01 5.261016380056519059e-01
3.917101490809260866e+01 -5.468599948607380412e+01 9.961919048755235906e+01 5.261817031677213929e-01
4.055460735840830466e+01 -5.451690703342814004e+01 9.979944581598587661e+01 5.264270220491898966e-01
4.198707084443910986e+01 -5.447273730305398232e+01 9.970234745880749472e+01 5.276154433452466819e-01
4.347013158125025711e+01 -5.468191057754518880e+01 9.963246682064185222e+01 5.269458821551862293e-01
4.500557675700499516e+01 -5.453649814004948126e+01 9.948186523998205644e+01 5.292529181694637375e-01
4.659525668664682030e+01 -5.454929267714287988e+01 9.967747607388083964e+01 5.265775941009910310e-01
4.824108704165372075e+01 -5.465727685567180316e+01 9.950940152832481544e+01 5.264251693031218871e-01
4.994505115855140787e+01 -5.444251381028477255e+01 9.974891517436824984e+01 5.261544261832965530e-01
5.170920242896759333e+01 -5.461411941789348390e+01 9.954708313928145458e+01 5.276185455564181837e-01
5.353566677410726271e+01 -5.452448423133846944e+01 9.957448655417911709e+01 5.283129429433497393e-01
5.542664520663104355e+01 -5.457645702563366541e+01 9.973150708091129957e+01 5.272397734819364024e-01
5.738441648302398335e+01 -5.459093769295930798e+01 9.959560707641340116e+01 5.265623022730316904e-01
5.941133984965031800e+01 -5.459890202284996263e+01 9.959160482226090494e+01 5.268864873303199525e-01
6.150985788580505442e+01 -5.460180248630589261e+01 9.958193665410918527e+01 5.292845183478576132e-01
6.368249944718585454e+01 -5.454830247581977432e+01 9.965154920249557335e+01 5.265515223561277880e-01
6.593188271333551143e+01 -5.452451283506170654e+01 9.980230489994066545e+01 5.263266445492735812e-01
6.826071834272386241e+01 -5.462928047711883295e+01 9.952009131268677322e+01 5.276601626222818808e-01
7.067181273927495511e+01 -5.453041700188558139e+01 9.958150531638430891e+01 5.276730716811103283e-01
7.316807143427193694e+01 -5.462063854499692894e+01 9.962175994418286962e+01 5.267722851146274810e-01
7.575250258771917800e+01 -5.448690157355454033e+01 9.975952708246913403e+01 5.267573049833462751e-01
7.842822061337676587e+01 -5.457507275408216429e+01 9.957329209767796385e+01 5.281784339468347245e-01
8.119844993184015891e+01 -5.459266158904164712e+01 9.958622511924012599e+01 5.271387299101728541e-01
8.406652885618322557e+01 -5.454648525931318659e+01 9.960032132555079443e+01 5.271052706690253498e-01
8.703591361485166544e+01 -5.454086543922711172e+01 9.958650165567817680e+01 5.290821816884020423e-01
9.011018251665016976e+01 -5.459956935776026654e+01 9.968536581813677344e+01 5.260998632124969099e-01
9.329304026284688689e+01 -5.455707568720850276e+01 9.953582757911678414e+01 5.275439356275847258e-01
9.658832241158698650e+01 -5.452921638064668741e+01 9.961815935853412896e+01 5.274335646043997183e-01
1.000000000000000426e+02 -5.455958419561816442e+01 9.966666085970425115e+01 5.276410701228686495e-01


==> anc/aspirin/aspirin_log_frac_15_nicsbuild.dat <==
1.000000000000000194e-01 -7.197688247527067595e+00 -3.479392000358875414e+00 9.317351622985492465e-01
1.035321843295662486e-01 -7.691821771321152745e+00 -3.719861455770177017e+00 9.315438517114766892e-01
1.071891319205127979e-01 -8.218120781659132845e+00 -3.976220815037645906e+00 9.313388348956485041e-01
1.109752496412072104e-01 -8.778423314292011170e+00 -4.249413801027650095e+00 9.311191321236591545e-01
1.148951000187309196e-01 -9.374634645834294844e+00 -4.540424538702561463e+00 9.308836937551947521e-01
1.189534067370319748e-01 -1.000872372544896471e+01 -4.850276844436942625e+00 9.306313952189815275e-01
1.231550603292825841e-01 -1.068271836971536537e+01 -5.180033027915548871e+00 9.303610316191827101e-01
1.275051240713013234e-01 -1.139869904203023587e+01 -5.530792128022325116e+00 9.300713119356941450e-01
1.320088400831417874e-01 -1.215879102277872370e+01 -5.903687496306034177e+00 9.297608527812166734e-01
1.366716356462006621e-01 -1.296515476195835070e+01 -6.299883633680090966e+00 9.294281716757601952e-01
1.414991297434576023e-01 -1.381997419256105708e+01 -6.720572178204072600e+00 9.290716797931813931e-01
1.464971398307286232e-01 -1.472544277154819348e+01 -7.166966934335555095e+00 9.286896741290181501e-01
1.516716888470923397e-01 -1.568374700660273824e+01 -7.640297827268398123e+00 9.282803290321579581e-01
1.570290124729377679e-01 -1.669704722216147630e+01 -8.141803660280732657e+00 9.278416870344710077e-01
1.625755666443794434e-01 -1.776745531879797468e+01 -8.672723548887351086e+00 9.273716489053468459e-01
1.683180353330957224e-01 -1.889700928749019582e+01 -9.234286903654581380e+00 9.268679628443928786e-01
1.742633386009650454e-01 -2.008764425642149476e+01 -9.827701834432190253e+00 9.263282127173653180e-01
1.804186409392072588e-01 -2.134115987487603050e+01 -1.045414185340025526e+01 9.257498052224618634e-01
1.867913599020782911e-01 -2.265918387878861040e+01 -1.111473076356724832e+01 9.251299558604114681e-01
1.933891750455231373e-01 -2.404313173815568305e+01 -1.181052563434391800e+01 9.244656735626001209e-01
2.002200371815584801e-01 -2.549416236054388563e+01 -1.254249778767540491e+01 9.237537438105742904e-01
2.072921779595371938e-01 -2.701312992012741532e+01 -1.331151174825755845e+01 9.229907100551300037e-01
2.146141197858404959e-01 -2.860053200077740243e+01 -1.411830215085929296e+01 9.221728532193488315e-01
2.221946860939524315e-01 -3.025645438731957881e+01 -1.496344864812740383e+01 9.212961690377193813e-01
2.300430119772918780e-01 -3.198051301315483030e+01 -1.584734892462146405e+01 9.203563429544070473e-01
2.381685551976159276e-01 -3.377179377635265212e+01 -1.677018999835635427e+01 9.193487222690779337e-01
2.465811075822603726e-01 -3.562879117027165421e+01 -1.773191808055313956e+01 9.182682851833905424e-01
2.552908068239517769e-01 -3.754934693717561345e+01 -1.873220736779964923e+01 9.171096063710517665e-01
2.643081486974105943e-01 -3.953059024076330985e+01 -1.977042825812862503e+01 9.158668186596956584e-01
2.736439997074671115e-01 -4.156888115953449159e+01 -2.084561561205856606e+01 9.145335703905507208e-01
2.833096101839325254e-01 -4.365975961789485638e+01 -2.195643781892972868e+01 9.131029780084632952e-01
2.933166278390045290e-01 -4.579790218210971631e+01 -2.310116757373639729e+01 9.115675734362618243e-01
3.036771118035458961e-01 -4.797708943550830440e+01 -2.427765541416145822e+01 9.099192458144415019e-01
3.144035471591500319e-01 -5.019018688849325827e+01 -2.548330720356858592e+01 9.081491772484803215e-01
3.255088599835058716e-01 -5.242914254596604451e+01 -2.671506686302035405e+01 9.062477723138293584e-01
3.370064329271929005e-01 -5.468500431479623103e+01 -2.796940574122073997e+01 9.042045812351258149e-01
3.489101213406773372e-01 -5.694796035060289796e+01 -2.924232005065578477e+01 9.020082169026949481e-01
3.612342699709432114e-01 -5.920740517779975676e+01 -3.052933777424063777e+01 8.996462662347444184e-01
3.739937302478797965e-01 -6.145203393178108087e+01 -3.182553634166265510e+01 8.971051968543110045e-01
3.872038781812555674e-01 -6.366996633387099536e+01 -3.312557217027931245e+01 8.943702606568900704e-01
4.008806328898465443e-01 -6.584890099382138828e+01 -3.442372284602966914e+01 8.914253966104184190e-01
4.150404757850476578e-01 -6.797629933191829821e+01 -3.571394227320550385e+01 8.882531360800891562e-01
4.297004704320842028e-01 -7.003959683500863775e+01 -3.698992854305549827e+01 8.848345151152984256e-01
4.448782831127586213e-01 -7.202643754758302919e+01 -3.824520356475654381e+01 8.811489994886365640e-01
4.605922041145107393e-01 -7.392492572353252456e+01 -3.947320268667425580e+01 8.771744298262953432e-01
4.768611697714471576e-01 -7.572388653625772292e+01 -4.066737164539227933e+01 8.728869959142445678e-01
4.937047852839003270e-01 -7.741312581161545836e+01 -4.182126726844228415e+01 8.682612511766021335e-01
5.111433483440168679e-01 -7.898367708986059199e+01 -4.292865749787695506e+01 8.632701803637086169e-01
5.291978735958442481e-01 -8.042802314153949794e+01 -4.398361558913688896e+01 8.578853356156541654e-01
5.478901179593943516e-01 -8.174027856708303830e+01 -4.498060288478249902e+01 8.520770581786097919e-01
5.672426068491979168e-01 -8.291632049317733788e+01 -4.591453448946175797e+01 8.458148049945000135e-01
5.872786613189482363e-01 -8.395385579421009936e+01 -4.678082261341258175e+01 8.390676008142878839e-01
6.080224261649423978e-01 -8.485241580332389333e+01 -4.757539343915800600e+01 8.318046367671799723e-01
6.294988990221888070e-01 -8.561327314666431221e+01 -4.829467522812667823e+01 8.239960342397715243e-01
6.517339604882425030e-01 -8.623928006593526163e+01 -4.893555813694794665e+01 8.156137864350301303e-01
6.747544053110694495e-01 -8.673463325331381668e+01 -4.949532995519970768e+01 8.066328758466035920e-01
6.985879746785249589e-01 -8.710457663850853294e+01 -4.997159676886653301e+01 7.970325395478519148e-01
7.232633896483537939e-01 -8.735506057033956040e+01 -5.036220338287610332e+01 7.867976100970835995e-01
7.488103857590024948e-01 -8.749238327010614569e+01 -5.066517503024664393e+01 7.759197927471285228e-01
7.752597488629463518e-01 -8.752284811836796052e+01 -5.087870897535032100e+01 7.643986474988516688e-01
8.026433522257176989e-01 -8.745247791198488585e+01 -5.100125106615813309e+01 7.522419336939311085e-01
8.309941949353395474e-01 -8.728683386979325576e+01 -5.103169624331992793e+01 7.394648677308814921e-01
8.603464416684505345e-01 -8.703099115817379072e+01 -5.096975046986696611e+01 7.260877892961803415e-01
8.907354638610441855e-01 -8.668972097923331432e+01 -5.081648024249373918e+01 7.121318116093877659e-01
9.221978823334329167e-01 -8.626791711655921802e+01 -5.057504963490367800e+01 6.976123687160882270e-01
9.547716114208060212e-01 -8.577127629403402409e+01 -5.025159894011815709e+01 6.825313154902614698e-01
9.884959046625585444e-01 -8.520719106057929082e+01 -4.985615163788297366e+01 6.668695068876187015e-01
1.023411402105453227e+00 -8.458573895748556026e+01 -4.940335287000384312e+01 6.505835657290699459e-01
1.059560179277616143e+00 -8.392055874871881826e+01 -4.891276008866854852e+01 6.336124832309487642e-01
1.096985797892383818e+00 -8.322931398245607681e+01 -4.840835802227458373e+01 6.159008213925533104e-01
1.135733358343105515e+00 -8.253339424145561054e+01 -4.791700281674114592e+01 5.974439107376445790e-01
1.175849554052156742e+00 -8.185654726272403536e+01 -4.746566312508497276e+01 5.783545796920969151e-01
1.217382727739661386e+00 -8.122232051845107037e+01 -4.707764192068108855e+01 5.589398258819807674e-01
1.260382929679727537e+00 -8.065053534115274658e+01 -4.676839076807088702e+01 5.397621504993674879e-01
1.304901978014402442e+00 -8.015346463136889099e+01 -4.654193750354966141e+01 5.216513989758012615e-01
1.350993521198026848e+00 -7.973278409059626881e+01 -4.638913928352572213e+01 5.056379826400467792e-01
1.398713102647238360e+00 -7.937848957363529223e+01 -4.628875951836884894e+01 4.928008373931882513e-01
1.448118227674533687e+00 -7.907061282373842914e+01 -4.621168536397072302e+01 4.840557677019856064e-01
1.499268432786045713e+00 -7.878369172048500957e+01 -4.612758304981269930e+01 4.799366825608502030e-01
1.552225357427047259e+00 -7.849282928308707596e+01 -4.601225909118119972e+01 4.804318112921796557e-01
1.607052818261638816e+00 -7.817935379732253409e+01 -4.585341450240876782e+01 4.849274291344520815e-01
1.663816886076129320e+00 -7.783412412968236538e+01 -4.565277763932469668e+01 4.922864629349948951e-01
1.722585965398787167e+00 -7.745755783062482180e+01 -4.542390136175735904e+01 5.010510707022446386e-01
1.783430876931910047e+00 -7.705698986186747845e+01 -4.518673716156354203e+01 5.097131840861657270e-01
1.846424942895544374e+00 -7.664307482407137684e+01 -4.496144389160050991e+01 5.169659342838228699e-01
1.911644075385702912e+00 -7.622696805802806352e+01 -4.476386357532322791e+01 5.218602734193865667e-01
1.979166867853557665e+00 -7.581914477748331649e+01 -4.460372946362544866e+01 5.238500947503279548e-01
2.049074689815847616e+00 -7.542981002949308333e+01 -4.448493945662488613e+01 5.227787854921526201e-01
2.121451784910630689e+00 -7.507059859753731246e+01 -4.440624441689093516e+01 5.188861910135832423e-01
2.196385372416546744e+00 -7.475739077315652992e+01 -4.436104299962752862e+01 5.128692654355181402e-01
2.273965752357928860e+00 -7.451353468922381751e+01 -4.433657317808862075e+01 5.059338844614920117e-01
2.354286414322418253e+00 -7.437098916959145356e+01 -4.431468987817457617e+01 4.997031938030302434e-01
2.437444150122221043e+00 -7.436521609614167971e+01 -4.427658121094520993e+01 4.958915507298417014e-01
2.523539170434766721e+00 -7.452127202818807916e+01 -4.421060064159266290e+01 4.958264636082619359e-01
2.612675225563328762e+00 -7.483550493897000422e+01 -4.411791167311167072e+01 5.000555569835177794e-01
2.704959730463135426e+00 -7.526575511345087932e+01 -4.401101896546971659e+01 5.081876191300224166e-01
2.800503894183631104e+00 -7.574255652735571687e+01 -4.390837699409061656e+01 5.188108878082946518e-01
2.899422853882877238e+00 -7.619663452255132086e+01 -4.383314444499019658e+01 5.293814182057496875e-01
3.001835813575589818e+00 -7.657728468857986570e+01 -4.381077667703056022e+01 5.368248190317271851e-01
3.107866187782013512e+00 -7.684667487632692939e+01 -4.384804033918255328e+01 5.397715391725459444e-01
3.217641750250736621e+00 -7.697574525546185953e+01 -4.391046729665524850e+01 5.407208279486606095e-01
3.331294787934673263e+00 -7.696711966832960172e+01 -4.395862816305336196e+01 5.443134988147138031e-01
3.448962260405758151e+00 -7.687393348909093049e+01 -4.403264639047488771e+01 5.523714462193091146e-01
3.570785964900463405e+00 -7.677776224954932616e+01 -4.424384976152485649e+01 5.621826888557498458e-01
3.696912707195027625e+00 -7.673966822209889926e+01 -4.462304213907981421e+01 5.706758385087079555e-01
3.827494478516312526e+00 -7.675159085840890327e+01 -4.504591166703854554e+01 5.779675699451943816e-01
3.962688638701477917e+00 -7.674160511040402355e+01 -4.539786575394025192e+01 5.857996522523671867e-01
4.102658105827192259e+00 -7.666918207855168532e+01 -4.572782170311130301e+01 5.963331799562173741e-01
4.247571552536898665e+00 -7.657331490148989417e+01 -4.613335639213896400e+01 6.118785152587986609e-01
4.397603609302719541e+00 -7.647289006103913778e+01 -4.660124540214977884e+01 6.297792461457517588e-01
4.552935074866948817e+00 -7.633097002170693202e+01 -4.704978744920070710e+01 6.410239523090810465e-01
4.713753134116723587e+00 -7.615734112513644050e+01 -4.741081588521826973e+01 6.409541774677425252e-01
4.880251583654432679e+00 -7.594672295173050713e+01 -4.766985147793414512e+01 6.336985754124528913e-01
5.052631065335682514e+00 -7.561562106376526060e+01 -4.788014729183485940e+01 6.241843098221880881e-01
5.231099308056263553e+00 -7.524742665931334784e+01 -4.804460093365379691e+01 6.175820319227236510e-01
5.415871378079474496e+00 -7.506298915740960354e+01 -4.811482860370681891e+01 6.182722454512963317e-01
5.607169938205459836e+00 -7.511282919228086996e+01 -4.815479038638143550e+01 6.229079666439744090e-01
5.805225516094900229e+00 -7.535982717063622260e+01 -4.826644103099122418e+01 6.234355364217842865e-01
6.010276782070384627e+00 -7.571607855137978049e+01 -4.843905639695697829e+01 6.188620891137293079e-01
6.222570836730231036e+00 -7.605987257664176582e+01 -4.858037776271125097e+01 6.172775174680513732e-01
6.442363508721374643e+00 -7.647774679247791596e+01 -4.857325959400149173e+01 6.235307711722488655e-01
6.669919663030123402e+00 -7.690962059384179383e+01 -4.829085620989984307e+01 6.347125259888020121e-01
6.905513520162329222e+00 -7.709911465794512253e+01 -4.786216137897154965e+01 6.438068437028477975e-01
7.149428986597579971e+00 -7.712988550907095942e+01 -4.762162581728262012e+01 6.447011420449620944e-01
7.401959996915643991e+00 -7.710960697948972609e+01 -4.754611298899971672e+01 6.414404455000968230e-01
7.663410868007458632e+00 -7.687425322933192717e+01 -4.739146619788854053e+01 6.401360227632603150e-01
7.934096665797492953e+00 -7.645399814352487056e+01 -4.732245546907330436e+01 6.439792692123547102e-01
8.214343584919427954e+00 -7.599622447363340427e+01 -4.730876517721104335e+01 6.482901351297516435e-01
8.504489341802679903e+00 -7.565971830395334052e+01 -4.729785927877502161e+01 6.468577150681789067e-01
8.804883581643464296e+00 -7.555675727129239760e+01 -4.715186582774062174e+01 6.496223848767944675e-01
9.115888299750823265e+00 -7.556645496420301811e+01 -4.694479322659262266e+01 6.497841558843294729e-01
9.437878277775382685e+00 -7.561142031367330674e+01 -4.693754941359008370e+01 6.318126201713236689e-01
9.771241535346497642e+00 -7.567539218088150221e+01 -4.681064062644247770e+01 6.179023096704079343e-01
1.011637979766207351e+01 -7.587242820424937406e+01 -4.692068375159254856e+01 6.159571973906532438e-01
1.047370897959449643e+01 -7.616320969035861310e+01 -4.694268753642009528e+01 6.134844030036749052e-01
1.084365968689610327e+01 -7.643553129668232771e+01 -4.680878600029492986e+01 6.157268948790992624e-01
1.122667773510813660e+01 -7.636007252036206694e+01 -4.659591057590449736e+01 6.215782193693302204e-01
1.162322468679852605e+01 -7.652813971316220432e+01 -4.682459560730641357e+01 6.150275532842235382e-01
1.203377840777589469e+01 -7.652451379098783946e+01 -4.711004682411902422e+01 6.032621759868700417e-01
1.245883364295007922e+01 -7.635334679808126168e+01 -4.696951922496182874e+01 6.129970736905222539e-01
1.289890261253308523e+01 -7.620492169077338929e+01 -4.678133023615205133e+01 6.226860007943426645e-01
1.335451562929898728e+01 -7.618539094032423975e+01 -4.682474937163114248e+01 6.195299243072984741e-01
1.382622173764655749e+01 -7.638580534153425106e+01 -4.702364662670450457e+01 6.095168319190611417e-01
1.431458937523478703e+01 -7.640239089274076889e+01 -4.711880575705045260e+01 6.119188087505444962e-01
1.482020705798858273e+01 -7.579200286402318909e+01 -4.703517224998907409e+01 6.208848633070757073e-01
1.534368408930012073e+01 -7.575246055795956579e+01 -4.716498954073976790e+01 6.118080473944064179e-01
1.588565129428052636e+01 -7.620167901828898493e+01 -4.732788733774648904e+01 6.102421948948100194e-01
1.644676177994663746e+01 -7.644045814336099909e+01 -4.739976124094960852e+01 6.172420918934280465e-01
1.702769172225899652e+01 -7.662607793049370741e+01 -4.729115568879861087e+01 6.223943718492488397e-01
1.762914118095947558e+01 -7.642475779948570391e+01 -4.711711011112943481e+01 6.172594450279396128e-01
1.825183494319043120e+01 -7.587593971104053026e+01 -4.657771593904243446e+01 6.240133448559190832e-01
1.889652339691209448e+01 -7.584569569511677400e+01 -4.674613620397562386e+01 6.243897986751448803e-01
1.956398343517063765e+01 -7.613922621302795335e+01 -4.692990112225271560e+01 6.328533027135546662e-01
2.025501939230666437e+01 -7.637013870015557870e+01 -4.697710266384481770e+01 6.370213521048078142e-01
2.097046401323231990e+01 -7.636015465841036587e+01 -4.724047922234503716e+01 6.275123013339363176e-01
2.171117945694503604e+01 -7.597300944081261775e+01 -4.738208099609033042e+01 6.180121734548625900e-01
2.247805833548724763e+01 -7.590757240484825275e+01 -4.727474657670235558e+01 6.137089103484170138e-01
2.327202478960408172e+01 -7.645113533958416951e+01 -4.714416376279623933e+01 6.169578320361573942e-01
2.409403560239524467e+01 -7.650730801733094211e+01 -4.703294547854663676e+01 6.236129020172356263e-01
2.494508135230315560e+01 -7.604525284441677968e+01 -4.702265737066463203e+01 6.210304215769818503e-01
2.582618760682675330e+01 -7.605735164200758902e+01 -4.702070103266552792e+01 6.153620461366808847e-01
2.673841615839948460e+01 -7.630243197727610038e+01 -4.694489876158488073e+01 6.086865133124362837e-01
2.768286630392067238e+01 -7.620333594168630498e+01 -4.677628445914027111e+01 6.121556400361849448e-01
2.866067616948252450e+01 -7.625856517306864646e+01 -4.693056942959304223e+01 6.201302213723822732e-01
2.967302408188870544e+01 -7.620063451098663165e+01 -4.706279646979521658e+01 6.286892982941574282e-01
3.072112998861759081e+01 -7.616906248037662408e+01 -4.724558018520244218e+01 6.303491569253657500e-01
3.180625692794120951e+01 -7.606551519201100575e+01 -4.741951437763415811e+01 6.258841289712582245e-01
3.292971255097152294e+01 -7.635131125487436066e+01 -4.722602852581793798e+01 6.167016304098270618e-01
3.409285069746813690e+01 -7.631261974171729889e+01 -4.696320718775717751e+01 6.164232496905635017e-01
3.529707302730651008e+01 -7.603103736079384589e+01 -4.694211865846030207e+01 6.221703800082831748e-01
3.654383070957258184e+01 -7.643523624427629670e+01 -4.689423340311694233e+01 6.177993372936448901e-01
3.783462617131930728e+01 -7.616446322330877194e+01 -4.701041573990291056e+01 6.112823247560730255e-01
3.917101490809260866e+01 -7.618159119345013153e+01 -4.714789003236116116e+01 6.182447500540314556e-01
4.055460735840830466e+01 -7.617018408683921393e+01 -4.716343882386615149e+01 6.311702370435899878e-01
4.198707084443910986e+01 -7.608130609026191848e+01 -4.711062220004963308e+01 6.218682839941958029e-01
4.347013158125025711e+01 -7.628188180941030794e+01 -4.698610903702001451e+01 6.231294437670749087e-01
4.500557675700499516e+01 -7.610204703845649021e+01 -4.693948283146070111e+01 6.174352372003546474e-01
4.659525668664682030e+01 -7.631048419944443140e+01 -4.708712001490086152e+01 6.231056237143756116e-01
4.824108704165372075e+01 -7.609334590019237510e+01 -4.706507222563550386e+01 6.149307487025551522e-01
4.994505115855140787e+01 -7.630719831678986509e+01 -4.708204733831404809e+01 6.180878235398868936e-01
5.170920242896759333e+01 -7.608518901960967185e+01 -4.697559405815330535e+01 6.254857741531367754e-01
5.353566677410726271e+01 -7.620243964146445137e+01 -4.703818044744921423e+01 6.218182444708155732e-01
5.542664520663104355e+01 -7.624194323735025591e+01 -4.717643896669541448e+01 6.197056263737880100e-01
5.738441648302398335e+01 -7.614256003850847776e+01 -4.706740837234699626e+01 6.205333754788908696e-01
5.941133984965031800e+01 -7.636057331026502482e+01 -4.701509900959085542e+01 6.171449917543573305e-01
6.150985788580505442e+01 -7.605463398748717907e+01 -4.693038503857364674e+01 6.194145602690467323e-01
6.368249944718585454e+01 -7.622052595157630606e+01 -4.708794669007949096e+01 6.227802177038791465e-01
6.593188271333551143e+01 -7.626772523171824503e+01 -4.723836245801057032e+01 6.205781687405693692e-01
6.826071834272386241e+01 -7.619733107333708233e+01 -4.703572154796960803e+01 6.195132920300797652e-01
7.067181273927495511e+01 -7.621552370714526603e+01 -4.698711808089893793e+01 6.174487524692763296e-01
7.316807143427193694e+01 -7.615397895114244875e+01 -4.707432689625493083e+01 6.218724897515013339e-01
7.575250258771917800e+01 -7.632989254968286730e+01 -4.711697136066766234e+01 6.209719261321064998e-01
7.842822061337676587e+01 -7.614555056737738425e+01 -4.705131004100256575e+01 6.210464575846342816e-01
8.119844993184015891e+01 -7.620559651296076709e+01 -4.704524938760255282e+01 6.162180634400279411e-01
8.406652885618322557e+01 -7.614717785173583309e+01 -4.709194986447695896e+01 6.186179950348517087e-01
8.703591361485166544e+01 -7.614844457123490429e+01 -4.699206942628494232e+01 6.219102964409161105e-01
9.011018251665016976e+01 -7.615545930073231773e+01 -4.712070095705091433e+01 6.215080803312219571e-01
9.329304026284688689e+01 -7.616777109974918858e+01 -4.697929388065238498e+01 6.192841693939212799e-01
9.658832241158698650e+01 -7.619814619074197992e+01 -4.698040913156143006e+01 6.196746509273295400e-01
1.000000000000000426e+02 -7.614093949774817816e+01 -4.714079430627651135e+01 6.213247343478125462e-01


==> anc/aspirin/aspirin_log_frac_16_nicsbuild.dat <==
1.000000000000000194e-01 -7.373546610055821127e+00 -4.824415931238284827e+00 2.380614564378680520e-01
1.035321843295662486e-01 -7.879721305201381476e+00 -5.157634734850994107e+00 2.379820846728241124e-01
1.071891319205127979e-01 -8.418841007286738787e+00 -5.512841956252668041e+00 2.378969861491710691e-01
1.109752496412072104e-01 -8.992787736952571720e+00 -5.891339097145763759e+00 2.378057451605238570e-01
1.148951000187309196e-01 -9.603512292829966768e+00 -6.294482696387678544e+00 2.377079153113793031e-01
1.189534067370319748e-01 -1.025303058860175476e+01 -6.723683223866919079e+00 2.376030171452444273e-01
1.231550603292825841e-01 -1.094341872364036128e+01 -7.180403286717545797e+00 2.374905355696524667e-01
1.275051240713013234e-01 -1.167680660461254938e+01 -7.666155038424742330e+00 2.373699170525052082e-01
1.320088400831417874e-01 -1.245536992004897137e+01 -8.182496670670602157e+00 2.372405665687222498e-01
1.366716356462006621e-01 -1.328132025509416714e+01 -8.731027857009713955e+00 2.371018442668075543e-01
1.414991297434576023e-01 -1.415689312008568557e+01 -9.313384006928874470e+00 2.369530618232007779e-01
1.464971398307286232e-01 -1.508433365501277024e+01 -9.931229178887626574e+00 2.367934784479099608e-01
1.516716888470923397e-01 -1.606587976323110567e+01 -1.058624749202632742e+01 2.366222964989294353e-01
1.570290124729377679e-01 -1.710374242319072380e+01 -1.128013286894135625e+01 2.364386566561779979e-01
1.625755666443794434e-01 -1.820008292774870995e+01 -1.201457693695222417e+01 2.362416325985061683e-01
1.683180353330957224e-01 -1.935698680847404418e+01 -1.279125491345828891e+01 2.360302251194376366e-01
1.742633386009650454e-01 -2.057643421910545456e+01 -1.361180930332391270e+01 2.358033556073153847e-01
1.804186409392072588e-01 -2.186026658007747869e+01 -1.447783124385482267e+01 2.355598588020905715e-01
1.867913599020782911e-01 -2.321014932718362545e+01 -1.539083934718047431e+01 2.352984747319433190e-01
1.933891750455231373e-01 -2.462753066458227735e+01 -1.635225591221630026e+01 2.350178397152963283e-01
2.002200371815584801e-01 -2.611359629819728312e+01 -1.736338041045318903e+01 2.347164762963118712e-01
2.072921779595371938e-01 -2.766922022299866057e+01 -1.842536019334364639e+01 2.343927819684709646e-01
2.146141197858404959e-01 -2.929491175936819403e+01 -1.953915842582868834e+01 2.340450165135315452e-01
2.221946860939524315e-01 -3.099075918237113214e+01 -2.070551932229835757e+01 2.336712877674929079e-01
2.300430119772918780e-01 -3.275637046523809204e+01 -2.192493084965343186e+01 2.332695355971180773e-01
2.381685551976159276e-01 -3.459081186602784186e+01 -2.319758516845895358e+01 2.328375138490982044e-01
2.465811075822603726e-01 -3.649254532431574205e+01 -2.452333720826450048e+01 2.323727700081325009e-01
2.552908068239517769e-01 -3.845936590129451105e+01 -2.590166191714462940e+01 2.318726222794890990e-01
2.643081486974105943e-01 -4.048834078805566605e+01 -2.733161088747627332e+01 2.313341337912725726e-01
2.736439997074671115e-01 -4.257575171653270019e+01 -2.881176923758256692e+01 2.307540836008838692e-01
2.833096101839325254e-01 -4.471704292563183003e+01 -3.034021381813749940e+01 2.301289341881024020e-01
2.933166278390045290e-01 -4.690677714740744619e+01 -3.191447400699264847e+01 2.294547951314313550e-01
3.036771118035458961e-01 -4.913860236622760880e+01 -3.353149654754437137e+01 2.287273826991158554e-01
3.144035471591500319e-01 -5.140523234412529519e+01 -3.518761606241075413e+01 2.279419751571188091e-01
3.255088599835058716e-01 -5.369844406960303473e+01 -3.687853302137014566e+01 2.270933636974246939e-01
3.370064329271929005e-01 -5.600909534174792270e+01 -3.859930104235301229e+01 2.261757990574190802e-01
3.489101213406773372e-01 -5.832716561018872170e+01 -4.034432543623296397e+01 2.251829341232145232e-01
3.612342699709432114e-01 -6.064182291545611037e+01 -4.210737484745042991e+01 2.241077631257100411e-01
3.739937302478797965e-01 -6.294151927625446064e+01 -4.388160766924914924e+01 2.229425584481019573e-01
3.872038781812555674e-01 -6.521411611708811051e+01 -4.565961460171698150e+01 2.216788065954031495e-01
4.008806328898465443e-01 -6.744704029812869805e+01 -4.743347825320248745e+01 2.203071455476220686e-01
4.150404757850476578e-01 -6.962746999135914905e+01 -4.919485004820305107e+01 2.188173065338998302e-01
4.297004704320842028e-01 -7.174254805632257614e+01 -5.093504389504451524e+01 2.171980642484872825e-01
4.448782831127586213e-01 -7.377961874725893665e+01 -5.264514509707595380e+01 2.154372006727972022e-01
4.605922041145107393e-01 -7.572648160631814562e+01 -5.431613189369942063e+01 2.135214889721431530e-01
4.768611697714471576e-01 -7.757165437775408634e+01 -5.593900584781074059e+01 2.114367053710562994e-01
4.937047852839003270e-01 -7.930463486530669570e+01 -5.750492613623249838e+01 2.091676784546362966e-01
5.111433483440168679e-01 -8.091615003241525983e+01 -5.900534175980104834e+01 2.066983869185738398e-01
5.291978735958442481e-01 -8.239837951817774808e+01 -6.043211490740902292e+01 2.040121183170765795e-01
5.478901179593943516e-01 -8.374514032310629830e+01 -6.177762834482685150e+01 2.010917026675494990e-01
5.672426068491979168e-01 -8.495201990555322880e+01 -6.303486993333930855e+01 1.979198356230989775e-01
5.872786613189482363e-01 -8.601644648030213602e+01 -6.419748840362316855e+01 1.944795058553501765e-01
6.080224261649423978e-01 -8.693768802042440313e+01 -6.525981650456799343e+01 1.907545395744612571e-01
6.294988990221888070e-01 -8.771677534551584188e+01 -6.621686079040929940e+01 1.867302705042194200e-01
6.517339604882425030e-01 -8.835634965514564954e+01 -6.706426175038470205e+01 1.823943342394185041e-01
6.747544053110694495e-01 -8.886044076767744571e+01 -6.779823381577351427e+01 1.777375690079560644e-01
6.985879746785249589e-01 -8.923418890233502054e+01 -6.841550198506733693e+01 1.727549769846015715e-01
7.232633896483537939e-01 -8.948352977518500495e+01 -6.891326016774790730e+01 1.674466577684927127e-01
7.488103857590024948e-01 -8.961486966198039283e+01 -6.928918525538685458e+01 1.618185659831721801e-01
7.752597488629463518e-01 -8.963478337213034308e+01 -6.954154912148226231e+01 1.558828695849060475e-01
8.026433522257176989e-01 -8.954977299798702006e+01 -6.966947593682523632e+01 1.496576040293572663e-01
8.309941949353395474e-01 -8.936612768154350306e+01 -6.967339066439033957e+01 1.431652537291087657e-01
8.603464416684505345e-01 -8.908992277172835372e+01 -6.955569106540781377e+01 1.364298907715698062e-01
8.907354638610441855e-01 -8.872718836507364415e+01 -6.932164348532323572e+01 1.294726316173922531e-01
9.221978823334329167e-01 -8.828425976515791262e+01 -6.898044585433723341e+01 1.223055279841140375e-01
9.547716114208060212e-01 -8.776829372077439473e+01 -6.854631697780980915e+01 1.149246830700472732e-01
9.884959046625585444e-01 -8.718789398837770932e+01 -6.803936520804838040e+01 1.073044224335468200e-01
1.023411402105453227e+00 -8.655374085628227476e+01 -6.748588295664974623e+01 9.939564271006484653e-02
1.059560179277616143e+00 -8.587906999893148452e+01 -6.691764742700232205e+01 9.113261254735517680e-02
1.096985797892383818e+00 -8.517981061508484686e+01 -6.636984278968432704e+01 8.245271775085764865e-02
1.135733358343105515e+00 -8.447419016546355408e+01 -6.587742032390640645e+01 7.333187250895979725e-02
1.175849554052156742e+00 -8.378166247649768650e+01 -6.547011926858431252e+01 6.383385117872458769e-02
1.217382727739661386e+00 -8.312112980727121681e+01 -6.516694617700638048e+01 5.416528575583504090e-02
1.260382929679727537e+00 -8.250860388064471351e+01 -6.497150046135419643e+01 4.472180353947069475e-02
1.304901978014402442e+00 -8.195465834444887321e+01 -6.486986466706395049e+01 3.610478651328530991e-02
1.350993521198026848e+00 -8.146221232306425009e+01 -6.483253478922858903e+01 2.906730764263636135e-02
1.398713102647238360e+00 -8.102527949376222693e+01 -6.482086005881100732e+01 2.428244745188837608e-02
1.448118227674533687e+00 -8.062924650056491771e+01 -6.479683198134506483e+01 2.185884072124535948e-02
1.499268432786045713e+00 -8.025296323955768685e+01 -6.473338589541017996e+01 2.107931055964964301e-02
1.552225357427047259e+00 -7.987245334343448633e+01 -6.462154159966698330e+01 2.096931396874550380e-02
1.607052818261638816e+00 -7.946549798467164294e+01 -6.447147397748923936e+01 2.099902327133247246e-02
1.663816886076129320e+00 -7.901591980340941745e+01 -6.430701125918241701e+01 2.120589750290115261e-02
1.722585965398787167e+00 -7.851634752669639283e+01 -6.415607755596934680e+01 2.196209379244639867e-02
1.783430876931910047e+00 -7.796873491197312944e+01 -6.404147171807105110e+01 2.368166001669485404e-02
1.846424942895544374e+00 -7.738284472718449081e+01 -6.397574161611730403e+01 2.662089761667592661e-02
1.911644075385702912e+00 -7.677387304971749415e+01 -6.396102137500800211e+01 3.084970590355442036e-02
1.979166867853557665e+00 -7.616079350689570049e+01 -6.399156449769948551e+01 3.632532852344265428e-02
2.049074689815847616e+00 -7.556642431646666580e+01 -6.405564751848528715e+01 4.295139923607375204e-02
2.121451784910630689e+00 -7.501873264783222339e+01 -6.413525504195618510e+01 5.059897689652140956e-02
2.196385372416546744e+00 -7.455117864297979224e+01 -6.420511622291546416e+01 5.912799112448211686e-02
2.273965752357928860e+00 -7.419916152306730339e+01 -6.423485981739523254e+01 6.843330720598132799e-02
2.354286414322418253e+00 -7.399106778425841924e+01 -6.419715400155064344e+01 7.849746192985111726e-02
2.437444150122221043e+00 -7.393613818053258058e+01 -6.408008911658497198e+01 8.939701396832444580e-02
2.523539170434766721e+00 -7.401538770134617096e+01 -6.389649869271789129e+01 1.012148118595511403e-01
2.612675225563328762e+00 -7.418295772952386358e+01 -6.368229520316614156e+01 1.138883778504367617e-01
2.704959730463135426e+00 -7.438144865981259102e+01 -6.348333130430687987e+01 1.271386710867516978e-01
2.800503894183631104e+00 -7.456587709582457535e+01 -6.333907456910434064e+01 1.405888892612974228e-01
2.899422853882877238e+00 -7.472090935579957716e+01 -6.327013791229958883e+01 1.538673237736978006e-01
3.001835813575589818e+00 -7.485744379767116641e+01 -6.326803186967840276e+01 1.663103063355200195e-01
3.107866187782013512e+00 -7.499566172659176289e+01 -6.328842744235252837e+01 1.764786703455713257e-01
3.217641750250736621e+00 -7.515724259266777096e+01 -6.326421529232101193e+01 1.824330710391529053e-01
3.331294787934673263e+00 -7.536848079505952569e+01 -6.314683529763030378e+01 1.830073944218234272e-01
3.448962260405758151e+00 -7.565346861013165380e+01 -6.294553953113479139e+01 1.787728372323046100e-01
3.570785964900463405e+00 -7.601775281879071144e+01 -6.272469623106075431e+01 1.715239705911766610e-01
3.696912707195027625e+00 -7.644266247872003817e+01 -6.256363530146703056e+01 1.630148179475530978e-01
3.827494478516312526e+00 -7.689585561654492096e+01 -6.250728005273934684e+01 1.547717193411000947e-01
3.962688638701477917e+00 -7.734173573524084588e+01 -6.254001175029747372e+01 1.491501114883533596e-01
4.102658105827192259e+00 -7.772125343147405374e+01 -6.265117767343843980e+01 1.490336332840899447e-01
4.247571552536898665e+00 -7.794243482990391669e+01 -6.291736745140573817e+01 1.548082332904881508e-01
4.397603609302719541e+00 -7.798528803898591377e+01 -6.337720966731402683e+01 1.621127867370222575e-01
4.552935074866948817e+00 -7.801032970452166637e+01 -6.388803276410533272e+01 1.649548979645936719e-01
4.713753134116723587e+00 -7.814979364934879413e+01 -6.425057235657342858e+01 1.610610067013999447e-01
4.880251583654432679e+00 -7.820125086898053723e+01 -6.434581170344111456e+01 1.530499940815150950e-01
5.052631065335682514e+00 -7.794970515149758228e+01 -6.416292264163865866e+01 1.463380425669058016e-01
5.231099308056263553e+00 -7.759836176525307394e+01 -6.386918661967638400e+01 1.445461153272922794e-01
5.415871378079474496e+00 -7.737975395280612645e+01 -6.368439232651806492e+01 1.448380912754222705e-01
5.607169938205459836e+00 -7.725273258132291687e+01 -6.351772400226523985e+01 1.430744082357907621e-01
5.805225516094900229e+00 -7.714027343588993801e+01 -6.318046616153388584e+01 1.368496345167016237e-01
6.010276782070384627e+00 -7.687870025636689775e+01 -6.283047879668629321e+01 1.254764195889964962e-01
6.222570836730231036e+00 -7.657660252190481742e+01 -6.273304751885187613e+01 1.145421760172036646e-01
6.442363508721374643e+00 -7.654766074462467884e+01 -6.282512682280220417e+01 1.110840407550586356e-01
6.669919663030123402e+00 -7.662228252775751969e+01 -6.296730139923973013e+01 1.144444768193387252e-01
6.905513520162329222e+00 -7.653591825083690026e+01 -6.313300706733824086e+01 1.182924686882539239e-01
7.149428986597579971e+00 -7.658272910946372747e+01 -6.308732747592448220e+01 1.200157846011802171e-01
7.401959996915643991e+00 -7.675801531212972861e+01 -6.273182455603424046e+01 1.200073876853941790e-01
7.663410868007458632e+00 -7.678723986126372836e+01 -6.252711739128346835e+01 1.252051816592558986e-01
7.934096665797492953e+00 -7.682891017364799779e+01 -6.272914774743200894e+01 1.305634342259326675e-01
8.214343584919427954e+00 -7.699178465291366535e+01 -6.308788679262904964e+01 1.314657655805658576e-01
8.504489341802679903e+00 -7.708706211056578184e+01 -6.299983566740273488e+01 1.295826780419182256e-01
8.804883581643464296e+00 -7.723626150526723677e+01 -6.258155440904048561e+01 1.289696716852312963e-01
9.115888299750823265e+00 -7.767330062829221049e+01 -6.242736811233393723e+01 1.292811940590025133e-01
9.437878277775382685e+00 -7.794652167489033445e+01 -6.252021939233549119e+01 1.344306852325405921e-01
9.771241535346497642e+00 -7.781955918120335980e+01 -6.231014558975060424e+01 1.440599959438373101e-01
1.011637979766207351e+01 -7.732559069529941098e+01 -6.210657426440161544e+01 1.504204453072318648e-01
1.047370897959449643e+01 -7.679783956654256372e+01 -6.218591294328172125e+01 1.573435753074832744e-01
1.084365968689610327e+01 -7.643891066120443156e+01 -6.207890780086175653e+01 1.489194362211274103e-01
1.122667773510813660e+01 -7.631679755864756487e+01 -6.229550896180499109e+01 1.279446372440382340e-01
1.162322468679852605e+01 -7.672901243500815838e+01 -6.279725201755601915e+01 1.119293428247385980e-01
1.203377840777589469e+01 -7.687361623170974667e+01 -6.316201437387796602e+01 1.130011219327522187e-01
1.245883364295007922e+01 -7.695639736596747582e+01 -6.356210209548290635e+01 1.168702352972848801e-01
1.289890261253308523e+01 -7.704285041119477739e+01 -6.359155031540444725e+01 1.232281448279923947e-01
1.335451562929898728e+01 -7.712674767646497287e+01 -6.352897630194048872e+01 1.377157795673348561e-01
1.382622173764655749e+01 -7.748495788629627157e+01 -6.357137038623764624e+01 1.453187891102378504e-01
1.431458937523478703e+01 -7.723094291703651493e+01 -6.340808156908075688e+01 1.485673368798051674e-01
1.482020705798858273e+01 -7.697155361116223560e+01 -6.326449540640512481e+01 1.402215105280273377e-01
1.534368408930012073e+01 -7.685742706142498548e+01 -6.292523953661741132e+01 1.346013967751286122e-01
1.588565129428052636e+01 -7.674563613754089886e+01 -6.290095816895029657e+01 1.296569560087213469e-01
1.644676177994663746e+01 -7.663918761629298615e+01 -6.292003831377181200e+01 1.302830643986975234e-01
1.702769172225899652e+01 -7.700195778308388128e+01 -6.316994925463282584e+01 1.364333308866557681e-01
1.762914118095947558e+01 -7.721963081639783866e+01 -6.298547276100985215e+01 1.322039791091723926e-01
1.825183494319043120e+01 -7.718270796572058146e+01 -6.276694272034151822e+01 1.270980851875185003e-01
1.889652339691209448e+01 -7.715601944568211934e+01 -6.253767981979292756e+01 1.265290735363256702e-01
1.956398343517063765e+01 -7.702292439438082283e+01 -6.271751930344913717e+01 1.290653814648330122e-01
2.025501939230666437e+01 -7.710305497836444033e+01 -6.270386274850865505e+01 1.335216626941288232e-01
2.097046401323231990e+01 -7.697315755111556257e+01 -6.272160840542924376e+01 1.376456681182562369e-01
2.171117945694503604e+01 -7.685466470087649782e+01 -6.278390550676307669e+01 1.347101924640576598e-01
2.247805833548724763e+01 -7.704170902714975000e+01 -6.291088428147998712e+01 1.336736803317268019e-01
2.327202478960408172e+01 -7.714394171238649278e+01 -6.320040996007790568e+01 1.314153132926816903e-01
2.409403560239524467e+01 -7.693427944276895403e+01 -6.337938687909638702e+01 1.306084561334582839e-01
2.494508135230315560e+01 -7.694476990532496075e+01 -6.315184230399543708e+01 1.292675745455225678e-01
2.582618760682675330e+01 -7.703282052482755660e+01 -6.294638567929254691e+01 1.349247720543300666e-01
2.673841615839948460e+01 -7.709967940236082029e+01 -6.292539661374465254e+01 1.400006537886249181e-01
2.768286630392067238e+01 -7.693367134435845855e+01 -6.278632878673822404e+01 1.313097529223945237e-01
2.866067616948252450e+01 -7.690717036373318649e+01 -6.313786015561325371e+01 1.269088526824319052e-01
2.967302408188870544e+01 -7.706441753365831460e+01 -6.286160824384516843e+01 1.342902581284106112e-01
3.072112998861759081e+01 -7.729359102213182098e+01 -6.286343659752807156e+01 1.285624738097430886e-01
3.180625692794120951e+01 -7.706121133154594816e+01 -6.282489093219668064e+01 1.343395997801036246e-01
3.292971255097152294e+01 -7.676854117947243594e+01 -6.297473751664593777e+01 1.347558072875212898e-01
3.409285069746813690e+01 -7.700470773367483446e+01 -6.298890840544461867e+01 1.309415702038884688e-01
3.529707302730651008e+01 -7.718555826169640000e+01 -6.303062322768813885e+01 1.288903502834799486e-01
3.654383070957258184e+01 -7.702388537317635553e+01 -6.303691226386160906e+01 1.334676817202068988e-01
3.783462617131930728e+01 -7.679247858628276902e+01 -6.293388673153692991e+01 1.329356876061933979e-01
3.917101490809260866e+01 -7.710535960603621675e+01 -6.305064213393262662e+01 1.343318809307196271e-01
4.055460735840830466e+01 -7.711200083753344359e+01 -6.299675023858048917e+01 1.308751101593425281e-01
4.198707084443910986e+01 -7.693003853485988941e+01 -6.286000381234824630e+01 1.303449154205971183e-01
4.347013158125025711e+01 -7.703714423696411018e+01 -6.282039828616086652e+01 1.350223645808322492e-01
4.500557675700499516e+01 -7.692026197653915176e+01 -6.286442187722445851e+01 1.318927647638483136e-01
4.659525668664682030e+01 -7.708270498342487542e+01 -6.304071038902985435e+01 1.321710441270400882e-01
4.824108704165372075e+01 -7.704010567119367181e+01 -6.307264678467252850e+01 1.316767147328620768e-01
4.994505115855140787e+01 -7.686250746501593767e+01 -6.298532951322019358e+01 1.346453345770299015e-01
5.170920242896759333e+01 -7.712916352619883753e+01 -6.293708100534890093e+01 1.304338343563413438e-01
5.353566677410726271e+01 -7.697479355103006071e+01 -6.284143329400590972e+01 1.308804135979151906e-01
5.542664520663104355e+01 -7.699139968135767731e+01 -6.290254730912588599e+01 1.340103127053275389e-01
5.738441648302398335e+01 -7.708464938536320687e+01 -6.305129135186189160e+01 1.320279466077474984e-01
5.941133984965031800e+01 -7.700592227337169504e+01 -6.303332532731884186e+01 1.331604495867906857e-01
6.150985788580505442e+01 -7.704174887378128744e+01 -6.288128089263054221e+01 1.327953404244350544e-01
6.368249944718585454e+01 -7.702839096968070010e+01 -6.294210656681558191e+01 1.296841855830878076e-01
6.593188271333551143e+01 -7.704331174519687409e+01 -6.285133523953543744e+01 1.343407148634360171e-01
6.826071834272386241e+01 -7.704615315787692964e+01 -6.294028922550242555e+01 1.314224057958209568e-01
7.067181273927495511e+01 -7.693784685894978281e+01 -6.296822274214304116e+01 1.315814114002125390e-01
7.316807143427193694e+01 -7.704695085512209118e+01 -6.292985847474393779e+01 1.347628033545007764e-01
7.575250258771917800e+01 -7.695910494057018525e+01 -6.291524421276987766e+01 1.315972014880452956e-01
7.842822061337676587e+01 -7.706566806351577270e+01 -6.290466044489414088e+01 1.337336872844149815e-01
8.119844993184015891e+01 -7.700378256774123997e+01 -6.303915430123631580e+01 1.316536739935483258e-01
8.406652885618322557e+01 -7.697537081133070558e+01 -6.298846175260846536e+01 1.321515169381696497e-01
8.703591361485166544e+01 -7.705479699449222153e+01 -6.292157505298040121e+01 1.303628396906671705e-01
9.011018251665016976e+01 -7.702243839394621716e+01 -6.295156371055345801e+01 1.322734679468853813e-01
9.329304026284688689e+01 -7.698401342395966651e+01 -6.297599258482607354e+01 1.328165410422432191e-01
9.658832241158698650e+01 -7.695002131007355217e+01 -6.295154916599244643e+01 1.312489949991175742e-01
1.000000000000000426e+02 -7.701226224071037052e+01 -6.292422468764874566e+01 1.333003985747528430e-01


==> anc/aspirin/aspirin_log_frac_17_nicsbuild.dat <==
1.000000000000000194e-01 -3.064640656712038336e+00 1.009634867572386074e+00 7.114705422508783850e-02
1.035321843295662486e-01 -3.272137069810476806e+00 1.079594709889122317e+00 7.113336453529155168e-02
1.071891319205127979e-01 -3.492710519605620956e+00 1.154204531611817686e+00 7.111875116425486754e-02
1.109752496412072104e-01 -3.727042793625574557e+00 1.233744656042552013e+00 7.110315670301779745e-02
1.148951000187309196e-01 -3.975829714320123554e+00 1.318508092943588839e+00 7.108652095174290697e-02
1.189534067370319748e-01 -4.239777702369877055e+00 1.408800464666138730e+00 7.106878091911564277e-02
1.231550603292825841e-01 -4.519599593723593323e+00 1.504939807377575711e+00 7.104987084827592281e-02
1.275051240713013234e-01 -4.816009615846149394e+00 1.607256226310431746e+00 7.102972228090410900e-02
1.320088400831417874e-01 -5.129717422272254801e+00 1.716091381786356340e+00 7.100826416288591458e-02
1.366716356462006621e-01 -5.461421078909150850e+00 1.831797780550489918e+00 7.098542300477604650e-02
1.414991297434576023e-01 -5.811798891020605318e+00 1.954737844752308717e+00 7.096112310261903922e-02
1.464971398307286232e-01 -6.181499956922526628e+00 2.085282728766623350e+00 7.093528683494193521e-02
1.516716888470923397e-01 -6.571133333725665437e+00 2.223810852072694466e+00 7.090783504962756834e-02
1.570290124729377679e-01 -6.981255702662218177e+00 2.370706114676583987e+00 7.087868755580394031e-02
1.625755666443794434e-01 -7.412357427448324820e+00 2.526355760217082747e+00 7.084776374149116818e-02
1.683180353330957224e-01 -7.864846909712714051e+00 2.691147851078404152e+00 7.081498333951673219e-02
1.742633386009650454e-01 -8.339033161831544305e+00 2.865468319735012592e+00 7.078026736807466190e-02
1.804186409392072588e-01 -8.835106540754507520e+00 3.049697561374349775e+00 7.074353927626153560e-02
1.867913599020782911e-01 -9.353117617882745094e+00 3.244206534849658041e+00 7.070472633132063311e-02
1.933891750455231373e-01 -9.892954201161613170e+00 3.449352342454242049e+00 7.066376129036615328e-02
2.002200371815584801e-01 -1.045431657769352363e+01 3.665473264225543204e+00 7.062058440490071032e-02
2.072921779595371938e-01 -1.103669110974301226e+01 3.892883229784155574e+00 7.057514581533552711e-02
2.146141197858404959e-01 -1.163932239527134449e+01 4.131865720461204816e+00 7.052740840714202819e-02
2.221946860939524315e-01 -1.226118429709044655e+01 4.382667107023280550e+00 7.047735120506683215e-02
2.300430119772918780e-01 -1.290095025300457898e+01 4.645489444005731272e+00 7.042497340188878796e-02
2.381685551976159276e-01 -1.355696340286168500e+01 4.920482760827029622e+00 7.037029913431638861e-02
2.465811075822603726e-01 -1.422720720643518710e+01 5.207736912716805833e+00 7.031338314020885161e-02
2.552908068239517769e-01 -1.490927737651376539e+01 5.507273081183090113e+00 7.025431745263313599e-02
2.643081486974105943e-01 -1.560035611103398701e+01 5.819035044223895170e+00 7.019323933004698035e-02
2.736439997074671115e-01 -1.629718977138727709e+01 6.142880370542121327e+00 7.013034064241525922e-02
2.833096101839325254e-01 -1.699607131381646852e+01 6.478571729072999830e+00 7.006587900166598437e-02
2.933166278390045290e-01 -1.769282892745557234e+01 6.825768544348647993e+00 7.000019096715215383e-02
3.036771118035458961e-01 -1.838282245373576984e+01 7.184019268252610502e+00 6.993370774267801404e-02
3.144035471591500319e-01 -1.906094924268738211e+01 7.552754577765545818e+00 6.986697386856560721e-02
3.255088599835058716e-01 -1.972166112474823407e+01 7.931281844033668094e+00 6.980066952994232188e-02
3.370064329271929005e-01 -2.035899412265809971e+01 8.318781247535163459e+00 6.973563724507642059e-02
3.489101213406773372e-01 -2.096661237648978116e+01 8.714303933812841407e+00 6.967291387860281848e-02
3.612342699709432114e-01 -2.153786748577811849e+01 9.116772610158806245e+00 6.961376914367031765e-02
3.739937302478797965e-01 -2.206587406830276166e+01 9.524984971423682723e+00 6.955975203351051628e-02
3.872038781812555674e-01 -2.254360178256109393e+01 9.937620308297555383e+00 6.951274695588596786e-02
4.008806328898465443e-01 -2.296398335561150006e+01 1.035324958968069353e+01 6.947504174704340063e-02
4.150404757850476578e-01 -2.332003730656968443e+01 1.077034921851094396e+01 6.944941022536178787e-02
4.297004704320842028e-01 -2.360500308076932185e+01 1.118731853522444197e+01 6.943921250961530844e-02
4.448782831127586213e-01 -2.381248525099353230e+01 1.160250098436203814e+01 6.944851696513372474e-02
4.605922041145107393e-01 -2.393660236167444211e+01 1.201420866962702405e+01 6.948224835721041048e-02
4.768611697714471576e-01 -2.397213497224285916e+01 1.242074980614530766e+01 6.954636753106116509e-02
4.937047852839003270e-01 -2.391466659874690848e+01 1.282045834457464117e+01 6.964808866524983821e-02
5.111433483440168679e-01 -2.376071067406922666e+01 1.321172480282419848e+01 6.979614075977051690e-02
5.291978735958442481e-01 -2.350781646643206457e+01 1.359302711401852193e+01 7.000108037829488872e-02
5.478901179593943516e-01 -2.315464722435271483e+01 1.396296010352552486e+01 7.027566258487438766e-02
5.672426068491979168e-01 -2.270102473941715360e+01 1.432026206472130703e+01 7.063527620423855347e-02
5.872786613189482363e-01 -2.214793607865204805e+01 1.466383683363675061e+01 7.109844767640140228e-02
6.080224261649423978e-01 -2.149750041849905813e+01 1.499276978488611256e+01 7.168741444690522602e-02
6.294988990221888070e-01 -2.075289662325571172e+01 1.530633629777959648e+01 7.242876361717762168e-02
6.517339604882425030e-01 -1.991825528666311129e+01 1.560400147661010273e+01 7.335412408177430232e-02
6.747544053110694495e-01 -1.899852216053659149e+01 1.588541024792698053e+01 7.450089038060975222e-02
6.985879746785249589e-01 -1.799930294026502864e+01 1.615036738751122414e+01 7.591294404044557353e-02
7.232633896483537939e-01 -1.692670194894122915e+01 1.639880753599712548e+01 7.764132370602155886e-02
7.488103857590024948e-01 -1.578716905079171084e+01 1.663075583926052659e+01 7.974477955328461432e-02
7.752597488629463518e-01 -1.458736985909203554e+01 1.684628052030468837e+01 8.229013082759255304e-02
8.026433522257176989e-01 -1.333409377763301329e+01 1.704543952860175082e+01 8.535232705928272323e-02
8.309941949353395474e-01 -1.203421250970740708e+01 1.722822457592080525e+01 8.901408981157285516e-02
8.603464416684505345e-01 -1.069469837652076905e+01 1.739450760927588036e+01 9.336497415854572157e-02
8.907354638610441855e-01 -9.322707237979404482e+00 1.754399743728969696e+01 9.849962321466498860e-02
9.221978823334329167e-01 -7.925725303610044570e+00 1.767621818300860426e+01 1.045148767995366518e-01
9.547716114208060212e-01 -6.511773146132480150e+00 1.779052669729632541e+01 1.115052209822566531e-01
9.884959046625585444e-01 -5.089654402851688353e+00 1.788619276173488259e+01 1.195558277867907471e-01
1.023411402105453227e+00 -3.669231520437857608e+00 1.796257257582195166e+01 1.287321667494640276e-01
1.059560179277616143e+00 -2.261706542155919042e+00 1.801940977726720661e+01 1.390649666478175617e-01
1.096985797892383818e+00 -8.798803780881740977e-01 1.805729406862031539e+01 1.505293576148856172e-01
1.135733358343105515e+00 4.616432763174126985e-01 1.807828837811808498e+01 1.630176551630437842e-01
1.175849554052156742e+00 1.746357086558299132e+00 1.808669385674896546e+01 1.763069237408118328e-01
1.217382727739661386e+00 2.955924079983083264e+00 1.808985376975593340e+01 1.900256887740036371e-01
1.260382929679727537e+00 4.070531980435215580e+00 1.809880794624869083e+01 2.036291713094942890e-01
1.304901978014402442e+00 5.069666059206259234e+00 1.812852064137437580e+01 2.163984127096668930e-01
1.350993521198026848e+00 5.933444618473060927e+00 1.819735676828781479e+01 2.274828739830073998e-01
1.398713102647238360e+00 6.644600774129357568e+00 1.832552576371893593e+01 2.360033545868967242e-01
1.448118227674533687e+00 7.191029535759690283e+00 1.853239269743067652e+01 2.412165340465949881e-01
1.499268432786045713e+00 7.568547640626161588e+00 1.883288615264489252e+01 2.427129082790270009e-01
1.552225357427047259e+00 7.783208045874856928e+00 1.923366990783228658e+01 2.405868936392351609e-01
1.607052818261638816e+00 7.852334764812162859e+00 1.973015421162886085e+01 2.355048572737909462e-01
1.663816886076129320e+00 7.803597906116144678e+00 2.030554007586238896e+01 2.286261593059257524e-01
1.722585965398787167e+00 7.672037222922057254e+00 2.093261703960248710e+01 2.213995171760087255e-01
1.783430876931910047e+00 7.495812300056070576e+00 2.157792818573561533e+01 2.153208899214511252e-01
1.846424942895544374e+00 7.312139893393619694e+00 2.220667866191901751e+01 2.117511785897001619e-01
1.911644075385702912e+00 7.154746677392865628e+00 2.278632882911379909e+01 2.118399232597765747e-01
1.979166867853557665e+00 7.052836155266358098e+00 2.328792332036503865e+01 2.165148369760353519e-01
2.049074689815847616e+00 7.029487537192102842e+00 2.368660902841558524e+01 2.264211541119842963e-01
2.121451784910630689e+00 7.096341168248101461e+00 2.396469366066241236e+01 2.416745850081538916e-01
2.196385372416546744e+00 7.243983705395798722e+00 2.411912917272830015e+01 2.613823329988884114e-01
2.273965752357928860e+00 7.434263286240056168e+00 2.416922488388618007e+01 2.831359985222914877e-01
2.354286414322418253e+00 7.606372311588557977e+00 2.415431498037501612e+01 3.030135345147128012e-01
2.437444150122221043e+00 7.702540540521635393e+00 2.411497311477161887e+01 3.166631934692833439e-01
2.523539170434766721e+00 7.699250062168431441e+00 2.406808255171271682e+01 3.212826605612930098e-01
2.612675225563328762e+00 7.615180338404049287e+00 2.399882536023116941e+01 3.171335389682937711e-01
2.704959730463135426e+00 7.483418588233483604e+00 2.388037128101073847e+01 3.071773884389278897e-01
2.800503894183631104e+00 7.314134678017502722e+00 2.370317340296066178e+01 2.950057864438380140e-01
2.899422853882877238e+00 7.087566536049657806e+00 2.348594727933330262e+01 2.827268278096430887e-01
3.001835813575589818e+00 6.784114347289384561e+00 2.326505660546426668e+01 2.702863906165888785e-01
3.107866187782013512e+00 6.419549159425112173e+00 2.308437296469912070e+01 2.564394885811401292e-01
3.217641750250736621e+00 6.049342416833400016e+00 2.299517442914846299e+01 2.404692182786428711e-01
3.331294787934673263e+00 5.732024304648741797e+00 2.304296484304653347e+01 2.226867101742182609e-01
3.448962260405758151e+00 5.485108276397387961e+00 2.322612067717453499e+01 2.028827864338078324e-01
3.570785964900463405e+00 5.288384047980053460e+00 2.347551795298318922e+01 1.808987819510574357e-01
3.696912707195027625e+00 5.118949233798633536e+00 2.370735788088168761e+01 1.596410896624130826e-01
3.827494478516312526e+00 4.940299696101265958e+00 2.388660293347504648e+01 1.438358408141676703e-01
3.962688638701477917e+00 4.690800595242123450e+00 2.402826694036488675e+01 1.371024101037726373e-01
4.102658105827192259e+00 4.377821141372630898e+00 2.416866033676317826e+01 1.403519125303697712e-01
4.247571552536898665e+00 4.131184725148404624e+00 2.432686103937262345e+01 1.478993897889474551e-01
4.397603609302719541e+00 4.039395263937016090e+00 2.448819066251038734e+01 1.492194815149250342e-01
4.552935074866948817e+00 4.025107066873657935e+00 2.463096670130174815e+01 1.399770889957685227e-01
4.713753134116723587e+00 3.991239244987546897e+00 2.473806419475063123e+01 1.302746650962745556e-01
4.880251583654432679e+00 3.949563675487848258e+00 2.481458335863704434e+01 1.302440601438654144e-01
5.052631065335682514e+00 3.954938944367536902e+00 2.486963763242217595e+01 1.373993746426793172e-01
5.231099308056263553e+00 4.025104507065766057e+00 2.481626103104220249e+01 1.441453432621416231e-01
5.415871378079474496e+00 4.256174493146344773e+00 2.461529238698295430e+01 1.426185200212878312e-01
5.607169938205459836e+00 4.714695866993602102e+00 2.446113967161898017e+01 1.308827057717671383e-01
5.805225516094900229e+00 5.068014980306281281e+00 2.448927906281187461e+01 1.158135654491871391e-01
6.010276782070384627e+00 5.143432505499092144e+00 2.458273578614116417e+01 1.065907149378313712e-01
6.222570836730231036e+00 5.156791349441191663e+00 2.454243910462326994e+01 1.091725935732560521e-01
6.442363508721374643e+00 5.178451532367657428e+00 2.427733331343279843e+01 1.339200772963315689e-01
6.669919663030123402e+00 5.100777738257242788e+00 2.386083493071236461e+01 1.721585522448238204e-01
6.905513520162329222e+00 5.090168926909811375e+00 2.352995147767267170e+01 1.923366868624220849e-01
7.149428986597579971e+00 5.169869346028916901e+00 2.344958886232105755e+01 2.069168546235865824e-01
7.401959996915643991e+00 5.169701435933433231e+00 2.359451114411585948e+01 2.202192547602768724e-01
7.663410868007458632e+00 5.107277293331519807e+00 2.383604825198656485e+01 2.123562021357424667e-01
7.934096665797492953e+00 5.230913162614185374e+00 2.385680725738584940e+01 1.942469992127413558e-01
8.214343584919427954e+00 5.475262164733559977e+00 2.393375040442251844e+01 1.759085835757730198e-01
8.504489341802679903e+00 5.416545160321921237e+00 2.429182309166702325e+01 1.688964587744196943e-01
8.804883581643464296e+00 5.134439947645428326e+00 2.441433894115145620e+01 1.633490276303549704e-01
9.115888299750823265e+00 4.577521501327633580e+00 2.409732496799793822e+01 1.545779041657069919e-01
9.437878277775382685e+00 4.155753549105813072e+00 2.399843192969596117e+01 1.350653596047578231e-01
9.771241535346497642e+00 4.088912800236767175e+00 2.415447259132444557e+01 1.327271886354610408e-01
1.011637979766207351e+01 4.264995745382190506e+00 2.401953024663364289e+01 1.392715845965900867e-01
1.047370897959449643e+01 4.410489006840562887e+00 2.402219072644007980e+01 1.486476332475898110e-01
1.084365968689610327e+01 4.788530822615459037e+00 2.410010918167736449e+01 1.682378299082126216e-01
1.122667773510813660e+01 5.065408999503206111e+00 2.393039084190974819e+01 1.854788487242272355e-01
1.162322468679852605e+01 5.489486045666694736e+00 2.367623714944684110e+01 1.925650271696202620e-01
1.203377840777589469e+01 5.842904780072704085e+00 2.363897994942447411e+01 1.738355856055098236e-01
1.245883364295007922e+01 5.474360211348045624e+00 2.370119870388456107e+01 1.729975292022188915e-01
1.289890261253308523e+01 4.739818798159279645e+00 2.382552246443732002e+01 1.566756985663586288e-01
1.335451562929898728e+01 4.409332268816956280e+00 2.401756659848952324e+01 1.493216766404294182e-01
1.382622173764655749e+01 4.591610988287858852e+00 2.406792478762288567e+01 1.468243935111895049e-01
1.431458937523478703e+01 5.124812365878008258e+00 2.417025271040796497e+01 1.403164622753164947e-01
1.482020705798858273e+01 5.144900541444201281e+00 2.410366863111539004e+01 1.513796964954490509e-01
1.534368408930012073e+01 5.016613978984287847e+00 2.420630711016852388e+01 1.595029659933097088e-01
1.588565129428052636e+01 5.055745581831923907e+00 2.409366544780577968e+01 1.492772834263629833e-01
1.644676177994663746e+01 4.974632639648133292e+00 2.409919724056921808e+01 1.508652999886806734e-01
1.702769172225899652e+01 4.701170205941242131e+00 2.402095190465337993e+01 1.589446144863585209e-01
1.762914118095947558e+01 4.784856785516329758e+00 2.394730694324891829e+01 1.485045885990038672e-01
1.825183494319043120e+01 4.887399259600634593e+00 2.368839191837345837e+01 1.626423558654440105e-01
1.889652339691209448e+01 5.051396301680377121e+00 2.399513154773877588e+01 1.658440098319872713e-01
1.956398343517063765e+01 5.043885781762838860e+00 2.382528068243108166e+01 1.793622873173224275e-01
2.025501939230666437e+01 4.965128572351138025e+00 2.381682743919098044e+01 1.700137538310465823e-01
2.097046401323231990e+01 4.858138190853153127e+00 2.413456774284713546e+01 1.598489953430076438e-01
2.171117945694503604e+01 4.692829831592411516e+00 2.421699752858524590e+01 1.367740900289952100e-01
2.247805833548724763e+01 4.784156007425804269e+00 2.408174970538598103e+01 1.409917985938142215e-01
2.327202478960408172e+01 4.955584652300284887e+00 2.402409879630759448e+01 1.692590984760631856e-01
2.409403560239524467e+01 5.075879831750102156e+00 2.392419526035743971e+01 1.626752526116088116e-01
2.494508135230315560e+01 5.250345589510720501e+00 2.389559083093185166e+01 1.617232692628241542e-01
2.582618760682675330e+01 4.961662907410786971e+00 2.396300117510196515e+01 1.562094018306441623e-01
2.673841615839948460e+01 4.562796422872145818e+00 2.406602075133317342e+01 1.429037402617032715e-01
2.768286630392067238e+01 4.837898392990585883e+00 2.397615522690966827e+01 1.530083761255768005e-01
2.866067616948252450e+01 5.200303482481424489e+00 2.390498902766678668e+01 1.673003963688040885e-01
2.967302408188870544e+01 5.013963612688146831e+00 2.387395606918461155e+01 1.764322693031497857e-01
3.072112998861759081e+01 4.715272127046860717e+00 2.403096067696089477e+01 1.480638586962403913e-01
3.180625692794120951e+01 4.894226863425305218e+00 2.417821385582090343e+01 1.566898361516443627e-01
3.292971255097152294e+01 4.941255494803848514e+00 2.407098712733566970e+01 1.451326322453946327e-01
3.409285069746813690e+01 4.885176460085751238e+00 2.399283158992416176e+01 1.563175954355720820e-01
3.529707302730651008e+01 5.050110032841067742e+00 2.385013588608229540e+01 1.608959148644387993e-01
3.654383070957258184e+01 4.942794869994716400e+00 2.388914180495584105e+01 1.575410159239737928e-01
3.783462617131930728e+01 4.982690596743389655e+00 2.414702750763697381e+01 1.537886558445735463e-01
3.917101490809260866e+01 4.775872910670800664e+00 2.396122091471620763e+01 1.516402809351110048e-01
4.055460735840830466e+01 5.068902552692305719e+00 2.390406758528424191e+01 1.625129771281123570e-01
4.198707084443910986e+01 4.960465592696174930e+00 2.402394779847107387e+01 1.613131454421119770e-01
4.347013158125025711e+01 4.746136138178951747e+00 2.406997304998506948e+01 1.501118419912341462e-01
4.500557675700499516e+01 4.954598439461227244e+00 2.393223757771603388e+01 1.574197982684776009e-01
4.659525668664682030e+01 4.982297475050750712e+00 2.391502355969799964e+01 1.640192216246219026e-01
4.824108704165372075e+01 4.927154363038163787e+00 2.406934700160544338e+01 1.463414771374063617e-01
4.994505115855140787e+01 4.908291278062120178e+00 2.401873978918492369e+01 1.608022411793541273e-01
5.170920242896759333e+01 4.950754902833195636e+00 2.392918800288720860e+01 1.563952522941002010e-01
5.353566677410726271e+01 4.922583332499113062e+00 2.396509210034639281e+01 1.608359733806153102e-01
5.542664520663104355e+01 4.910374264370871877e+00 2.402378690535098826e+01 1.564554977025395810e-01
5.738441648302398335e+01 4.974931917461924868e+00 2.395771836202773386e+01 1.575623338630424974e-01
5.941133984965031800e+01 4.941721464142271536e+00 2.393191789208177411e+01 1.558842403863614223e-01
6.150985788580505442e+01 4.916414297644799980e+00 2.396149730622902752e+01 1.588085518929003292e-01
6.368249944718585454e+01 5.001071460015793946e+00 2.399544698910272800e+01 1.572952361065018401e-01
6.593188271333551143e+01 4.890909050497365129e+00 2.400298828445342991e+01 1.582682691416399390e-01
6.826071834272386241e+01 4.975515215872653663e+00 2.395892801481660328e+01 1.597627954213531598e-01
7.067181273927495511e+01 4.978403865875965728e+00 2.394141976741091682e+01 1.602745531271626556e-01
7.316807143427193694e+01 4.824185100080206290e+00 2.407298210854491316e+01 1.524804203001174085e-01
7.575250258771917800e+01 4.946002755503825732e+00 2.396178200341148923e+01 1.618182515679608413e-01
7.842822061337676587e+01 4.873877252305945262e+00 2.402651453315190366e+01 1.523707485011324136e-01
8.119844993184015891e+01 4.971033572086706265e+00 2.397460198538101750e+01 1.581169776889355671e-01
8.406652885618322557e+01 4.938008187501679913e+00 2.402156561774492616e+01 1.552055973353682061e-01
8.703591361485166544e+01 4.968543143380639293e+00 2.393222975477538839e+01 1.596102274504141993e-01
9.011018251665016976e+01 4.935925701190201131e+00 2.403225983588204073e+01 1.511917804752169192e-01
9.329304026284688689e+01 4.985986907236464205e+00 2.398037928712019706e+01 1.562794613142238220e-01
9.658832241158698650e+01 4.982321855556993917e+00 2.396823345988601162e+01 1.587475508792299539e-01
1.000000000000000426e+02 4.925884935957811628e+00 2.402735191724350727e+01 1.548871808254475291e-01


==> anc/aspirin/aspirin_log_frac_18_nicsbuild.dat <==
1.000000000000000194e-01 -7.183842797450405548e+00 -6.741131873033000765e+00 6.661195954340501935e-01
1.035321843295662486e-01 -7.656502466610795032e+00 -7.200897108211048447e+00 6.659819041529957406e-01
1.071891319205127979e-01 -8.156943661642584331e+00 -7.690153457714636431e+00 6.658348728999228250e-01
1.109752496412072104e-01 -8.686312753939001041e+00 -8.210522243053489433e+00 6.656779131861678689e-01
1.148951000187309196e-01 -9.245727680809160631e+00 -8.763674072660425196e+00 6.655104065009068703e-01
1.189534067370319748e-01 -9.836262801044155069e+00 -9.351323894485702226e+00 6.653317039617204776e-01
1.231550603292825841e-01 -1.045893141861648878e+01 -9.975224752364248104e+00 6.651411262029284233e-01
1.275051240713013234e-01 -1.111466576137972595e+01 -1.063716007888027271e+01 6.649379635570045188e-01
1.320088400831417874e-01 -1.180429420480075287e+01 -1.133893434702386216e+01 6.647214765918925128e-01
1.366716356462006621e-01 -1.252851554076262808e+01 -1.208236189411833195e+01 6.644908970779366264e-01
1.414991297434576023e-01 -1.328787011016114583e+01 -1.286925372510223298e+01 6.642454294701309880e-01
1.464971398307286232e-01 -1.408270764750610304e+01 -1.370140209917000007e+01 6.639842530032293855e-01
1.516716888470923397e-01 -1.491315172842703340e+01 -1.458056270512577868e+01 6.637065245127826696e-01
1.570290124729377679e-01 -1.577906076957380321e+01 -1.550843423787704545e+01 6.634113821117120224e-01
1.625755666443794434e-01 -1.667998560781026640e+01 -1.648663520280508976e+01 6.630979498689217877e-01
1.683180353330957224e-01 -1.761512378492735920e+01 -1.751667779797292468e+01 6.627653436581407709e-01
1.742633386009650454e-01 -1.858327078853239200e+01 -1.859993875822200948e+01 6.624126783656376638e-01
1.804186409392072588e-01 -1.958276865238957853e+01 -1.973762709218412681e+01 6.620390766701483853e-01
1.867913599020782911e-01 -2.061145250308573296e+01 -2.093074870534836052e+01 6.616436796326357062e-01
1.933891750455231373e-01 -2.166659585667467880e+01 -2.218006798177911065e+01 6.612256593609583399e-01
2.002200371815584801e-01 -2.274485572014399892e+01 -2.348606649611049590e+01 6.607842340403156101e-01
2.072921779595371938e-01 -2.384221883784610085e+01 -2.484889914798098687e+01 6.603186856484885014e-01
2.146141197858404959e-01 -2.495395074026383853e+01 -2.626834815471497109e+01 6.598283806987976785e-01
2.221946860939524315e-01 -2.607454959643279224e+01 -2.774377550565851180e+01 6.593127943768235522e-01
2.300430119772918780e-01 -2.719770723356855058e+01 -2.927407467301951982e+01 6.587715384534826857e-01
2.381685551976159276e-01 -2.831628005484493471e+01 -3.085762258785689127e+01 6.582043933640483457e-01
2.465811075822603726e-01 -2.942227294056566222e+01 -3.249223312257265661e+01 6.576113448396798677e-01
2.552908068239517769e-01 -3.050683953473098242e+01 -3.417511356725286475e+01 6.569926254548413835e-01
2.643081486974105943e-01 -3.156030256703793313e+01 -3.590282583780732750e+01 6.563487614092529121e-01
2.736439997074671115e-01 -3.257219800132214971e+01 -3.767125439718473245e+01 6.556806247849588098e-01
2.833096101839325254e-01 -3.353134679026748444e+01 -3.947558309105522767e+01 6.549894914030590654e-01
2.933166278390045290e-01 -3.442595780178546505e+01 -4.131028327651912235e+01 6.542771042361085199e-01
3.036771118035458961e-01 -3.524376501014173613e+01 -4.316911573241175404e+01 6.535457421046583226e-01
3.144035471591500319e-01 -3.597220125961820969e+01 -4.504514885505280120e+01 6.527982930836879749e-01
3.255088599835058716e-01 -3.659860976023890089e+01 -4.693079553309136998e+01 6.520383316619104974e-01
3.370064329271929005e-01 -3.711049292567988545e+01 -4.881787082784905607e+01 6.512701982214825769e-01
3.489101213406773372e-01 -3.749579619572767797e+01 -5.069767213068951861e+01 6.504990788412498004e-01
3.612342699709432114e-01 -3.774322211382978054e+01 -5.256108280100929164e+01 6.497310827753787210e-01
3.739937302478797965e-01 -3.784256721160510040e+01 -5.439869939074623062e+01 6.489733142500321295e-01
3.872038781812555674e-01 -3.778507129855319135e+01 -5.620098143224184639e+01 6.482339344910453827e-01
4.008806328898465443e-01 -3.756376574215983766e+01 -5.795842142387997598e+01 6.475222092208072766e-01
4.150404757850476578e-01 -3.717380449567042433e+01 -5.966173113702771502e+01 6.468485363434435254e-01
4.297004704320842028e-01 -3.661275929848939370e+01 -6.130203876347108150e+01 6.462244483200138001e-01
4.448782831127586213e-01 -3.588085900082125335e+01 -6.287108983423729569e+01 6.456625839970422387e-01
4.605922041145107393e-01 -3.498115273837029804e+01 -6.436144340995582525e+01 6.451766256010846856e-01
4.768611697714471576e-01 -3.391957807571072436e+01 -6.576665393903530799e+01 6.447811984605483770e-01
4.937047852839003270e-01 -3.270491854363037731e+01 -6.708142858600483294e+01 6.444917339397366884e-01
5.111433483440168679e-01 -3.134864036672374255e+01 -6.830174992778918863e+01 6.443243001396523617e-01
5.291978735958442481e-01 -2.986460554690832581e+01 -6.942495484878419632e+01 6.442954100264898232e-01
5.478901179593943516e-01 -2.826866749407931323e+01 -7.044976232488953372e+01 6.444218223878789287e-01
5.672426068491979168e-01 -2.657816542730246212e+01 -7.137624556994551028e+01 6.447203566060873969e-01
5.872786613189482363e-01 -2.481134386873914366e+01 -7.220574760927915747e+01 6.452077464288246134e-01
6.080224261649423978e-01 -2.298673256596942949e+01 -7.294074350418856056e+01 6.459005590046702494e-01
6.294988990221888070e-01 -2.112252888684384189e+01 -7.358465682644191475e+01 6.468152013367873820e-01
6.517339604882425030e-01 -1.923602803973844644e+01 -7.414164214657320429e+01 6.479680247452900277e-01
6.747544053110694495e-01 -1.734314561730405302e+01 -7.461634881563001898e+01 6.493755168190238347e-01
6.985879746785249589e-01 -1.545807167072797483e+01 -7.501368381310896893e+01 6.510545382037866702e-01
7.232633896483537939e-01 -1.359308606926753527e+01 -7.533859266712515534e+01 6.530225180180844191e-01
7.488103857590024948e-01 -1.175855202378367359e+01 -7.559587736544332870e+01 6.552974679208103392e-01
7.752597488629463518e-01 -9.963089343965663147e+00 -7.579006886664710407e+01 6.578976142297546792e-01
8.026433522257176989e-01 -8.213912261482404276e+00 -7.592536945781989743e+01 6.608403861770735244e-01
8.309941949353395474e-01 -6.517299389049232339e+00 -7.600567687990491095e+01 6.641404463187653429e-01
8.603464416684505345e-01 -4.879146558867581973e+00 -7.603469770543927098e+01 6.678064213580590103e-01
8.907354638610441855e-01 -3.305538361266035619e+00 -7.601615141541633136e+01 6.718360100902240895e-01
9.221978823334329167e-01 -1.803263672704322973e+00 -7.595405818971174483e+01 6.762092400924105684e-01
9.547716114208060212e-01 -3.801978959958607907e-01 -7.585309173649154957e+01 6.808798548911605408e-01
9.884959046625585444e-01 9.545162545870553572e-01 -7.571896303334236222e+01 6.857651821377904744e-01
1.023411402105453227e+00 2.190535111258602452e+00 -7.555878203491474210e+01 6.907353978925823146e-01
1.059560179277616143e+00 3.316640318583724767e+00 -7.538132410626003832e+01 6.956038695853923315e-01
1.096985797892383818e+00 4.321303138215971451e+00 -7.519711007704088956e+01 7.001211674748119007e-01
1.135733358343105515e+00 5.193440676712316240e+00 -7.501819969221934059e+01 7.039761925892740191e-01
1.175849554052156742e+00 5.923312721323012120e+00 -7.485760655775271744e+01 7.068083101957693959e-01
1.217382727739661386e+00 6.503518520935237746e+00 -7.472827849607740802e+01 7.082338503717700018e-01
1.260382929679727537e+00 6.930060643534616815e+00 -7.464165893296484455e+01 7.078882295067168151e-01
1.304901978014402442e+00 7.203421331936399774e+00 -7.460595351777453743e+01 7.054809120160535629e-01
1.350993521198026848e+00 7.329530004342463378e+00 -7.462435730741600537e+01 7.008548935619127729e-01
1.398713102647238360e+00 7.320404465777104797e+00 -7.469361523340464259e+01 6.940369802451599179e-01
1.448118227674533687e+00 7.194175276393264262e+00 -7.480333510202963510e+01 6.852626148951928009e-01
1.499268432786045713e+00 6.974222041259750426e+00 -7.493638661531204548e+01 6.749621798838124631e-01
1.552225357427047259e+00 6.687312455943576595e+00 -7.507047090838692327e+01 6.637056171508031177e-01
1.607052818261638816e+00 6.360934994564810374e+00 -7.518057556747641001e+01 6.521164929088124618e-01
1.663816886076129320e+00 6.020368997802208355e+00 -7.524168114898695592e+01 6.407796041841763435e-01
1.722585965398787167e+00 5.686265394478017932e+00 -7.523096951517831599e+01 6.301710484261722200e-01
1.783430876931910047e+00 5.373385048884993687e+00 -7.512908941113335004e+01 6.206316336541788381e-01
1.846424942895544374e+00 5.090519580331395844e+00 -7.492077237943229306e+01 6.123836589241661299e-01
1.911644075385702912e+00 4.840725814273731942e+00 -7.459595048333297029e+01 6.055641065830404957e-01
1.979166867853557665e+00 4.620617483405230708e+00 -7.415284590697012845e+01 6.002287696943621187e-01
2.049074689815847616e+00 4.418566056454729107e+00 -7.360356307712569901e+01 5.962922706811510931e-01
2.121451784910630689e+00 4.214280811644115943e+00 -7.298042831987974921e+01 5.934216946127818249e-01
2.196385372416546744e+00 3.984021277487661106e+00 -7.233881607335615627e+01 5.909790235284783089e-01
2.273965752357928860e+00 3.712649814658751435e+00 -7.175131773567106563e+01 5.881489838446442020e-01
2.354286414322418253e+00 3.405232335420419698e+00 -7.129017901214760400e+01 5.843189553232154276e-01
2.437444150122221043e+00 3.085368179644227382e+00 -7.100085200024949472e+01 5.795717986321898829e-01
2.523539170434766721e+00 2.776992183139891157e+00 -7.087926335053960258e+01 5.749206207980800398e-01
2.612675225563328762e+00 2.486994981568427132e+00 -7.087202737533245056e+01 5.719293348862510840e-01
2.704959730463135426e+00 2.210408950987110988e+00 -7.090753607290986338e+01 5.718014107319825401e-01
2.800503894183631104e+00 1.953431034201460248e+00 -7.093632431500489588e+01 5.745479775008044410e-01
2.899422853882877238e+00 1.746396890495077514e+00 -7.094481674506249647e+01 5.788701068277155581e-01
3.001835813575589818e+00 1.635832331044404953e+00 -7.093717042204998791e+01 5.828365968225600602e-01
3.107866187782013512e+00 1.667429511417765298e+00 -7.091840431939010614e+01 5.848952829881309823e-01
3.217641750250736621e+00 1.856888068553142146e+00 -7.089696827781216371e+01 5.847439606848423566e-01
3.331294787934673263e+00 2.147604139713296778e+00 -7.089049376519793100e+01 5.836946916881072811e-01
3.448962260405758151e+00 2.407641423169664563e+00 -7.092988405829389364e+01 5.839905531691300666e-01
3.570785964900463405e+00 2.513147845815768111e+00 -7.106278262564045178e+01 5.871525247444138174e-01
3.696912707195027625e+00 2.460221936257298125e+00 -7.133287639074779918e+01 5.926737185899032534e-01
3.827494478516312526e+00 2.385694032474828585e+00 -7.173633481370913501e+01 5.981383756320036715e-01
3.962688638701477917e+00 2.454457293286225195e+00 -7.220223999450178098e+01 6.007132363707561318e-01
4.102658105827192259e+00 2.707937567888848207e+00 -7.263475598235996245e+01 5.993062182720969577e-01
4.247571552536898665e+00 3.027653605780812995e+00 -7.297609976589934888e+01 5.955750580490246637e-01
4.397603609302719541e+00 3.295386673831224300e+00 -7.320274384914694110e+01 5.920869474551424538e-01
4.552935074866948817e+00 3.534788099027418529e+00 -7.332348289409175379e+01 5.902245593450083927e-01
4.713753134116723587e+00 3.760594059072419615e+00 -7.344697751500633842e+01 5.911025163933980586e-01
4.880251583654432679e+00 3.881986316362149747e+00 -7.371558599399163825e+01 5.956195469955825050e-01
5.052631065335682514e+00 3.867035693224006199e+00 -7.413830403375129663e+01 6.026835904352046969e-01
5.231099308056263553e+00 3.771350685387268697e+00 -7.460302130991657066e+01 6.106653971653424051e-01
5.415871378079474496e+00 3.635987881327961357e+00 -7.496473251975608321e+01 6.186104250513813074e-01
5.607169938205459836e+00 3.467686125457736690e+00 -7.513315242211093903e+01 6.240538682022260808e-01
5.805225516094900229e+00 3.305631300457671617e+00 -7.510207866677049537e+01 6.250230419049593866e-01
6.010276782070384627e+00 3.087665273191985360e+00 -7.491871444025591131e+01 6.243230075337667939e-01
6.222570836730231036e+00 2.855270174175456699e+00 -7.469040266182352639e+01 6.257700206186480596e-01
6.442363508721374643e+00 2.756322868044163155e+00 -7.452783910493505459e+01 6.295174764667145206e-01
6.669919663030123402e+00 2.678632429365741530e+00 -7.448138651557059120e+01 6.335525534364031541e-01
6.905513520162329222e+00 2.564913462961219803e+00 -7.437625126432467937e+01 6.354294039250194537e-01
7.149428986597579971e+00 2.548682991260994068e+00 -7.430062176837961374e+01 6.360949609194832544e-01
7.401959996915643991e+00 2.665461788270564458e+00 -7.458047963317017093e+01 6.383135723943360595e-01
7.663410868007458632e+00 2.971441630197411143e+00 -7.483832589453434991e+01 6.405121020327947390e-01
7.934096665797492953e+00 3.294231546559352353e+00 -7.484206003964835929e+01 6.376864456422263183e-01
8.214343584919427954e+00 3.516073368891232231e+00 -7.475498739503140655e+01 6.311239138916525659e-01
8.504489341802679903e+00 3.499926148141125903e+00 -7.464796571521581825e+01 6.228225639345799092e-01
8.804883581643464296e+00 3.466724536838860615e+00 -7.442140392903601764e+01 6.157663056936024670e-01
9.115888299750823265e+00 3.463012359206066204e+00 -7.422718556730201556e+01 6.132599563078594551e-01
9.437878277775382685e+00 3.432494997912632240e+00 -7.410788244944734515e+01 6.088359258806227414e-01
9.771241535346497642e+00 3.339660133529342545e+00 -7.408930585576760564e+01 6.075150073182481458e-01
1.011637979766207351e+01 3.101724347039232388e+00 -7.407184744637162055e+01 6.148770336207639575e-01
1.047370897959449643e+01 2.881980569424980043e+00 -7.391625445659552440e+01 6.211548936200986804e-01
1.084365968689610327e+01 2.777848323107254824e+00 -7.388362134788891922e+01 6.181979257195650002e-01
1.122667773510813660e+01 2.857560546598854501e+00 -7.361785136067089752e+01 6.180792118374288657e-01
1.162322468679852605e+01 3.111178415016821130e+00 -7.359457664527764109e+01 6.200704125293217128e-01
1.203377840777589469e+01 3.324429497437295655e+00 -7.397361553252046917e+01 6.213401117295287435e-01
1.245883364295007922e+01 3.153397219303793353e+00 -7.424026500296702125e+01 6.175772663027201403e-01
1.289890261253308523e+01 2.882582154431228449e+00 -7.399883963274292853e+01 6.096247761540728449e-01
1.335451562929898728e+01 3.028108231145748785e+00 -7.393209914492950929e+01 6.076266358596962291e-01
1.382622173764655749e+01 3.239456739370664362e+00 -7.390892200178490157e+01 6.134571033730532585e-01
1.431458937523478703e+01 2.993658525907233692e+00 -7.385249569290678551e+01 6.153740502044627858e-01
1.482020705798858273e+01 2.950108342748651413e+00 -7.370481326870752525e+01 6.150927521451083901e-01
1.534368408930012073e+01 3.120479673855027780e+00 -7.357929756211783001e+01 6.131289667783469399e-01
1.588565129428052636e+01 3.246100607774098368e+00 -7.374797301844031949e+01 6.166526538353578335e-01
1.644676177994663746e+01 3.074200440552279812e+00 -7.390121194044550634e+01 6.247003175864453972e-01
1.702769172225899652e+01 2.845436250613722962e+00 -7.420993764639493406e+01 6.254022750480650039e-01
1.762914118095947558e+01 2.977006515901839290e+00 -7.403546655598312043e+01 6.180166810234674069e-01
1.825183494319043120e+01 3.408919069931203527e+00 -7.411766906678570876e+01 6.141099902541069522e-01
1.889652339691209448e+01 3.341300506134653237e+00 -7.437676347218076955e+01 6.119596870435897173e-01
1.956398343517063765e+01 2.984891884560366915e+00 -7.407027164713842637e+01 6.157139913249368712e-01
2.025501939230666437e+01 2.909507912958067433e+00 -7.397281295085663544e+01 6.250078045441768149e-01
2.097046401323231990e+01 3.155409315737853770e+00 -7.422042751054932808e+01 6.227997415768204981e-01
2.171117945694503604e+01 3.199637349653075891e+00 -7.425494092946601654e+01 6.173101313325335404e-01
2.247805833548724763e+01 3.193734328590392746e+00 -7.420875576811891960e+01 6.152527480404084148e-01
2.327202478960408172e+01 3.103233724286030171e+00 -7.388993148735175964e+01 6.165315293001466523e-01
2.409403560239524467e+01 2.970609019452529420e+00 -7.376720967947282759e+01 6.203469788164834853e-01
2.494508135230315560e+01 3.007419379403449167e+00 -7.396512447762977160e+01 6.177176310179657293e-01
2.582618760682675330e+01 3.199872143960673210e+00 -7.387783169256891824e+01 6.134756040124019760e-01
2.673841615839948460e+01 3.062816327227134483e+00 -7.372651930680098076e+01 6.153033274550108178e-01
2.768286630392067238e+01 3.049195933977598028e+00 -7.393447996749648610e+01 6.136860318171252215e-01
2.866067616948252450e+01 3.163252721843453852e+00 -7.408939195870561889e+01 6.180159320940422640e-01
2.967302408188870544e+01 3.034837112540081705e+00 -7.411369092320080654e+01 6.203788214349734709e-01
3.072112998861759081e+01 3.100860349716382469e+00 -7.418695240261158119e+01 6.199812116715186505e-01
3.180625692794120951e+01 3.210113337988945492e+00 -7.421527537229648885e+01 6.186137264576787587e-01
3.292971255097152294e+01 3.033777412791065498e+00 -7.397161001991361218e+01 6.213791778463845228e-01
3.409285069746813690e+01 3.058820576706895000e+00 -7.406321884552541235e+01 6.159421359196530776e-01
3.529707302730651008e+01 3.169674214383663813e+00 -7.407711897133685852e+01 6.130603930265067225e-01
3.654383070957258184e+01 2.919843099724594992e+00 -7.385754588435602841e+01 6.181831568136085808e-01
3.783462617131930728e+01 3.194380456855429262e+00 -7.391967241086797458e+01 6.142725092589502722e-01
3.917101490809260866e+01 3.106396325145212245e+00 -7.395784241449618435e+01 6.182527158688180258e-01
4.055460735840830466e+01 3.023865012831985499e+00 -7.410574536374987531e+01 6.205371460840154452e-01
4.198707084443910986e+01 3.151798717894855884e+00 -7.421448315015734920e+01 6.192340789660655265e-01
4.347013158125025711e+01 3.069194466665379650e+00 -7.407090610884930015e+01 6.173306007526109251e-01
4.500557675700499516e+01 3.056577275368892455e+00 -7.390643272735030678e+01 6.144280532422049523e-01
4.659525668664682030e+01 3.080606370136452998e+00 -7.403014084329910816e+01 6.196039272630247119e-01
4.824108704165372075e+01 3.124654024184766232e+00 -7.391158076457909942e+01 6.165490057548669300e-01
4.994505115855140787e+01 3.061320533367511754e+00 -7.395785303385351028e+01 6.167926105484259347e-01
5.170920242896759333e+01 3.116811200115537250e+00 -7.407226728937621374e+01 6.172350378127061665e-01
5.353566677410726271e+01 3.163478322351532146e+00 -7.408597971090586043e+01 6.188491659010072476e-01
5.542664520663104355e+01 3.083291889693413168e+00 -7.402023236036092158e+01 6.184335496214201644e-01
5.738441648302398335e+01 3.111579685598291345e+00 -7.398603158634962540e+01 6.181976194301762595e-01
5.941133984965031800e+01 3.025030730827592773e+00 -7.394815545408542334e+01 6.185478311508999516e-01
6.150985788580505442e+01 3.167939555625144177e+00 -7.400548664209183869e+01 6.139927489835101948e-01
6.368249944718585454e+01 3.144127975794027918e+00 -7.412163562054182364e+01 6.206414184089041886e-01
6.593188271333551143e+01 3.047030945660372137e+00 -7.405433603975986045e+01 6.181681797280518254e-01
6.826071834272386241e+01 3.136464094030972038e+00 -7.397216837671781775e+01 6.180303087006329132e-01
7.067181273927495511e+01 3.063347241666216636e+00 -7.396271910333717869e+01 6.159420162783402208e-01
7.316807143427193694e+01 3.118487554609456591e+00 -7.402311920961508918e+01 6.174025066709637466e-01
7.575250258771917800e+01 3.080663815026916552e+00 -7.407439575366251461e+01 6.194764695935445209e-01
7.842822061337676587e+01 3.107336669540046614e+00 -7.402268471991224885e+01 6.178877016564816582e-01
8.119844993184015891e+01 3.086164108726156652e+00 -7.397226430866186320e+01 6.162468801967276866e-01
8.406652885618322557e+01 3.126792620057012417e+00 -7.398195345395674849e+01 6.173081076900710507e-01
8.703591361485166544e+01 3.145341105688849836e+00 -7.407856035519812110e+01 6.172067892225699959e-01
9.011018251665016976e+01 3.076862696549741205e+00 -7.405456785948109655e+01 6.177827146440914019e-01
9.329304026284688689e+01 3.087733172321529995e+00 -7.395732638553288041e+01 6.178295617720506172e-01
9.658832241158698650e+01 3.120165910155028310e+00 -7.399149347369392160e+01 6.168377784883496417e-01
1.000000000000000426e+02 3.134250417601300853e+00 -7.405385544295836553e+01 6.184354336891180193e-01


==> anc/aspirin/aspirin_log_frac_19_nicsbuild.dat <==
1.000000000000000194e-01 -9.941898382379189769e+00 1.174783019818154806e+01 1.227591914427282188e-01
1.035321843295662486e-01 -1.060281833426298270e+01 1.254904130962979281e+01 1.226862487612231101e-01
1.071891319205127979e-01 -1.130361832573111514e+01 1.340164286945903171e+01 1.226083875511036481e-01
1.109752496412072104e-01 -1.204611337183509612e+01 1.430846014187041071e+01 1.225253019537739657e-01
1.148951000187309196e-01 -1.283211098301327979e+01 1.527240435520513095e+01 1.224366710565392008e-01
1.189534067370319748e-01 -1.366339409612601052e+01 1.629646411417383689e+01 1.223421588000208615e-01
1.231550603292825841e-01 -1.454170115448692258e+01 1.738369456289147053e+01 1.222414140159390622e-01
1.275051240713013234e-01 -1.546870305620431907e+01 1.853720400948565938e+01 1.221340706215706673e-01
1.320088400831417874e-01 -1.644597668900215481e+01 1.976013770531627856e+01 1.220197480027426368e-01
1.366716356462006621e-01 -1.747497477604592220e+01 2.105565845701192629e+01 1.218980516199513336e-01
1.414991297434576023e-01 -1.855699177326565774e+01 2.242692373899499003e+01 1.217685738778471610e-01
1.464971398307286232e-01 -1.969312558673687619e+01 2.387705896949140438e+01 1.216308953034433565e-01
1.516716888470923397e-01 -2.088423492173829388e+01 2.540912661616437518e+01 1.214845860827817314e-01
1.570290124729377679e-01 -2.213089213627280927e+01 2.702609081072156272e+01 1.213292080136199463e-01
1.625755666443794434e-01 -2.343333155474365981e+01 2.873077717774637918e+01 1.211643169358594813e-01
1.683180353330957224e-01 -2.479139330581919509e+01 3.052582762455356047e+01 1.209894657079226693e-01
1.742633386009650454e-01 -2.620446288628080467e+01 3.241364989937739693e+01 1.208042078049864354e-01
1.804186409392072588e-01 -2.767140682373414151e+01 3.439636180825635137e+01 1.206081016177022458e-01
1.867913599020782911e-01 -2.919050501914847118e+01 3.647573009037879643e+01 1.204007155385127814e-01
1.933891750455231373e-01 -3.075938059837582372e+01 3.865310409124986535e+01 1.201816339231688291e-01
2.002200371815584801e-01 -3.237492839217954810e+01 4.092934454658684729e+01 1.199504640202421341e-01
2.072921779595371938e-01 -3.403324349742275245e+01 4.330474800067401020e+01 1.197068439585069755e-01
2.146141197858404959e-01 -3.572955174627448116e+01 4.577896763361755461e+01 1.194504518809162974e-01
2.221946860939524315e-01 -3.745814432088705814e+01 4.835093156386167834e+01 1.191810163035014886e-01
2.300430119772918780e-01 -3.921231918936682348e+01 5.101876002511509256e+01 1.188983277661343346e-01
2.381685551976159276e-01 -4.098433249136649437e+01 5.377968318754214749e+01 1.186022518193908248e-01
2.465811075822603726e-01 -4.276536344873917983e+01 5.662996179561987731e+01 1.182927433643636145e-01
2.552908068239517769e-01 -4.454549679158093767e+01 5.956481321918855087e+01 1.179698623214312236e-01
2.643081486974105943e-01 -4.631372703823107173e+01 6.257834594465545308e+01 1.176337905540120188e-01
2.736439997074671115e-01 -4.805798920621597858e+01 6.566350594895949655e+01 1.172848499105426656e-01
2.833096101839325254e-01 -4.976522060841021045e+01 6.881203877198265673e+01 1.169235211706634858e-01
2.933166278390045290e-01 -5.142145824589147907e+01 7.201447139884687942e+01 1.165504635954435902e-01
3.036771118035458961e-01 -5.301197588192935228e+01 7.526011824022099006e+01 1.161665346838946788e-01
3.144035471591500319e-01 -5.452146410414109567e+01 7.853711550833185129e+01 1.157728096385814559e-01
3.255088599835058716e-01 -5.593425549208382108e+01 8.183248807632246269e+01 1.153705999490200057e-01
3.370064329271929005e-01 -5.723459535461397962e+01 8.513225242483636634e+01 1.149614704270605497e-01
3.489101213406773372e-01 -5.840695635598928703e+01 8.842155847099658672e+01 1.145472539914537957e-01
3.612342699709432114e-01 -5.943639271619077391e+01 9.168487189909760104e+01 1.141300635288632764e-01
3.739937302478797965e-01 -6.030892659985077131e+01 9.490619704377493804e+01 1.137123002785292991e-01
3.872038781812555674e-01 -6.101195591092143644e+01 9.806933841559578013e+01 1.132966584414586281e-01
4.008806328898465443e-01 -6.153466916952231713e+01 1.011581966421791492e+02 1.128861261323855503e-01
4.150404757850476578e-01 -6.186844972568595580e+01 1.041570920067511139e+02 1.124839834080449685e-01
4.297004704320842028e-01 -6.200724860254601367e+01 1.070511060358264785e+02 1.120937989362115611e-01
4.448782831127586213e-01 -6.194790316571985755e+01 1.098264289106937355e+02 1.117194279144751862e-01
4.605922041145107393e-01 -6.169037803157717548e+01 1.124706981006768416e+02 1.113650150665110028e-01
4.768611697714471576e-01 -6.123790559334316441e+01 1.149733118296882282e+02 1.110350078566646054e-01
4.937047852839003270e-01 -6.059700662952699446e+01 1.173257001012411394e+02 1.107341863445163305e-01
5.111433483440168679e-01 -5.977737688674125138e+01 1.195215363156939503e+02 1.104677171724254697e-01
5.291978735958442481e-01 -5.879163329329640675e+01 1.215568742506931699e+02 1.102412398396480225e-01
5.478901179593943516e-01 -5.765492325610737367e+01 1.234301984606915994e+02 1.100609934487106201e-01
5.672426068491979168e-01 -5.638441167332606341e+01 1.251423809373810911e+02 1.099339912939556463e-01
5.872786613189482363e-01 -5.499867187487538445e+01 1.266965429063722723e+02 1.098682487755593407e-01
6.080224261649423978e-01 -5.351701743611506146e+01 1.280978274434420996e+02 1.098730668565707780e-01
6.294988990221888070e-01 -5.195882033375423248e+01 1.293530955062395833e+02 1.099593681041741156e-01
6.517339604882425030e-01 -5.034286595418467414e+01 1.304705641997861392e+02 1.101400742734830879e-01
6.747544053110694495e-01 -4.868679606258552184e+01 1.314594108202349787e+02 1.104305016705819098e-01
6.985879746785249589e-01 -4.700668653506721739e+01 1.323293687764279980e+02 1.108487305197329437e-01
7.232633896483537939e-01 -4.531679755978425561e+01 1.330903414670647180e+02 1.114158738587129605e-01
7.488103857590024948e-01 -4.362952073896943972e+01 1.337520575497067625e+02 1.121561268859266325e-01
7.752597488629463518e-01 -4.195553096430220563e+01 1.343237861065443894e+02 1.130964183242204185e-01
8.026433522257176989e-01 -4.030413199524127066e+01 1.348141236100946969e+02 1.142654165659339888e-01
8.309941949353395474e-01 -3.868376411077368715e+01 1.352308570700734833e+02 1.156915818266072704e-01
8.603464416684505345e-01 -3.710262081559968550e+01 1.355809000273268339e+02 1.173999343814646629e-01
8.907354638610441855e-01 -3.556930069269905204e+01 1.358702907896314400e+02 1.194072785381248974e-01
9.221978823334329167e-01 -3.409340268774985816e+01 1.361042361215092455e+02 1.217158404760360912e-01
9.547716114208060212e-01 -3.268596261986912310e+01 1.362871793715645765e+02 1.243056866618777456e-01
9.884959046625585444e-01 -3.135963087905956215e+01 1.364228709992470669e+02 1.271268747198004145e-01
1.023411402105453227e+00 -3.012851070654615526e+01 1.365144231281980183e+02 1.300929473762318100e-01
1.059560179277616143e+00 -2.900761437802466958e+01 1.365643391113318899e+02 1.330779140992351117e-01
1.096985797892383818e+00 -2.801194683499734950e+01 1.365745235139551426e+02 1.359190224635466182e-01
1.135733358343105515e+00 -2.715528378977521129e+01 1.365462940562444487e+02 1.384271766777336043e-01
1.175849554052156742e+00 -2.644876398614472990e+01 1.364804287152833524e+02 1.404056983128570413e-01
1.217382727739661386e+00 -2.589945707817366838e+01 1.363772809292976262e+02 1.416762938570890196e-01
1.260382929679727537e+00 -2.550909915386837312e+01 1.362369782511762537e+02 1.421088411055797252e-01
1.304901978014402442e+00 -2.527320731826523925e+01 1.360596852436833046e+02 1.416494010747816612e-01
1.350993521198026848e+00 -2.518078368995741201e+01 1.358458685194557631e+02 1.403394208292304546e-01
1.398713102647238360e+00 -2.521477552482717854e+01 1.355964669970435637e+02 1.383193310232509743e-01
1.448118227674533687e+00 -2.535334991561234474e+01 1.353128638296790029e+02 1.358125162165455813e-01
1.499268432786045713e+00 -2.557187175769271548e+01 1.349965947576345684e+02 1.330911463673467854e-01
1.552225357427047259e+00 -2.584528444282646475e+01 1.346488148248366485e+02 1.304323382274897858e-01
1.607052818261638816e+00 -2.615044654442517569e+01 1.342696650331208446e+02 1.280784914971165867e-01
1.663816886076129320e+00 -2.646792365354265186e+01 1.338577954837457469e+02 1.262156798687273651e-01
1.722585965398787167e+00 -2.678280817937267955e+01 1.334103641996346710e+02 1.249768622030371784e-01
1.783430876931910047e+00 -2.708440524314955766e+01 1.329237947990379780e+02 1.244643051853849131e-01
1.846424942895544374e+00 -2.736515277602289231e+01 1.323954014192428303e+02 1.247724596519799029e-01
1.911644075385702912e+00 -2.761981986002500022e+01 1.318256641158599507e+02 1.259839956666944372e-01
1.979166867853557665e+00 -2.784627859613578948e+01 1.312205629302290504e+02 1.281155850383986772e-01
2.049074689815847616e+00 -2.804812089424156696e+01 1.305932397600561785e+02 1.310170954807589883e-01
2.121451784910630689e+00 -2.823699659893415514e+01 1.299646172763412153e+02 1.342798636010977820e-01
2.196385372416546744e+00 -2.843072455026877421e+01 1.293631530402509782e+02 1.372559352636957275e-01
2.273965752357928860e+00 -2.864531405354294336e+01 1.288236860443894045e+02 1.392658598778333534e-01
2.354286414322418253e+00 -2.888552617925762434e+01 1.283841563485071902e+02 1.399389675093853924e-01
2.437444150122221043e+00 -2.914296567367365398e+01 1.280789485517029505e+02 1.394630574791926314e-01
2.523539170434766721e+00 -2.940440092970278485e+01 1.279308466395714703e+02 1.385004273798655094e-01
2.612675225563328762e+00 -2.965992395153701011e+01 1.279470007790865367e+02 1.377571704702211242e-01
2.704959730463135426e+00 -2.989859695408404505e+01 1.281213177700212782e+02 1.375135359737292284e-01
2.800503894183631104e+00 -3.009477962304916332e+01 1.284379454003830290e+02 1.374983397261591855e-01
2.899422853882877238e+00 -3.020121442716563820e+01 1.288692976562509500e+02 1.371808220515149113e-01
3.001835813575589818e+00 -3.016051342747097763e+01 1.293686039607998737e+02 1.361918772153406232e-01
3.107866187782013512e+00 -2.993608939397356039e+01 1.298608896700176842e+02 1.345712194947148999e-01
3.217641750250736621e+00 -2.954885938274154356e+01 1.302457800678563444e+02 1.327154041454581546e-01
3.331294787934673263e+00 -2.909025501752824994e+01 1.304446306961160644e+02 1.310495903694003372e-01
3.448962260405758151e+00 -2.870223587164708690e+01 1.304935411409402661e+02 1.296496865738324955e-01
3.570785964900463405e+00 -2.854343400941706932e+01 1.305827379739908167e+02 1.281541497680206698e-01
3.696912707195027625e+00 -2.872328575157374075e+01 1.309329460345240363e+02 1.261252343377620988e-01
3.827494478516312526e+00 -2.919359627039956351e+01 1.315889744765146077e+02 1.235326597773089424e-01
3.962688638701477917e+00 -2.972993015880322787e+01 1.323648786592760871e+02 1.210682071932849130e-01
4.102658105827192259e+00 -3.012375922866748468e+01 1.330195734368915339e+02 1.200289661616716352e-01
4.247571552536898665e+00 -3.035221423913317196e+01 1.334473966459759993e+02 1.211232963197857310e-01
4.397603609302719541e+00 -3.041602103855906947e+01 1.336823760147595408e+02 1.232240465183272182e-01
4.552935074866948817e+00 -3.025482595277708242e+01 1.338013692614333081e+02 1.242409910536432793e-01
4.713753134116723587e+00 -3.001988742814644340e+01 1.338273781479921922e+02 1.233298548745372508e-01
4.880251583654432679e+00 -2.985372162775082927e+01 1.336944358690891761e+02 1.213847452409546751e-01
5.052631065335682514e+00 -2.953367682331007771e+01 1.334394777157949648e+02 1.193177715193276534e-01
5.231099308056263553e+00 -2.896140921866841111e+01 1.333129528717262247e+02 1.173038900158186459e-01
5.415871378079474496e+00 -2.840359852479673464e+01 1.335527064098667722e+02 1.153056041063866138e-01
5.607169938205459836e+00 -2.812384774801729392e+01 1.340947345844702454e+02 1.137265169197451409e-01
5.805225516094900229e+00 -2.823727475039971679e+01 1.345897736171527299e+02 1.123811362114518486e-01
6.010276782070384627e+00 -2.855112223816941253e+01 1.348315598791498360e+02 1.113067273905241905e-01
6.222570836730231036e+00 -2.873765630743622523e+01 1.349523292376783843e+02 1.116355493637049279e-01
6.442363508721374643e+00 -2.889839824025213488e+01 1.351105567971340804e+02 1.120001909933695666e-01
6.669919663030123402e+00 -2.922060867045696497e+01 1.353136945693209725e+02 1.120754926632973186e-01
6.905513520162329222e+00 -2.942640781833835106e+01 1.354156834629676212e+02 1.122321492131760912e-01
7.149428986597579971e+00 -2.928545052422321859e+01 1.352826338193154356e+02 1.121453128132074706e-01
7.401959996915643991e+00 -2.905805660872276164e+01 1.350983199095250313e+02 1.138448056117863511e-01
7.663410868007458632e+00 -2.884683954860828337e+01 1.350789678080734291e+02 1.163089250627365040e-01
7.934096665797492953e+00 -2.882038899091358886e+01 1.349478702371884538e+02 1.172493559124692802e-01
8.214343584919427954e+00 -2.913464763771903066e+01 1.346569047488777926e+02 1.183496844807210152e-01
8.504489341802679903e+00 -2.928728058374387544e+01 1.341502477092858499e+02 1.205335380482965568e-01
8.804883581643464296e+00 -2.919495168396953488e+01 1.335895093730434837e+02 1.249849530379317092e-01
9.115888299750823265e+00 -2.911346566803342739e+01 1.336465782494799726e+02 1.248522198469725480e-01
9.437878277775382685e+00 -2.890086279095901389e+01 1.338624614505810086e+02 1.237871675180021169e-01
9.771241535346497642e+00 -2.872079370140778565e+01 1.339397384287029240e+02 1.248538966506387571e-01
1.011637979766207351e+01 -2.860728663975254449e+01 1.337132332746909071e+02 1.235723194283371434e-01
1.047370897959449643e+01 -2.891566069749558210e+01 1.333965267507764452e+02 1.204731910862429090e-01
1.084365968689610327e+01 -2.941944744139625456e+01 1.333580323257801012e+02 1.213443695956019780e-01
1.122667773510813660e+01 -2.957362025403408623e+01 1.335664687428624688e+02 1.185385385934730751e-01
1.162322468679852605e+01 -2.919371422641963321e+01 1.337752177076564806e+02 1.169818616549551243e-01
1.203377840777589469e+01 -2.898542837412981399e+01 1.336963919940706660e+02 1.224090817693206379e-01
1.245883364295007922e+01 -2.902274072323495702e+01 1.335203786867079430e+02 1.230441773410752837e-01
1.289890261253308523e+01 -2.931764557304117957e+01 1.332355206542794122e+02 1.200718409117079999e-01
1.335451562929898728e+01 -2.933336464893195838e+01 1.334159965994251706e+02 1.181853346829770252e-01
1.382622173764655749e+01 -2.893647737567211564e+01 1.337942343340181992e+02 1.213420587090915520e-01
1.431458937523478703e+01 -2.888981369223543183e+01 1.336281709598698342e+02 1.199435258806968024e-01
1.482020705798858273e+01 -2.922457286133990806e+01 1.336016072559047245e+02 1.168659639698619995e-01
1.534368408930012073e+01 -2.922425759623856223e+01 1.336110654922595415e+02 1.153842974484870637e-01
1.588565129428052636e+01 -2.912895953153791595e+01 1.339135025468531808e+02 1.171067347408195070e-01
1.644676177994663746e+01 -2.928718684039225195e+01 1.342445379216132721e+02 1.174868349020283531e-01
1.702769172225899652e+01 -2.940186226189357299e+01 1.339434368988502797e+02 1.192583842252083887e-01
1.762914118095947558e+01 -2.905964241637280665e+01 1.333877606901590411e+02 1.231183260539467639e-01
1.825183494319043120e+01 -2.879920266164503673e+01 1.335316414220535535e+02 1.226804222446545578e-01
1.889652339691209448e+01 -2.881425236708537341e+01 1.337922476811189370e+02 1.231054984799032914e-01
1.956398343517063765e+01 -2.909274337847780600e+01 1.338656184551132924e+02 1.194822731493550283e-01
2.025501939230666437e+01 -2.920938708461707733e+01 1.342003155715652838e+02 1.210809890372356451e-01
2.097046401323231990e+01 -2.931497547132974191e+01 1.341433819344410381e+02 1.191601972619903138e-01
2.171117945694503604e+01 -2.908225051959427176e+01 1.337048290579568288e+02 1.177946958131087379e-01
2.247805833548724763e+01 -2.888919600654709896e+01 1.337176175743355486e+02 1.181230750202394431e-01
2.327202478960408172e+01 -2.905850516437726938e+01 1.339800213418803310e+02 1.181464240516111736e-01
2.409403560239524467e+01 -2.927309486411078865e+01 1.338495900613629033e+02 1.200875747217591827e-01
2.494508135230315560e+01 -2.924596533667236642e+01 1.337229957534235325e+02 1.196684982054156410e-01
2.582618760682675330e+01 -2.905020495212280096e+01 1.333824115369159529e+02 1.193832706580564146e-01
2.673841615839948460e+01 -2.907062699302499809e+01 1.335251179573406262e+02 1.200571132010623959e-01
2.768286630392067238e+01 -2.916878953734871516e+01 1.335220538681148810e+02 1.219421068625443916e-01
2.866067616948252450e+01 -2.907823112426366308e+01 1.336222968667065061e+02 1.207905250016253346e-01
2.967302408188870544e+01 -2.909854003561298441e+01 1.339408041773961031e+02 1.187072519662147746e-01
3.072112998861759081e+01 -2.906672725340667895e+01 1.341553069304144117e+02 1.192871819964929220e-01
3.180625692794120951e+01 -2.895321996134973119e+01 1.340385405562021219e+02 1.183724579289496676e-01
3.292971255097152294e+01 -2.922492302941685693e+01 1.338031587972911893e+02 1.185614500218467871e-01
3.409285069746813690e+01 -2.913602577215556266e+01 1.337612213490132831e+02 1.198346751317800468e-01
3.529707302730651008e+01 -2.902503281919636891e+01 1.336455580430402108e+02 1.205665605127327206e-01
3.654383070957258184e+01 -2.922041985293451205e+01 1.336200447152760376e+02 1.207433932054888109e-01
3.783462617131930728e+01 -2.911975731184558569e+01 1.334528220254702831e+02 1.192994025725757218e-01
3.917101490809260866e+01 -2.912611364567318262e+01 1.338190996827435413e+02 1.197215335715780815e-01
4.055460735840830466e+01 -2.918230193161793906e+01 1.341093874627036939e+02 1.186422007965103331e-01
4.198707084443910986e+01 -2.898305310458322381e+01 1.339111763562836757e+02 1.187403130413642871e-01
4.347013158125025711e+01 -2.920397768882627432e+01 1.337736102704743644e+02 1.205485986613377275e-01
4.500557675700499516e+01 -2.907455155646430001e+01 1.336562893722422132e+02 1.199697277955265040e-01
4.659525668664682030e+01 -2.916937801777036654e+01 1.337568603348855163e+02 1.201625151910798023e-01
4.824108704165372075e+01 -2.904805423864850766e+01 1.337549439135395630e+02 1.192498418056384402e-01
4.994505115855140787e+01 -2.926131828047543237e+01 1.337675559619154058e+02 1.184975707975331055e-01
5.170920242896759333e+01 -2.908270913267856983e+01 1.337721399148601336e+02 1.205932862178797360e-01
5.353566677410726271e+01 -2.903783019864327386e+01 1.337686043005791134e+02 1.196599559099142951e-01
5.542664520663104355e+01 -2.914898178624583736e+01 1.338947648736164240e+02 1.193880032039363603e-01
5.738441648302398335e+01 -2.903905357900923079e+01 1.337208844320443006e+02 1.203229620022437107e-01
5.941133984965031800e+01 -2.917284281627444287e+01 1.337702013521160325e+02 1.190906911826649511e-01
6.150985788580505442e+01 -2.901147699688779014e+01 1.336674651333428017e+02 1.203687502514597524e-01
6.368249944718585454e+01 -2.905961540755223993e+01 1.339621264348857039e+02 1.197758198737154250e-01
6.593188271333551143e+01 -2.909627279524576693e+01 1.339232549752040313e+02 1.188698986971007676e-01
6.826071834272386241e+01 -2.905818166807310376e+01 1.337787717573713167e+02 1.198481152608538158e-01
7.067181273927495511e+01 -2.917560249430594865e+01 1.336777281830475772e+02 1.196744793262676798e-01
7.316807143427193694e+01 -2.906154052040843183e+01 1.337980562863652096e+02 1.202361399032053357e-01
7.575250258771917800e+01 -2.916796536340848078e+01 1.338938944849963946e+02 1.189679967290871720e-01
7.842822061337676587e+01 -2.906558263352443205e+01 1.337796499791820111e+02 1.205207229043096379e-01
8.119844993184015891e+01 -2.911452799991915796e+01 1.337540939264355302e+02 1.188607707734655045e-01
8.406652885618322557e+01 -2.908826749945445655e+01 1.337524050352408835e+02 1.201683490103620522e-01
8.703591361485166544e+01 -2.909024403211051890e+01 1.338026994856017780e+02 1.201113816989767408e-01
9.011018251665016976e+01 -2.908983165859304520e+01 1.338463201776140465e+02 1.196480021780705200e-01
9.329304026284688689e+01 -2.915341685616326117e+01 1.336980586451555268e+02 1.195895191639377853e-01
9.658832241158698650e+01 -2.910211728878763893e+01 1.337268169949425953e+02 1.197009124011562814e-01
1.000000000000000426e+02 -2.905709459769212799e+01 1.338590892818785960e+02 1.195282001706841346e-01


==> anc/aspirin/aspirin_log_frac_1_nicsbuild.dat <==
1.000000000000000194e-01 8.576969819094424352e-01 1.042537088755634000e-01 2.445690623994096202e-01
1.035321843295662486e-01 9.171718807764404069e-01 1.113943720439866114e-01 2.455130971556082897e-01
1.071891319205127979e-01 9.806079408678516351e-01 1.189971997597925046e-01 2.465282568824809506e-01
1.109752496412072104e-01 1.048245560650577390e+00 1.270881483329280304e-01 2.476201558215627707e-01
1.148951000187309196e-01 1.120336361613584186e+00 1.356940360320890715e-01 2.487948902615758628e-01
1.189534067370319748e-01 1.197143212421077463e+00 1.448424726288850550e-01 2.500590858093953983e-01
1.231550603292825841e-01 1.278940163696193011e+00 1.545617677880031238e-01 2.514199501676788184e-01
1.275051240713013234e-01 1.366012278652588563e+00 1.648808151276905942e-01 2.528853321906903706e-01
1.320088400831417874e-01 1.458655343488246103e+00 1.758289484426858174e-01 2.544637881168237414e-01
1.366716356462006621e-01 1.557175440198026450e+00 1.874357662343295594e-01 2.561646560202073264e-01
1.414991297434576023e-01 1.661888363298409166e+00 1.997309203344002082e-01 2.579981397089829431e-01
1.464971398307286232e-01 1.773118860947532127e+00 2.127438640427077310e-01 2.599754035136276897e-01
1.516716888470923397e-01 1.891199680163544228e+00 2.265035548342453353e-01 2.621086796613196768e-01
1.570290124729377679e-01 2.016470395377623070e+00 2.410381063321085371e-01 2.644113902478551492e-01
1.625755666443794434e-01 2.149275999514241420e+00 2.563743838977079470e-01 2.668982861983489330e-01
1.683180353330957224e-01 2.289965237287769018e+00 2.725375378731320630e-01 2.695856060632208506e-01
1.742633386009650454e-01 2.438888661578639816e+00 2.895504682269272045e-01 2.724912580592808720e-01
1.804186409392072588e-01 2.596396395758069797e+00 3.074332141207420932e-01 2.756350294577033511e-01
1.867913599020782911e-01 2.762835587834224782e+00 3.262022617396116431e-01 2.790388282652284113e-01
1.933891750455231373e-01 2.938547546466838245e+00 3.458697636236132134e-01 2.827269632057748949e-01
2.002200371815584801e-01 3.123864554424187201e+00 3.664426627145491722e-01 2.867264693175171630e-01
2.072921779595371938e-01 3.319106362107343333e+00 3.879217143899889031e-01 2.910674881292494298e-01
2.146141197858404959e-01 3.524576372494120591e+00 4.103003999018497439e-01 2.957837134509759269e-01
2.221946860939524315e-01 3.740557539383198016e+00 4.335637248554302658e-01 3.009129164433821391e-01
2.300430119772918780e-01 3.967308013212994755e+00 4.576868966409093353e-01 3.064975669785863222e-01
2.381685551976159276e-01 4.205056582973720758e+00 4.826338750269432154e-01 3.125855726079719288e-01
2.465811075822603726e-01 4.453997978712147976e+00 5.083557903930762123e-01 3.192311620132277095e-01
2.552908068239517769e-01 4.714288116571851539e+00 5.347892242484597602e-01 3.264959470409232734e-01
2.643081486974105943e-01 4.986039386794420381e+00 5.618543466521641605e-01 3.344502069309945314e-01
2.736439997074671115e-01 5.269316103952633945e+00 5.894529048233723145e-01 3.431744508698303386e-01
2.833096101839325254e-01 5.564130257015865055e+00 6.174660564557816755e-01 3.527613317427740203e-01
2.933166278390045290e-01 5.870437713442249184e+00 6.457520399151119861e-01 3.633180064573881540e-01
3.036771118035458961e-01 6.188135044892906222e+00 6.741436714882995673e-01 3.749690687601433536e-01
3.144035471591500319e-01 6.517057150540559007e+00 7.024456571071633348e-01 3.878602224155226486e-01
3.255088599835058716e-01 6.856975855235709183e+00 7.304317025761317694e-01 4.021629207669525918e-01
3.370064329271929005e-01 7.207599651625052672e+00 7.578414025713460234e-01 4.180802803288372060e-01
3.489101213406773372e-01 7.568574735204516735e+00 7.843768852198689245e-01 4.358546920492469834e-01
3.612342699709432114e-01 7.939487446629191147e+00 8.096991871780909733e-01 4.557777209194717183e-01
3.739937302478797965e-01 8.319868183929598260e+00 8.334243360072868256e-01 4.782031286760276001e-01
3.872038781812555674e-01 8.709196776349061864e+00 8.551191260242845260e-01 5.035642164287258415e-01
4.008806328898465443e-01 9.106909219597117300e+00 8.742965967962135210e-01 5.323972301370241134e-01
4.150404757850476578e-01 9.512405558319168009e+00 8.904112701795838802e-01 5.653734097830406258e-01
4.297004704320842028e-01 9.925058565347635309e+00 9.028542894242921335e-01 6.033435720726115781e-01
4.448782831127586213e-01 1.034422270973943192e+01 9.109487627441392732e-01 6.474011985115001311e-01
4.605922041145107393e-01 1.076924272893506007e+01 9.139459012911235192e-01 6.989733688305996839e-01
4.768611697714471576e-01 1.119946092828369366e+01 9.110230758783952609e-01 7.599543996066712159e-01
4.937047852839003270e-01 1.163422212924687926e+01 9.012859660165659648e-01 8.329061179834205131e-01
5.111433483440168679e-01 1.207287498372000734e+01 8.837792146526801673e-01 9.213632259461538299e-01
5.291978735958442481e-01 1.251476817737570713e+01 -8.705079384366083417e-01 9.701493958311434573e-01
5.478901179593943516e-01 1.295923987591150706e+01 -8.900847353857344046e-01 8.459957024812676529e-01
5.672426068491979168e-01 1.340559864804209234e+01 -9.073979793430666518e-01 7.085094622540266673e-01
5.872786613189482363e-01 1.385309406202364890e+01 -9.220599151162982565e-01 5.582106286424598496e-01
6.080224261649423978e-01 1.430087524714564751e+01 -9.336661693701646669e-01 4.013604949450757520e-01
6.294988990221888070e-01 1.474793600545716288e+01 -9.418107967725841689e-01 2.718022343827806719e-01
6.517339604882425030e-01 1.519304564182668749e+01 -9.461119320595035020e-01 2.877616047311041259e-01
6.747544053110694495e-01 1.563466566471147701e+01 -9.462550701070515657e-01 4.831500412980409553e-01
6.985879746785249589e-01 1.607085402594884727e+01 -9.420694413552173074e-01 7.666940770372945302e-01
7.232633896483537939e-01 1.649916074910485619e+01 9.841183994630888776e-01 8.974954593014679016e-01
7.488103857590024948e-01 1.691652175207817166e+01 1.152779812246198077e+00 5.994139590006292151e-01
7.752597488629463518e-01 1.731916144080651776e+01 1.335460135928528302e+00 3.620449568041241295e-01
8.026433522257176989e-01 1.770251914035094032e+01 1.529355277971454541e+00 1.880273346293797887e-01
8.309941949353395474e-01 1.806121931236758726e+01 1.730858978616314658e+00 1.331359898228353655e-01
8.603464416684505345e-01 1.838911011972873766e+01 1.935254241138075315e+00 2.086016201502163825e-01
8.907354638610441855e-01 1.867939812008167522e+01 2.136585478162171370e+00 3.004469144269494851e-01
9.221978823334329167e-01 1.892490704366620591e+01 2.327688966525951031e+00 3.782758316268008958e-01
9.547716114208060212e-01 1.911848356869812093e+01 2.500406137354232783e+00 4.379346132830552185e-01
9.884959046625585444e-01 1.925356032034993348e+01 2.646010753522649139e+00 4.786288102809889700e-01
1.023411402105453227e+00 1.932486391297581818e+01 2.755865802819148058e+00 4.996337368076496643e-01
1.059560179277616143e+00 1.932922310715128944e+01 2.822292653591535583e+00 4.995363414033202609e-01
1.096985797892383818e+00 1.926639141703592273e+01 2.839586637046302542e+00 4.759426016602674170e-01
1.135733358343105515e+00 1.913975668071924119e+01 2.805056918756196893e+00 4.254180927451872152e-01
1.175849554052156742e+00 1.895677941060254312e+01 2.719917760411206586e+00 3.442082018123708842e-01
1.217382727739661386e+00 1.872899841816507305e+01 2.589832170011447943e+00 2.340036710565661371e-01
1.260382929679727537e+00 1.847148208257269175e+01 2.424928042099274705e+00 1.569697535063671601e-01
1.304901978014402442e+00 1.820169444197964026e+01 2.239184960517622613e+00 3.094767331903177654e-01
1.350993521198026848e+00 1.793787788770179858e+01 2.049223366312713068e+00 6.200277127875505334e-01
1.398713102647238360e+00 1.769719716872544168e+01 -1.900041297186600531e+00 9.712083340960735445e-01
1.448118227674533687e+00 1.749399206870602441e+01 -2.172366623379243578e+00 5.895703714582567478e-01
1.499268432786045713e+00 1.733849336678974495e+01 -2.472689329432080640e+00 3.150634325804975155e-01
1.552225357427047259e+00 1.723623203692612904e+01 -2.799513897643855387e+00 1.315098435517357833e-01
1.607052818261638816e+00 1.718812097972653063e+01 -3.152470188756648639e+00 3.512836071630052320e-02
1.663816886076129320e+00 1.719087667629914762e+01 -3.531271112097218889e+00 5.899524530464057143e-02
1.722585965398787167e+00 1.723720475502927840e+01 -3.934491885708895964e+00 8.000888235510117408e-02
1.783430876931910047e+00 1.731518612269338675e+01 -4.358160558862536504e+00 8.445882410518425198e-02
1.846424942895544374e+00 1.740677298868677880e+01 -4.794313780426943339e+00 9.219916784518943087e-02
1.911644075385702912e+00 1.748632767488605566e+01 -5.229659084440553940e+00 1.180139446180114571e-01
1.979166867853557665e+00 1.752141471782558924e+01 -5.644409821242183156e+00 1.576473972565370918e-01
2.049074689815847616e+00 1.747856489215276099e+01 -6.011484520475985249e+00 2.000664904290913038e-01
2.121451784910630689e+00 1.733479799979027547e+01 -6.297041339069906485e+00 2.376091631707758778e-01
2.196385372416546744e+00 1.709042506125883065e+01 -6.464824952619043330e+00 2.673752922389854847e-01
2.273965752357928860e+00 1.677289167277540116e+01 -6.487386318321812340e+00 2.916211170660968910e-01
2.354286414322418253e+00 1.642307082022997022e+01 -6.363191740231286531e+00 3.185423735108305343e-01
2.437444150122221043e+00 1.607061471904243888e+01 -6.128813257327852426e+00 3.621477449849134223e-01
2.523539170434766721e+00 1.572363458341648368e+01 -5.848929864205397067e+00 4.371627819410009996e-01
2.612675225563328762e+00 1.539229038803992999e+01 -5.578768471837335596e+00 5.483690331644727189e-01
2.704959730463135426e+00 1.512482370362356221e+01 -5.322769774735299109e+00 6.850789429214059201e-01
2.800503894183631104e+00 1.500239704237378824e+01 -5.034028885020271460e+00 8.292252910718483916e-01
2.899422853882877238e+00 1.507595069841443625e+01 -4.674516996246932621e+00 9.672089893063565702e-01
3.001835813575589818e+00 1.530725025210637646e+01 4.473057852707146509e+00 9.130989347025585401e-01
3.107866187782013512e+00 1.558709299686715610e+01 4.310359410822609760e+00 8.245289411251729428e-01
3.217641750250736621e+00 1.581475660228354307e+01 4.172199560872655866e+00 7.650791511898036301e-01
3.331294787934673263e+00 1.595313148925516877e+01 4.047155082248647062e+00 7.290365438245179908e-01
3.448962260405758151e+00 1.601976368674350582e+01 3.896682800072110098e+00 7.112523725215832426e-01
3.570785964900463405e+00 1.605476350400842023e+01 3.712437909373814904e+00 7.141801243942146327e-01
3.696912707195027625e+00 1.610229673188911903e+01 3.482550105526957651e+00 7.557498738546792882e-01
3.827494478516312526e+00 1.619517152148703687e+01 3.163042764131686724e+00 8.597434899446873002e-01
3.962688638701477917e+00 1.633633653049305323e+01 -2.796360614280995804e+00 9.754210825218833092e-01
4.102658105827192259e+00 1.650656841533869823e+01 -2.639408744394870610e+00 8.027362499276560204e-01
4.247571552536898665e+00 1.669455145822794506e+01 -2.532498901461325502e+00 6.631020983690973924e-01
4.397603609302719541e+00 1.687567544997391167e+01 -2.561117934166054155e+00 5.306144538808288402e-01
4.552935074866948817e+00 1.699539227288940069e+01 -2.793985702010315819e+00 3.765416175457531600e-01
4.713753134116723587e+00 1.704407105280003165e+01 -3.161863765959484596e+00 2.389202950544948856e-01
4.880251583654432679e+00 1.708818978849245340e+01 -3.523847570661773787e+00 1.308150189922843987e-01
5.052631065335682514e+00 1.716404272280350085e+01 -3.814993739307643850e+00 8.745641280441669718e-02
5.231099308056263553e+00 1.717039046320111950e+01 -4.056755764024678967e+00 1.411753800460923136e-01
5.415871378079474496e+00 1.707182081808702989e+01 -4.356792248075260332e+00 2.413333364459368524e-01
5.607169938205459836e+00 1.703080800658994320e+01 -4.730893746305682157e+00 3.479423863730914945e-01
5.805225516094900229e+00 1.701736636931917346e+01 -4.967792237890762408e+00 4.269450497320506077e-01
6.010276782070384627e+00 1.684076268538043664e+01 -4.977569529649134239e+00 4.633767460757653445e-01
6.222570836730231036e+00 1.642237491280485173e+01 -4.795889521806737221e+00 4.137480511459158405e-01
6.442363508721374643e+00 1.588542883041258591e+01 -4.496267918996190716e+00 2.977827404621331553e-01
6.669919663030123402e+00 1.559765538652331429e+01 -4.355108050976554068e+00 2.470622124857186908e-01
6.905513520162329222e+00 1.556723355381977036e+01 -4.315705014628147040e+00 2.905995136302432225e-01
7.149428986597579971e+00 1.555965674278514577e+01 -4.092109497487671277e+00 3.472991503378208278e-01
7.401959996915643991e+00 1.566006055687143572e+01 -3.822365324268545805e+00 3.004611338274119636e-01
7.663410868007458632e+00 1.589036525085534457e+01 -3.564647975310112571e+00 1.293445374832732919e-01
7.934096665797492953e+00 1.615038041131671775e+01 -3.361168926041290916e+00 1.826504464314460119e-01
8.214343584919427954e+00 1.640108965621923431e+01 -3.311549286945171033e+00 4.222918530955873662e-01
8.504489341802679903e+00 1.641922238639406117e+01 -3.285479702799293023e+00 5.794923615817547669e-01
8.804883581643464296e+00 1.648915245524794315e+01 -3.352837838507754853e+00 5.448830084479308056e-01
9.115888299750823265e+00 1.645896176056421822e+01 -3.382487813391145792e+00 3.469133856941549743e-01
9.437878277775382685e+00 1.632969451353759993e+01 -3.285631424027545933e+00 3.003447857216177685e-01
9.771241535346497642e+00 1.651066280917998697e+01 -3.381462871959813654e+00 2.751112386347404071e-01
1.011637979766207351e+01 1.663690323026566631e+01 -3.355039299589414270e+00 2.426717879460248140e-01
1.047370897959449643e+01 1.653648350943717915e+01 -3.356774898121704709e+00 3.426853108792162761e-01
1.084365968689610327e+01 1.648510152187209243e+01 -3.423711104426695684e+00 3.234960003626246028e-01
1.122667773510813660e+01 1.620748963722252256e+01 -3.532087492978874366e+00 3.152452463924309001e-01
1.162322468679852605e+01 1.612395372068029076e+01 -3.687240733358661871e+00 3.799459887205408060e-01
1.203377840777589469e+01 1.628187334375894224e+01 -3.632373064142642605e+00 3.302561278470926287e-01
1.245883364295007922e+01 1.639801473310922120e+01 -3.702694691483113587e+00 3.237080339646236649e-01
1.289890261253308523e+01 1.649717419348070635e+01 -3.795801269161607649e+00 2.836415548730877867e-01
1.335451562929898728e+01 1.619276516146938505e+01 -3.758787939951675483e+00 2.489685912773168808e-01
1.382622173764655749e+01 1.631014637066866513e+01 -3.790746726096957175e+00 3.595597409615211015e-01
1.431458937523478703e+01 1.645623947224733286e+01 -3.875422535383751921e+00 4.318461581257084791e-01
1.482020705798858273e+01 1.642459440182639341e+01 -3.981470713145943918e+00 5.627540716270389431e-01
1.534368408930012073e+01 1.644623841255801722e+01 -4.079788379969855328e+00 4.356477993340606703e-01
1.588565129428052636e+01 1.641683408199121530e+01 -3.987787907709980928e+00 3.760731607522876940e-01
1.644676177994663746e+01 1.647723048622929198e+01 -3.654914805423024049e+00 2.714853328304736579e-01
1.702769172225899652e+01 1.640586873276812341e+01 -3.569634185358200540e+00 2.368118606271691351e-01
1.762914118095947558e+01 1.628258688192616788e+01 -3.645377408815971165e+00 1.940402016841429322e-01
1.825183494319043120e+01 1.631426961001411868e+01 -3.382854867181825043e+00 1.976205967393983576e-01
1.889652339691209448e+01 1.638536431964933016e+01 -3.360551892087505266e+00 3.196468535363005681e-01
1.956398343517063765e+01 1.613696572582104238e+01 -3.415455613786152256e+00 2.193147655072208435e-01
2.025501939230666437e+01 1.617839766636920729e+01 -3.534045872340968231e+00 1.823078916317804610e-01
2.097046401323231990e+01 1.637052354016685740e+01 -3.469511928550813806e+00 2.536913041004165703e-01
2.171117945694503604e+01 1.651758020630691348e+01 -3.741946386739526176e+00 3.385963175050858420e-01
2.247805833548724763e+01 1.658600046118815285e+01 -3.722090315235965008e+00 3.421159465735651439e-01
2.327202478960408172e+01 1.633601152222112418e+01 -3.535434298917861540e+00 2.421168621534912913e-01
2.409403560239524467e+01 1.618142751963307902e+01 -3.863424151339602375e+00 2.754351370089496709e-01
2.494508135230315560e+01 1.628804012182353844e+01 -3.853398877432926639e+00 3.022362051300011565e-01
2.582618760682675330e+01 1.635378022404634279e+01 -3.724382094374096397e+00 3.381839553968324363e-01
2.673841615839948460e+01 1.651853835680187643e+01 -3.581610729681779404e+00 3.209237531111527875e-01
2.768286630392067238e+01 1.651736535878217182e+01 -3.404064909411182782e+00 3.509218663475168198e-01
2.866067616948252450e+01 1.632202075463398572e+01 -3.728811654814869314e+00 2.400904798468404544e-01
2.967302408188870544e+01 1.622482334926359826e+01 -3.469150406278654231e+00 2.144108033927167589e-01
3.072112998861759081e+01 1.626686638567135645e+01 -3.652324453939307602e+00 1.980588235798271535e-01
3.180625692794120951e+01 1.645750166173192497e+01 -3.727456217675761962e+00 2.721747972465021759e-01
3.292971255097152294e+01 1.644572806126754827e+01 -3.608391994852581774e+00 2.627812028477004569e-01
3.409285069746813690e+01 1.630010147885414540e+01 -3.558107996892367453e+00 2.706824639634199392e-01
3.529707302730651008e+01 1.636574370607543116e+01 -3.662922649369289019e+00 2.422759020326264168e-01
3.654383070957258184e+01 1.634849353610350065e+01 -3.694835897294296956e+00 3.288011478829701018e-01
3.783462617131930728e+01 1.640168116920936470e+01 -3.577565154984531759e+00 3.289951481862933291e-01
3.917101490809260866e+01 1.646880527844644249e+01 -3.571233556664614284e+00 2.878957072906543346e-01
4.055460735840830466e+01 1.620124029828442147e+01 -3.769556008753315979e+00 2.499428282647417898e-01
4.198707084443910986e+01 1.628951186097001624e+01 -3.593507442037223498e+00 2.336656232577732084e-01
4.347013158125025711e+01 1.647327188301518319e+01 -3.398455732932342599e+00 2.532437510779402268e-01
4.500557675700499516e+01 1.635064065554840340e+01 -3.631123241981912386e+00 2.676018957198496029e-01
4.659525668664682030e+01 1.624568703534997738e+01 -3.718668086816109053e+00 2.753936290563680500e-01
4.824108704165372075e+01 1.642858290517629527e+01 -3.701698945487011727e+00 3.300187416436912713e-01
4.994505115855140787e+01 1.635663898398155780e+01 -3.633352585875972096e+00 3.213423341171965930e-01
5.170920242896759333e+01 1.631124980804071711e+01 -3.648654265970719734e+00 2.398354143498575286e-01
5.353566677410726271e+01 1.626573225799132771e+01 -3.501224961434127536e+00 2.418362698635560248e-01
5.542664520663104355e+01 1.645649810964080828e+01 -3.624604763969365706e+00 2.681977404733952297e-01
5.738441648302398335e+01 1.629087375438825092e+01 -3.703750079122638539e+00 2.884150766133673494e-01
5.941133984965031800e+01 1.640417426893133168e+01 -3.647866436266223644e+00 3.017173403648539809e-01
6.150985788580505442e+01 1.644755558237936555e+01 -3.581538706266041316e+00 2.921623502171213915e-01
6.368249944718585454e+01 1.627939198594487635e+01 -3.627665377075560471e+00 2.357913269403915379e-01
6.593188271333551143e+01 1.639164629312456256e+01 -3.622559882024814826e+00 3.013287873024765307e-01
6.826071834272386241e+01 1.635443673588930480e+01 -3.619156477947713668e+00 2.759531382254070686e-01
7.067181273927495511e+01 1.638808565630584013e+01 -3.604871894269811250e+00 2.790390552515042977e-01
7.316807143427193694e+01 1.630065944479331108e+01 -3.686628288571000667e+00 2.720024964826541769e-01
7.575250258771917800e+01 1.633432439597741492e+01 -3.592576779165378653e+00 2.503566552911667964e-01
7.842822061337676587e+01 1.641829953090802263e+01 -3.565592896204192286e+00 2.317103888501130249e-01
8.119844993184015891e+01 1.640545793581739886e+01 -3.636518492917360845e+00 3.026027083580632993e-01
8.406652885618322557e+01 1.634104365560269301e+01 -3.731988509304120072e+00 2.848260510851934324e-01
8.703591361485166544e+01 1.637006652607697887e+01 -3.527962003647868272e+00 2.452651152608282537e-01
9.011018251665016976e+01 1.640181602823190232e+01 -3.669418343061234822e+00 2.767674964553294426e-01
9.329304026284688689e+01 1.634065714901140964e+01 -3.624010044256808172e+00 2.796501481981700232e-01
9.658832241158698650e+01 1.631368189153027615e+01 -3.602358255324602965e+00 2.614968746759404605e-01
1.000000000000000426e+02 1.635536893246156964e+01 -3.634595480719294613e+00 2.749484359684448154e-01


==> anc/aspirin/aspirin_log_frac_20_nicsbuild.dat <==
1.000000000000000194e-01 -7.951954764658505148e+00 -6.550819233103263528e+00 5.577498522559540817e-01
1.035321843295662486e-01 -8.477076667442489111e+00 -6.996785188832397751e+00 5.579644799243348441e-01
1.071891319205127979e-01 -9.033356573754131702e+00 -7.471236912431443500e+00 5.581939656197005828e-01
1.109752496412072104e-01 -9.622128279430441467e+00 -7.975722388842573451e+00 5.584392919738911942e-01
1.148951000187309196e-01 -1.024470316472672771e+01 -8.511833656662759040e+00 5.587014994543626489e-01
1.189534067370319748e-01 -1.090235454257695835e+01 -9.081201531074420075e+00 5.589816886034781884e-01
1.231550603292825841e-01 -1.159629953466908603e+01 -9.685489021753925343e+00 5.592810221525893466e-01
1.275051240713013234e-01 -1.232767824401386036e+01 -1.032638328150779117e+01 5.596007269584132304e-01
1.320088400831417874e-01 -1.309752999474984847e+01 -1.100558591189128244e+01 5.599420957013018230e-01
1.366716356462006621e-01 -1.390676641901997357e+01 -1.172480144443251504e+01 5.603064882723585161e-01
1.414991297434576023e-01 -1.475614118880635495e+01 -1.248572381106860973e+01 5.606953327637123063e-01
1.464971398307286232e-01 -1.564621621984276167e+01 -1.329002061595116757e+01 5.611101259619035719e-01
1.516716888470923397e-01 -1.657732421768212205e+01 -1.413931502406982688e+01 5.615524332258857720e-01
1.570290124729377679e-01 -1.754952749547688384e+01 -1.503516509142668589e+01 5.620238876132097605e-01
1.625755666443794434e-01 -1.856257307219818031e+01 -1.597904037837330904e+01 5.625261880951748505e-01
1.683180353330957224e-01 -1.961584416207757542e+01 -1.697229571387226699e+01 5.630610966770512871e-01
1.742633386009650454e-01 -2.070830829448910748e+01 -1.801614201579991814e+01 5.636304342116654764e-01
1.804186409392072588e-01 -2.183846246153664694e+01 -1.911161412299065532e+01 5.642360746647434588e-01
1.867913599020782911e-01 -2.300427588139608659e+01 -2.025953566079425272e+01 5.648799375556341484e-01
1.933891750455231373e-01 -2.420313119135354540e+01 -2.146048104556757607e+01 5.655639782608437027e-01
2.002200371815584801e-01 -2.543176514699621293e+01 -2.271473483686713379e+01 5.662901758294681676e-01
2.072921779595371938e-01 -2.668621020311495684e+01 -2.402224877105703271e+01 5.670605179170333798e-01
2.146141197858404959e-01 -2.796173868541042040e+01 -2.538259695781868786e+01 5.678769824036620228e-01
2.221946860939524315e-01 -2.925281162513541133e+01 -2.679492989234559630e+01 5.687415152207413449e-01
2.300430119772918780e-01 -3.055303471271806970e+01 -2.825792813028478534e+01 5.696560038721667496e-01
2.381685551976159276e-01 -3.185512421796867599e+01 -2.976975668784454143e+01 5.706222461034710092e-01
2.465811075822603726e-01 -3.315088610501410926e+01 -3.132802146184596381e+01 5.716419131510430685e-01
2.552908068239517769e-01 -3.443121191446579843e+01 -3.292972920770889544e+01 5.727165069965384214e-01
2.643081486974105943e-01 -3.568609526131233878e+01 -3.457125285779326163e+01 5.738473110702606572e-01
2.736439997074671115e-01 -3.690467296498203353e+01 -3.624830419573135742e+01 5.750353338947007398e-01
2.833096101839325254e-01 -3.807529484077564774e+01 -3.795591610724979859e+01 5.762812452558607745e-01
2.933166278390045290e-01 -3.918562598634319727e+01 -3.968843678433670874e+01 5.775853046383182532e-01
3.036771118035458961e-01 -4.022278493524521537e+01 -4.143953834211022524e+01 5.789472818875894822e-01
3.144035471591500319e-01 -4.117352026392382669e+01 -4.320224228881048134e+01 5.803663703776176241e-01
3.255088599835058716e-01 -4.202442707480133066e+01 -4.496896413770110001e+01 5.818410933902810056e-01
3.370064329271929005e-01 -4.276220319514728629e+01 -4.673157913482142334e+01 5.833692049657115408e-01
3.489101213406773372e-01 -4.337394290789162454e+01 -4.848151056869486553e+01 5.849475871808769156e-01
3.612342699709432114e-01 -4.384746357836922215e+01 -5.020984140473001389e+01 5.865721466535818163e-01
3.739937302478797965e-01 -4.417165771537039376e+01 -5.190744903459530235e+01 5.882377140514528646e-01
3.872038781812555674e-01 -4.433685991794735060e+01 -5.356516175310242289e+01 5.899379514659179868e-01
4.008806328898465443e-01 -4.433521498908407210e+01 -5.517393419603066462e+01 5.916652736364531595e-01
4.150404757850476578e-01 -4.416103049382914492e+01 -5.672503744470081699e+01 5.934107900582927808e-01
4.297004704320842028e-01 -4.381109452249887681e+01 -5.821025791031499352e+01 5.951642758200936800e-01
4.448782831127586213e-01 -4.328493776541723292e+01 -5.962209757098857210e+01 5.969141793655066142e-01
4.605922041145107393e-01 -4.258501861972322189e+01 -6.095396679682573193e+01 5.986476749621568727e-01
4.768611697714471576e-01 -4.171681132101529244e+01 -6.220036003698363913e+01 6.003507661653842975e-01
4.937047852839003270e-01 -4.068878033849885156e+01 -6.335700424302445555e+01 6.020084436268997585e-01
5.111433483440168679e-01 -3.951222965992972291e+01 -6.442097023840005932e+01 6.036048959437937400e-01
5.291978735958442481e-01 -3.820102306878550280e+01 -6.539073845131005669e+01 6.051237657268189185e-01
5.478901179593943516e-01 -3.677118074139080051e+01 -6.626621257299909473e+01 6.065484348386196434e-01
5.672426068491979168e-01 -3.524036780686580528e+01 -6.704867775116146333e+01 6.078623133636470444e-01
5.872786613189482363e-01 -3.362730095281337839e+01 -6.774070371834027071e+01 6.090490974136840707e-01
6.080224261649423978e-01 -3.195110853354325897e+01 -6.834599749419687953e+01 6.100929530219136865e-01
6.294988990221888070e-01 -3.023068667712434276e+01 -6.886921457452217510e+01 6.109785793504226570e-01
6.517339604882425030e-01 -2.848409745011581151e+01 -6.931574133513993274e+01 6.116911068011959829e-01
6.747544053110694495e-01 -2.672805442891450411e+01 -6.969146423056379547e+01 6.122157969613971629e-01
6.985879746785249589e-01 -2.497753577480117926e+01 -7.000254282179828635e+01 6.125375337992042812e-01
7.232633896483537939e-01 -2.324555544889686587e+01 -7.025520344722664845e+01 6.126401304612184573e-01
7.488103857590024948e-01 -2.154311039739096501e+01 -7.045556839128749971e+01 6.125055234870451226e-01
7.752597488629463518e-01 -1.987930657506232990e+01 -7.060953186907021006e+01 6.121129848923896333e-01
8.026433522257176989e-01 -1.826165081321454053e+01 -7.072268937240139053e+01 6.114385494688369116e-01
8.309941949353395474e-01 -1.669647994475592157e+01 -7.080032134241128006e+01 6.104549251852855463e-01
8.603464416684505345e-01 -1.518948443821068217e+01 -7.084742615685115652e+01 6.091322219517146808e-01
8.907354638610441855e-01 -1.374627256432679623e+01 -7.086879138351767438e+01 6.074398881856926113e-01
9.221978823334329167e-01 -1.237291501852035225e+01 -7.086908644136532587e+01 6.053502704983964033e-01
9.547716114208060212e-01 -1.107641170399564601e+01 -7.085295459041768140e+01 6.028441864519632487e-01
9.884959046625585444e-01 -9.865034160164912080e+00 -7.082507814325329321e+01 5.999187895260228442e-01
1.023411402105453227e+00 -8.748517987454834000e+00 -7.079018891808608771e+01 5.965977605319784383e-01
1.059560179277616143e+00 -7.738102961291350113e+00 -7.075299754948295572e+01 5.929434180925348130e-01
1.096985797892383818e+00 -6.846431261260832457e+00 -7.071802185655512574e+01 5.890696371834943657e-01
1.135733358343105515e+00 -6.087300634370232721e+00 -7.068930754401296213e+01 5.851534658849888437e-01
1.175849554052156742e+00 -5.475220618201400491e+00 -7.067005526509746005e+01 5.814421056166616530e-01
1.217382727739661386e+00 -5.024647136399603475e+00 -7.066219672915769934e+01 5.782507437177615284e-01
1.260382929679727537e+00 -4.748712768653374106e+00 -7.066599685171992462e+01 5.759461699517792743e-01
1.304901978014402442e+00 -4.657287770264616711e+00 -7.067979168886054708e+01 5.749120140876592400e-01
1.350993521198026848e+00 -4.754358099069048826e+00 -7.069998849082467984e+01 5.754946593374791197e-01
1.398713102647238360e+00 -5.035005925203307697e+00 -7.072143382241662835e+01 5.779347038680685555e-01
1.448118227674533687e+00 -5.482659893706913756e+00 -7.073817971116446301e+01 5.822962810978125070e-01
1.499268432786045713e+00 -6.067589155390481714e+00 -7.074454590982895752e+01 5.884129564171581839e-01
1.552225357427047259e+00 -6.747630820620021730e+00 -7.073622278262590157e+01 5.958704233857186061e-01
1.607052818261638816e+00 -7.471684424773336275e+00 -7.071105489356180840e+01 6.040394026501317848e-01
1.663816886076129320e+00 -8.185582572567858151e+00 -7.066917590923299031e+01 6.121565705535869650e-01
1.722585965398787167e+00 -8.838883011245092902e+00 -7.061239120515573120e+01 6.194317303976922817e-01
1.783430876931910047e+00 -9.390566876699480758e+00 -7.054311655876708187e+01 6.251455338764112524e-01
1.846424942895544374e+00 -9.812202856290241471e+00 -7.046365841402680985e+01 6.287048928415048810e-01
1.911644075385702912e+00 -1.008886423367824392e+01 -7.037687637251283945e+01 6.296482633882938273e-01
1.979166867853557665e+00 -1.021988483310774321e+01 -7.028882328810921365e+01 6.276329597527237070e-01
2.049074689815847616e+00 -1.022151046951734088e+01 -7.021235699590644685e+01 6.224684872051167162e-01
2.121451784910630689e+00 -1.013036231836271384e+01 -7.016827697122403151e+01 6.142512805325568426e-01
2.196385372416546744e+00 -1.000186787153464607e+01 -7.017932014416709308e+01 6.035859437315096443e-01
2.273965752357928860e+00 -9.896596314354088264e+00 -7.025565210868812471e+01 5.917656385967552390e-01
2.354286414322418253e+00 -9.855040097778372754e+00 -7.037912566601758613e+01 5.807080425996665740e-01
2.437444150122221043e+00 -9.875025224881966324e+00 -7.050120423407727799e+01 5.725089155214133640e-01
2.523539170434766721e+00 -9.911198683495848982e+00 -7.056444085307248315e+01 5.687182225341300690e-01
2.612675225563328762e+00 -9.900740925678205073e+00 -7.053648426386196491e+01 5.697353245882703643e-01
2.704959730463135426e+00 -9.795641091238625364e+00 -7.042790443114634513e+01 5.747830882402401587e-01
2.800503894183631104e+00 -9.579075035724786247e+00 -7.027767815143370456e+01 5.825110236868840108e-01
2.899422853882877238e+00 -9.265359208948931169e+00 -7.012504384531831647e+01 5.916130436008257831e-01
3.001835813575589818e+00 -8.894483269746952914e+00 -6.999779956459937580e+01 6.008231138883510791e-01
3.107866187782013512e+00 -8.519165686110984126e+00 -6.991839611265656629e+01 6.086142088584650667e-01
3.217641750250736621e+00 -8.183463518937335479e+00 -6.990553211976944681e+01 6.134577918188567347e-01
3.331294787934673263e+00 -7.918154151305266453e+00 -6.996233553586642984e+01 6.146375276954849642e-01
3.448962260405758151e+00 -7.769489694001304514e+00 -7.006178366742504693e+01 6.128377744611327449e-01
3.570785964900463405e+00 -7.817737423581736067e+00 -7.014440819001396221e+01 6.100313161934719508e-01
3.696912707195027625e+00 -8.122452492514089073e+00 -7.014536411012474559e+01 6.085764307483607638e-01
3.827494478516312526e+00 -8.625391062714511392e+00 -7.004366247864375339e+01 6.097754966000991095e-01
3.962688638701477917e+00 -9.154903855753465436e+00 -6.988295020888740794e+01 6.127334403159728771e-01
4.102658105827192259e+00 -9.586289694921385163e+00 -6.974556954726190838e+01 6.148101127402376687e-01
4.247571552536898665e+00 -9.924502212021613090e+00 -6.971577695667478736e+01 6.143092414158078940e-01
4.397603609302719541e+00 -1.015548480028167155e+01 -6.983359191313525116e+01 6.116726425452162497e-01
4.552935074866948817e+00 -1.025648546130487304e+01 -7.005236029716597557e+01 6.069820633477029936e-01
4.713753134116723587e+00 -1.038057212706254795e+01 -7.023951734744383657e+01 6.013983740064745565e-01
4.880251583654432679e+00 -1.059488472657281299e+01 -7.026930485666525783e+01 5.991816900910970078e-01
5.052631065335682514e+00 -1.069427077173929064e+01 -7.019815575972889121e+01 6.022270362749613248e-01
5.231099308056263553e+00 -1.055531290312473125e+01 -7.025219239996566500e+01 6.078473797533882061e-01
5.415871378079474496e+00 -1.018639305703962883e+01 -7.048863202500314173e+01 6.129615655091703585e-01
5.607169938205459836e+00 -9.647460826728556427e+00 -7.068664914384498843e+01 6.140120162312062702e-01
5.805225516094900229e+00 -9.083837903673844139e+00 -7.067479929050971066e+01 6.096110835791341831e-01
6.010276782070384627e+00 -8.680646631029647509e+00 -7.044012856006727930e+01 6.071420311736435149e-01
6.222570836730231036e+00 -8.571332160238231523e+00 -7.006515056118688278e+01 6.090105400672271019e-01
6.442363508721374643e+00 -8.628263657318001378e+00 -6.975730755842636199e+01 6.107341223114474138e-01
6.669919663030123402e+00 -8.780309024788492067e+00 -6.962289040524620987e+01 6.133040439794060772e-01
6.905513520162329222e+00 -8.972589761823419607e+00 -6.957360231353506208e+01 6.182393997623080173e-01
7.149428986597579971e+00 -9.056475309870370083e+00 -6.953963226583999813e+01 6.280351715536034440e-01
7.401959996915643991e+00 -9.283229601820540466e+00 -6.961677280416569147e+01 6.410071432579563799e-01
7.663410868007458632e+00 -9.511849234991711199e+00 -6.996052188754191548e+01 6.465073584377094562e-01
7.934096665797492953e+00 -9.599319379014181308e+00 -7.020430711467432161e+01 6.419792896402957139e-01
8.214343584919427954e+00 -9.775488615515696367e+00 -7.033899710014476625e+01 6.374556976350914672e-01
8.504489341802679903e+00 -1.026029847614261392e+01 -7.036726359589110302e+01 6.374361741976374285e-01
8.804883581643464296e+00 -1.036966816156673055e+01 -7.024860421904979546e+01 6.321977230585594798e-01
9.115888299750823265e+00 -1.008337280351204512e+01 -7.021230345794793948e+01 6.226594487858368998e-01
9.437878277775382685e+00 -9.748202398587777040e+00 -7.031345194129276877e+01 6.176954800500150666e-01
9.771241535346497642e+00 -9.451377595460678904e+00 -7.023921892188336358e+01 6.210129924626025533e-01
1.011637979766207351e+01 -9.128025301053007468e+00 -7.026476143987520118e+01 6.313542070560299591e-01
1.047370897959449643e+01 -8.933636051338458728e+00 -7.024381220294958439e+01 6.395815128469877209e-01
1.084365968689610327e+01 -9.161883776521474232e+00 -7.037610887143338800e+01 6.348649618805646266e-01
1.122667773510813660e+01 -9.167404076383599332e+00 -7.045183806962536721e+01 6.332218894223012873e-01
1.162322468679852605e+01 -8.991313585544141063e+00 -7.030806593150491324e+01 6.325854644837427543e-01
1.203377840777589469e+01 -9.209132279471921478e+00 -7.010092933212800403e+01 6.320428582544743712e-01
1.245883364295007922e+01 -9.611084502583031153e+00 -7.008937326528446476e+01 6.273049338597769253e-01
1.289890261253308523e+01 -1.000894939005053530e+01 -6.987551542721270437e+01 6.176422934384512287e-01
1.335451562929898728e+01 -9.916600294291743722e+00 -7.000949361727160181e+01 6.039467095471878766e-01
1.382622173764655749e+01 -9.444719264593057773e+00 -6.997744379519258473e+01 5.951098403236336765e-01
1.431458937523478703e+01 -9.446886357532310541e+00 -6.995137246089893779e+01 6.013209155154936036e-01
1.482020705798858273e+01 -9.672984337288768941e+00 -6.993687333396485428e+01 6.085495374151488335e-01
1.534368408930012073e+01 -9.416907437884040277e+00 -7.003171336023412152e+01 6.128741892267542957e-01
1.588565129428052636e+01 -9.068701507055545008e+00 -7.020893129504884200e+01 6.181403700042075178e-01
1.644676177994663746e+01 -9.015009111123228891e+00 -7.031087628072276630e+01 6.209357693666086586e-01
1.702769172225899652e+01 -9.435243253780894790e+00 -7.025470923935129974e+01 6.253044651081878236e-01
1.762914118095947558e+01 -9.807533674838003535e+00 -7.001718552410368090e+01 6.240980861101312893e-01
1.825183494319043120e+01 -9.446282532594773684e+00 -7.011872588027448217e+01 6.269049601474000477e-01
1.889652339691209448e+01 -9.481982468696793731e+00 -7.019465878978920159e+01 6.314896367324920323e-01
1.956398343517063765e+01 -9.797578912537668216e+00 -7.014935193852289785e+01 6.308763177135749967e-01
2.025501939230666437e+01 -9.512829154628736461e+00 -7.019906001112033778e+01 6.283002321975321713e-01
2.097046401323231990e+01 -9.328318132451652644e+00 -7.010479436676648390e+01 6.304655073859829484e-01
2.171117945694503604e+01 -9.168323191202183864e+00 -7.032129281708178326e+01 6.193055827911853051e-01
2.247805833548724763e+01 -9.347487880981619313e+00 -7.013832883651856775e+01 6.178776079535084342e-01
2.327202478960408172e+01 -9.584026353493134920e+00 -6.990977853408725196e+01 6.175815816576952777e-01
2.409403560239524467e+01 -9.623066807053064053e+00 -7.011548177953825700e+01 6.163145420410627295e-01
2.494508135230315560e+01 -9.537213651558163363e+00 -7.004891873481786035e+01 6.171434321203540518e-01
2.582618760682675330e+01 -9.455833010523017279e+00 -7.015039065132324936e+01 6.154555618016815943e-01
2.673841615839948460e+01 -9.379211976275096063e+00 -7.019660360655745990e+01 6.226382304227575659e-01
2.768286630392067238e+01 -9.297275607148746346e+00 -7.015274210001842903e+01 6.230758281268843346e-01
2.866067616948252450e+01 -9.474907408015221577e+00 -7.022434622054367992e+01 6.239742355400416107e-01
2.967302408188870544e+01 -9.584391793533436399e+00 -7.006505809765029369e+01 6.223374359037279202e-01
3.072112998861759081e+01 -9.587113095445728206e+00 -7.010847696873507573e+01 6.242404634518570195e-01
3.180625692794120951e+01 -9.412543691542149205e+00 -7.015199013852360110e+01 6.230115815281370706e-01
3.292971255097152294e+01 -9.325168775623989603e+00 -7.017402904362327831e+01 6.239830231662414350e-01
3.409285069746813690e+01 -9.397750005721027478e+00 -7.013804646812954502e+01 6.205274471029006422e-01
3.529707302730651008e+01 -9.689348248149574516e+00 -7.009129539000039699e+01 6.190904274411189734e-01
3.654383070957258184e+01 -9.486559833450925794e+00 -7.009163937888841645e+01 6.213311030507987498e-01
3.783462617131930728e+01 -9.235794068714350047e+00 -7.017213403283467699e+01 6.228781955174136353e-01
3.917101490809260866e+01 -9.555282827895618780e+00 -7.012894092280123459e+01 6.170660755237284967e-01
4.055460735840830466e+01 -9.515162383719124151e+00 -7.011788004278268716e+01 6.186398311119244431e-01
4.198707084443910986e+01 -9.468022694673187800e+00 -7.006123645836068192e+01 6.277376839370129025e-01
4.347013158125025711e+01 -9.475689057681064398e+00 -7.018838592412092225e+01 6.235534106384797992e-01
4.500557675700499516e+01 -9.512551054600891121e+00 -7.021605658910141301e+01 6.242770134518754732e-01
4.659525668664682030e+01 -9.454295983694349204e+00 -7.004833436533306212e+01 6.202461241786976220e-01
4.824108704165372075e+01 -9.428501020650525533e+00 -7.010763126856616623e+01 6.159278880187126770e-01
4.994505115855140787e+01 -9.449508388872283504e+00 -7.019932760205833233e+01 6.209570297071841383e-01
5.170920242896759333e+01 -9.575943109496117600e+00 -7.010403545841465700e+01 6.239378485690605380e-01
5.353566677410726271e+01 -9.400498742230640303e+00 -7.014831414790197073e+01 6.246987674489479225e-01
5.542664520663104355e+01 -9.439349532247868879e+00 -7.024059067252547095e+01 6.213151733146211608e-01
5.738441648302398335e+01 -9.508789269277938772e+00 -7.004016566322071924e+01 6.200487257716654765e-01
5.941133984965031800e+01 -9.377842244242419412e+00 -7.019040769416056946e+01 6.202195534998717896e-01
6.150985788580505442e+01 -9.435818431007122697e+00 -7.017321042449577817e+01 6.204027910104236154e-01
6.368249944718585454e+01 -9.397325402978532694e+00 -7.011399737827312606e+01 6.239557924914482800e-01
6.593188271333551143e+01 -9.437585252513802203e+00 -7.011130354245227636e+01 6.217052849508408752e-01
6.826071834272386241e+01 -9.484931203759209950e+00 -7.010563901335711989e+01 6.200152746175521257e-01
7.067181273927495511e+01 -9.466444683408113292e+00 -7.018130937983680440e+01 6.220143329469813853e-01
7.316807143427193694e+01 -9.454746407888016790e+00 -7.008459302193371343e+01 6.183455728671516383e-01
7.575250258771917800e+01 -9.407379798964051076e+00 -7.013983421330181045e+01 6.243417516953261304e-01
7.842822061337676587e+01 -9.461957927549072167e+00 -7.016231761291193436e+01 6.222715988720760594e-01
8.119844993184015891e+01 -9.493981814479406367e+00 -7.012714359366280803e+01 6.201721939295085084e-01
8.406652885618322557e+01 -9.437991931711861682e+00 -7.013186500887448460e+01 6.210898464300882438e-01
8.703591361485166544e+01 -9.542492520493027541e+00 -7.013310658778793538e+01 6.232831250842749693e-01
9.011018251665016976e+01 -9.500496089709731251e+00 -7.015703644218635304e+01 6.224672278221805577e-01
9.329304026284688689e+01 -9.425183841356526315e+00 -7.011091862426286525e+01 6.210686763531007015e-01
9.658832241158698650e+01 -9.458657521817874780e+00 -7.016146777932742395e+01 6.233639386423043272e-01
1.000000000000000426e+02 -9.451721850345096598e+00 -7.011310920404514491e+01 6.227427256095141583e-01


==> anc/aspirin/aspirin_log_frac_21_nicsbuild.dat <==
1.000000000000000194e-01 -1.209817750125045244e+01 1.475333363066394377e+01 4.397603231826758829e-01
1.035321843295662486e-01 -1.290618481682472840e+01 1.575968440960643946e+01 4.396900124622926120e-01
1.071891319205127979e-01 -1.376351025475176471e+01 1.683060680612195270e+01 4.396148125984511434e-01
1.109752496412072104e-01 -1.467248820484217298e+01 1.796965413838264780e+01 4.395343969254495997e-01
1.148951000187309196e-01 -1.563546142428114827e+01 1.918048838245260868e+01 4.394484190224972608e-01
1.189534067370319748e-01 -1.665476239921333956e+01 2.046686946562230247e+01 4.393565118552243964e-01
1.231550603292825841e-01 -1.773269144199071334e+01 2.183264174082278331e+01 4.392582869399643819e-01
1.275051240713013234e-01 -1.887149118993468022e+01 2.328171727858540763e+01 4.391533335454106401e-01
1.320088400831417874e-01 -2.007331716698415036e+01 2.481805559047292320e+01 4.390412179489063815e-01
1.366716356462006621e-01 -2.134020407310984169e+01 2.644563937901100559e+01 4.389214827679054354e-01
1.414991297434576023e-01 -2.267402748026205117e+01 2.816844589550455069e+01 4.387936463911907281e-01
1.464971398307286232e-01 -2.407646064067165526e+01 2.999041348081782132e+01 4.386572025389195439e-01
1.516716888470923397e-01 -2.554892615674741663e+01 3.191540286756940503e+01 4.385116199860050745e-01
1.570290124729377679e-01 -2.709254232520474304e+01 3.394715283814480955e+01 4.383563424888110016e-01
1.625755666443794434e-01 -2.870806405544244555e+01 3.608922986469089267e+01 4.381907889623277153e-01
1.683180353330957224e-01 -3.039581837787304153e+01 3.834497140853920172e+01 4.380143539629817173e-01
1.742633386009650454e-01 -3.215563470646135613e+01 4.071742263153993235e+01 4.378264085403095196e-01
1.804186409392072588e-01 -3.398677020569373752e+01 4.320926637496142320e+01 4.376263015314688642e-01
1.867913599020782911e-01 -3.588783084001218526e+01 4.582274639782125547e+01 4.374133613830457068e-01
1.933891750455231373e-01 -3.785668895714636761e+01 4.855958404058079481e+01 4.371868985970155941e-01
2.002200371815584801e-01 -3.989039857862425720e+01 5.142088869678489971e+01 4.369462089115677128e-01
2.072921779595371938e-01 -4.198510994217969738e+01 5.440706273877104593e+01 4.366905773417266157e-01
2.146141197858404959e-01 -4.413598526066137850e+01 5.751770185730212859e+01 4.364192832203168670e-01
2.221946860939524315e-01 -4.633711812593175949e+01 6.075149214074087922e+01 4.361316063965820500e-01
2.300430119772918780e-01 -4.858145948552783011e+01 6.410610563677202833e+01 4.358268347668497467e-01
2.381685551976159276e-01 -5.086075364043500713e+01 6.757809660541300900e+01 4.355042733268937316e-01
2.465811075822603726e-01 -5.316548823339754648e+01 7.116280117839238528e+01 4.351632549527541527e-01
2.552908068239517769e-01 -5.548486269049663377e+01 7.485424367450499972e+01 4.348031531295745156e-01
2.643081486974105943e-01 -5.780678000667229099e+01 7.864505336451679796e+01 4.344233968565568982e-01
2.736439997074671115e-01 -6.011786708176587268e+01 8.252639600579678358e+01 4.340234879619291886e-01
2.833096101839325254e-01 -6.240352896109501302e+01 8.648792494235738104e+01 4.336030210554815967e-01
2.933166278390045290e-01 -6.464804224817414990e+01 9.051775694621174750e+01 4.331617063317729222e-01
3.036771118035458961e-01 -6.683469256532734448e+01 9.460247820920264417e+01 4.326993954050455948e-01
3.144035471591500319e-01 -6.894596016552020501e+01 9.872718592004051175e+01 4.322161103076443411e-01
3.255088599835058716e-01 -7.096375657425078032e+01 1.028755706135141423e+02 4.317120757081647220e-01
3.370064329271929005e-01 -7.286971340274280351e+01 1.070300438888649381e+02 4.311877543032510141e-01
3.489101213406773372e-01 -7.464552218449345844e+01 1.111719150975242769e+02 4.306438851993887873e-01
3.612342699709432114e-01 -7.627332124231337218e+01 1.152816191421190410e+02 4.300815249279922869e-01
3.739937302478797965e-01 -7.773612223839212731e+01 1.193389955754143870e+02 4.295020905259739341e-01
3.872038781812555674e-01 -7.901826530637164581e+01 1.233236167378238832e+02 4.289074038667228805e-01
4.008806328898465443e-01 -8.010588770107102619e+01 1.272151597680424686e+02 4.282997361541470704e-01
4.150404757850476578e-01 -8.098738700541841240e+01 1.309938140632043542e+02 4.276818512058053745e-01
4.297004704320842028e-01 -8.165385647022036153e+01 1.346407123192928452e+02 4.270570458809994641e-01
4.448782831127586213e-01 -8.209946747273617973e+01 1.381383698881648172e+02 4.264291857881839509e-01
4.605922041145107393e-01 -8.232177285553977697e+01 1.414711141536062655e+02 4.258027342816270711e-01
4.768611697714471576e-01 -8.232190554001702765e+01 1.446254833182436528e+02 4.251827727879409213e-01
4.937047852839003270e-01 -8.210464972676685136e+01 1.475905727984272175e+02 4.245750107454488442e-01
5.111433483440168679e-01 -8.167836747690425625e+01 1.503583077194210205e+02 4.239857839445134724e-01
5.291978735958442481e-01 -8.105477155549021973e+01 1.529236220908503867e+02 4.234220408475198316e-01
5.478901179593943516e-01 -8.024854583297707222e+01 1.552845292832337520e+02 4.228913175102710365e-01
5.672426068491979168e-01 -7.927682663324640089e+01 1.574420743753237275e+02 4.224017029047603677e-01
5.872786613189482363e-01 -7.815857116555044115e+01 1.594001664963475946e+02 4.219617975130809384e-01
6.080224261649423978e-01 -7.691385125860041683e+01 1.611652978659505493e+02 4.215806686228301126e-01
6.294988990221888070e-01 -7.556312055053705024e+01 1.627461650066051675e+02 4.212678052272016416e-01
6.517339604882425030e-01 -7.412650966185562140e+01 1.641532155737264134e+02 4.210330730606972605e-01
6.747544053110694495e-01 -7.262320557163441492e+01 1.653981503999237361e+02 4.208866652068422587e-01
6.985879746785249589e-01 -7.107096781370974270e+01 1.664934138201824680e+02 4.208390350035404182e-01
7.232633896483537939e-01 -6.948582518143494724e+01 1.674517056029405921e+02 4.209007849475290275e-01
7.488103857590024948e-01 -6.788198286819846317e+01 1.682855447782827696e+02 4.210824678045363423e-01
7.752597488629463518e-01 -6.627195216130644440e+01 1.690069097180229392e+02 4.213942350953321370e-01
8.026433522257176989e-01 -6.466689375481095681e+01 1.696269707389811288e+02 4.218452464084087028e-01
8.309941949353395474e-01 -6.307714214296253630e+01 1.701559221942133036e+02 4.224427365492829933e-01
8.603464416684505345e-01 -6.151285318604920604e+01 1.706029113783699529e+02 4.231906367735995822e-01
8.907354638610441855e-01 -5.998469132681700700e+01 1.709760523693871619e+02 4.240876769676031333e-01
9.221978823334329167e-01 -5.850445022477914137e+01 1.712825049051714075e+02 4.251249775067360015e-01
9.547716114208060212e-01 -5.708548611753514024e+01 1.715285925370405380e+02 4.262832912806538976e-01
9.884959046625585444e-01 -5.574284409169601417e+01 1.717199320458933016e+02 4.275302834527298090e-01
1.023411402105453227e+00 -5.449298040862171177e+01 1.718615491536223487e+02 4.288185127840433708e-01
1.059560179277616143e+00 -5.335303221655323114e+01 1.719579650514890830e+02 4.300850274477465152e-01
1.096985797892383818e+00 -5.233965584681713068e+01 1.720132534188904287e+02 4.312535788325143060e-01
1.135733358343105515e+00 -5.146753555123027013e+01 1.720310845170757261e+02 4.322402302726626733e-01
1.175849554052156742e+00 -5.074774076693345393e+01 1.720147846489938388e+02 4.329624791320364485e-01
1.217382727739661386e+00 -5.018616753696689869e+01 1.719674379394042774e+02 4.333509494205913248e-01
1.260382929679727537e+00 -4.978232879989720772e+01 1.718920383609168994e+02 4.333615024948714867e-01
1.304901978014402442e+00 -4.952875166966028786e+01 1.717916659474238372e+02 4.329847280938051157e-01
1.350993521198026848e+00 -4.941118733294368326e+01 1.716696240992694982e+02 4.322497616980687241e-01
1.398713102647238360e+00 -4.940972735080765688e+01 1.715294534824830350e+02 4.312205708924890524e-01
1.448118227674533687e+00 -4.950074590800744545e+01 1.713747513573576953e+02 4.299851178442976596e-01
1.499268432786045713e+00 -4.965937976734583259e+01 1.712087840505449776e+02 4.286403944837273716e-01
1.552225357427047259e+00 -4.986208241380247586e+01 1.710339784182972380e+02 4.272781482102417372e-01
1.607052818261638816e+00 -5.008871860082311400e+01 1.708514866224214757e+02 4.259762844226881451e-01
1.663816886076129320e+00 -5.032373267536174666e+01 1.706610891410051920e+02 4.247992586877334387e-01
1.722585965398787167e+00 -5.055611696660518106e+01 1.704616811664448619e+02 4.238076852802839523e-01
1.783430876931910047e+00 -5.077822959900840516e+01 1.702524386090706798e+02 4.230733015612435644e-01
1.846424942895544374e+00 -5.098401642160482083e+01 1.700344669087646707e+02 4.226904317112422094e-01
1.911644075385702912e+00 -5.116783325397947380e+01 1.698123353754285176e+02 4.227702860001408824e-01
1.979166867853557665e+00 -5.132540330707637821e+01 1.695945784397116540e+02 4.234048137897090669e-01
2.049074689815847616e+00 -5.145760387675621672e+01 1.693924288828970930e+02 4.246017956354697365e-01
2.121451784910630689e+00 -5.157521975812509396e+01 1.692171270826509613e+02 4.262265458285016129e-01
2.196385372416546744e+00 -5.169985509142609459e+01 1.690776478280778576e+02 4.280167089947917169e-01
2.273965752357928860e+00 -5.185655355517629772e+01 1.689808234581649629e+02 4.297140532121252465e-01
2.354286414322418253e+00 -5.206015346297883895e+01 1.689332518061100075e+02 4.312520449507184495e-01
2.437444150122221043e+00 -5.230594074859300946e+01 1.689412492134338208e+02 4.328282951489471619e-01
2.523539170434766721e+00 -5.257479641813312554e+01 1.690065400829836335e+02 4.347396973867908021e-01
2.612675225563328762e+00 -5.284892779652210493e+01 1.691220113192189274e+02 4.371007437210576718e-01
2.704959730463135426e+00 -5.312040777129791280e+01 1.692750859336340739e+02 4.397460603378383626e-01
2.800503894183631104e+00 -5.338105116847509635e+01 1.694581779319043449e+02 4.424478871702383076e-01
2.899422853882877238e+00 -5.360485880340951326e+01 1.696737963259672597e+02 4.452072565816458383e-01
3.001835813575589818e+00 -5.374688865179214048e+01 1.699230908407135416e+02 4.482795065669643031e-01
3.107866187782013512e+00 -5.377200124968670281e+01 1.701844485338820334e+02 4.518774025494246005e-01
3.217641750250736621e+00 -5.370111005869392784e+01 1.704063450462249989e+02 4.557822155554999699e-01
3.331294787934673263e+00 -5.362926213419346055e+01 1.705353917156465116e+02 4.591887600946814030e-01
3.448962260405758151e+00 -5.366947970373794163e+01 1.705710538403197347e+02 4.610732431267401399e-01
3.570785964900463405e+00 -5.385692784562447599e+01 1.706000919844689463e+02 4.610059408904410572e-01
3.696912707195027625e+00 -5.410504682314348912e+01 1.707521419964220115e+02 4.596847236737187647e-01
3.827494478516312526e+00 -5.423498868672968598e+01 1.710806675104702776e+02 4.584940061118409904e-01
3.962688638701477917e+00 -5.407516827039623308e+01 1.714996858915774567e+02 4.584199646826237484e-01
4.102658105827192259e+00 -5.362545790205033569e+01 1.718974686666346088e+02 4.593192436823565483e-01
4.247571552536898665e+00 -5.310608777796867486e+01 1.722615014274613543e+02 4.602248810942768942e-01
4.397603609302719541e+00 -5.275184985074307775e+01 1.725646663651437507e+02 4.604153384485334399e-01
4.552935074866948817e+00 -5.261025361700757941e+01 1.726491226888305732e+02 4.597191394029336298e-01
4.713753134116723587e+00 -5.263898111254223267e+01 1.724166515693243298e+02 4.579501937614452456e-01
4.880251583654432679e+00 -5.281864390687783839e+01 1.719762224518905498e+02 4.553001537920035591e-01
5.052631065335682514e+00 -5.305647374772709668e+01 1.715052197120403150e+02 4.528353421375861942e-01
5.231099308056263553e+00 -5.320927918209819296e+01 1.711052778850737184e+02 4.517126764930063376e-01
5.415871378079474496e+00 -5.325153367346354827e+01 1.708133843234853657e+02 4.515207155127554106e-01
5.607169938205459836e+00 -5.332752430684920597e+01 1.706572190360951708e+02 4.501374888402369656e-01
5.805225516094900229e+00 -5.352382342183852160e+01 1.704543520637692211e+02 4.471419571061305276e-01
6.010276782070384627e+00 -5.369615066344842802e+01 1.700318512237325308e+02 4.444312697731149786e-01
6.222570836730231036e+00 -5.370453990835436997e+01 1.694984768669114601e+02 4.435740740060377663e-01
6.442363508721374643e+00 -5.352209971028560176e+01 1.690994607956170910e+02 4.438309654646175328e-01
6.669919663030123402e+00 -5.324522025941757164e+01 1.691308906515995147e+02 4.438292847483532033e-01
6.905513520162329222e+00 -5.311291831831624677e+01 1.692779485814582472e+02 4.432467456551141827e-01
7.149428986597579971e+00 -5.326100565489144856e+01 1.692133062006322746e+02 4.439928521931070793e-01
7.401959996915643991e+00 -5.349195402872408067e+01 1.693231380532594983e+02 4.481096289709487479e-01
7.663410868007458632e+00 -5.353514520713355296e+01 1.697606319927830327e+02 4.520330497484314480e-01
7.934096665797492953e+00 -5.365181965425762201e+01 1.699835065521758679e+02 4.528553465760655206e-01
8.214343584919427954e+00 -5.390876087077341339e+01 1.698906105606317567e+02 4.513061349847686810e-01
8.504489341802679903e+00 -5.377724350076050541e+01 1.697445206465785645e+02 4.495347490138224544e-01
8.804883581643464296e+00 -5.334838329986604322e+01 1.697083729640432068e+02 4.501950868840711162e-01
9.115888299750823265e+00 -5.319648096427892625e+01 1.698530494614374504e+02 4.522116795366319941e-01
9.437878277775382685e+00 -5.321398385617030158e+01 1.700043476655417294e+02 4.512773155622381571e-01
9.771241535346497642e+00 -5.326709300289021343e+01 1.699811328082530224e+02 4.482749381676968126e-01
1.011637979766207351e+01 -5.344490637422802592e+01 1.698185949697624153e+02 4.470618777844481695e-01
1.047370897959449643e+01 -5.367947668973986453e+01 1.696499321487834777e+02 4.452225301795788015e-01
1.084365968689610327e+01 -5.375752446637604720e+01 1.696376195231391932e+02 4.429288325065386389e-01
1.122667773510813660e+01 -5.338906825654846244e+01 1.696160300226214588e+02 4.451680763208433755e-01
1.162322468679852605e+01 -5.307638662450924016e+01 1.698130369103591306e+02 4.463285506568034910e-01
1.203377840777589469e+01 -5.296773906029091705e+01 1.699617192760630360e+02 4.450126635175533640e-01
1.245883364295007922e+01 -5.328774170684420142e+01 1.699259186202930891e+02 4.460733805705207611e-01
1.289890261253308523e+01 -5.335632747665321318e+01 1.701503733720241485e+02 4.492964487717836519e-01
1.335451562929898728e+01 -5.356648974524737383e+01 1.705845740526358441e+02 4.521459999492563608e-01
1.382622173764655749e+01 -5.341504546540965492e+01 1.709478868459692649e+02 4.514345537521850527e-01
1.431458937523478703e+01 -5.340016911179509407e+01 1.709563646409595492e+02 4.510906900944631204e-01
1.482020705798858273e+01 -5.341005328460655477e+01 1.704639120682639657e+02 4.519047859859220972e-01
1.534368408930012073e+01 -5.335238648708860865e+01 1.700564408566509371e+02 4.519363424759618164e-01
1.588565129428052636e+01 -5.314202131828616871e+01 1.701751041973114127e+02 4.504405889759129922e-01
1.644676177994663746e+01 -5.313699230335362245e+01 1.702134360208611383e+02 4.487344752836878725e-01
1.702769172225899652e+01 -5.345119769454465342e+01 1.702160206281947410e+02 4.477106974878174439e-01
1.762914118095947558e+01 -5.357568257688969737e+01 1.700000124560742734e+02 4.467558190040572530e-01
1.825183494319043120e+01 -5.335292823876005741e+01 1.698330180005401360e+02 4.478920192813392598e-01
1.889652339691209448e+01 -5.335334181029131173e+01 1.695547019267362714e+02 4.481610623430477003e-01
1.956398343517063765e+01 -5.352342856853272934e+01 1.696300431364741712e+02 4.470665954833386579e-01
2.025501939230666437e+01 -5.351046735483581074e+01 1.700078882260004320e+02 4.479275231652172784e-01
2.097046401323231990e+01 -5.331774946424633299e+01 1.699947853990652220e+02 4.474731251847847147e-01
2.171117945694503604e+01 -5.329428145038744447e+01 1.701579114392602605e+02 4.488246489054228405e-01
2.247805833548724763e+01 -5.342095573626841087e+01 1.701127136106500188e+02 4.477645671272691974e-01
2.327202478960408172e+01 -5.338523423584147309e+01 1.702809454460759753e+02 4.497843920276368146e-01
2.409403560239524467e+01 -5.329397404273540673e+01 1.701466578483072283e+02 4.503619715054014150e-01
2.494508135230315560e+01 -5.338762167295644190e+01 1.700997393113794089e+02 4.517326739642308908e-01
2.582618760682675330e+01 -5.335874966882460768e+01 1.702095069406287564e+02 4.496258985190531021e-01
2.673841615839948460e+01 -5.335596258517470147e+01 1.702849673402397741e+02 4.472863762143293176e-01
2.768286630392067238e+01 -5.331253969310596830e+01 1.700394571333746683e+02 4.468522617329040991e-01
2.866067616948252450e+01 -5.328981894453255563e+01 1.700638265761413095e+02 4.478182487009461088e-01
2.967302408188870544e+01 -5.361400830993071764e+01 1.699172739552226972e+02 4.496036608717646765e-01
3.072112998861759081e+01 -5.337235861507369350e+01 1.699625487933417674e+02 4.482680501992757360e-01
3.180625692794120951e+01 -5.335488168494604366e+01 1.701261515339367065e+02 4.493545869183094288e-01
3.292971255097152294e+01 -5.344435066631689324e+01 1.701724283431956337e+02 4.489170505091262808e-01
3.409285069746813690e+01 -5.331888816044394019e+01 1.700669551460566709e+02 4.484426714724596419e-01
3.529707302730651008e+01 -5.338335663279901411e+01 1.700441831217221988e+02 4.487222731948303234e-01
3.654383070957258184e+01 -5.338182210692725249e+01 1.701091938344940786e+02 4.473879366297532356e-01
3.783462617131930728e+01 -5.326566871822837612e+01 1.702145428746865718e+02 4.486503551692709313e-01
3.917101490809260866e+01 -5.340832294409329961e+01 1.701712732498518221e+02 4.491192164738878612e-01
4.055460735840830466e+01 -5.344029615687077239e+01 1.699767469579501551e+02 4.492911835826089995e-01
4.198707084443910986e+01 -5.335788640282751771e+01 1.699533474923103142e+02 4.488152061095637135e-01
4.347013158125025711e+01 -5.343462966933562797e+01 1.700387105924716025e+02 4.475566239133555446e-01
4.500557675700499516e+01 -5.337506996048841756e+01 1.699861823930630180e+02 4.485053156591897738e-01
4.659525668664682030e+01 -5.339190282603797044e+01 1.702180289155083130e+02 4.492689392712757579e-01
4.824108704165372075e+01 -5.328536450228525467e+01 1.702010611104640816e+02 4.491426352094028962e-01
4.994505115855140787e+01 -5.333526278513007668e+01 1.701660172780681819e+02 4.491692226321277737e-01
5.170920242896759333e+01 -5.344845922083774781e+01 1.700071490957606670e+02 4.482419991334293252e-01
5.353566677410726271e+01 -5.333631217236233368e+01 1.699454681833030918e+02 4.480120810784659624e-01
5.542664520663104355e+01 -5.337205322853115064e+01 1.701255088317854529e+02 4.489043128298202956e-01
5.738441648302398335e+01 -5.339403044531650977e+01 1.700803239043373765e+02 4.493849774855060430e-01
5.941133984965031800e+01 -5.336158946426471061e+01 1.702056327929012980e+02 4.486945857647376967e-01
6.150985788580505442e+01 -5.330998726368415674e+01 1.701298235660438252e+02 4.488436178272422472e-01
6.368249944718585454e+01 -5.337707683749556509e+01 1.700318480166775714e+02 4.482331440090905894e-01
6.593188271333551143e+01 -5.337796365458591907e+01 1.701104480205733296e+02 4.487307023278289120e-01
6.826071834272386241e+01 -5.341085152530783375e+01 1.700094363836792013e+02 4.487677064108231972e-01
7.067181273927495511e+01 -5.331158838681589174e+01 1.701260486166088413e+02 4.487331039169094038e-01
7.316807143427193694e+01 -5.337956126493329378e+01 1.701285019151200970e+02 4.487536148466667041e-01
7.575250258771917800e+01 -5.338255695764897979e+01 1.700329398405607435e+02 4.484062313070947825e-01
7.842822061337676587e+01 -5.340842029285769144e+01 1.700961977582013560e+02 4.481320685971517115e-01
8.119844993184015891e+01 -5.339285661787098292e+01 1.701576615848137806e+02 4.486809527100181771e-01
8.406652885618322557e+01 -5.330886848798431998e+01 1.701022831785565756e+02 4.490188844688426384e-01
8.703591361485166544e+01 -5.333747155826785047e+01 1.700309895029988638e+02 4.485793366828341733e-01
9.011018251665016976e+01 -5.336891602152612535e+01 1.701045067988930271e+02 4.486348346107895124e-01
9.329304026284688689e+01 -5.338471288463194497e+01 1.700858317458167051e+02 4.489785967744821527e-01
9.658832241158698650e+01 -5.336780430191257096e+01 1.700224982109154723e+02 4.482093921121347302e-01
1.000000000000000426e+02 -5.335102895288193992e+01 1.700844707469454704e+02 4.487951421865623014e-01


==> anc/aspirin/aspirin_log_frac_2_nicsbuild.dat <==
1.000000000000000194e-01 8.753833709059835044e-01 8.551657744979634934e-02 7.035953223835024195e-01
1.035321843295662486e-01 9.360870399971560341e-01 9.133616835001090450e-02 7.061614447086006496e-01
1.071891319205127979e-01 1.000834038638231283e+00 9.752669710370243106e-02 7.089226889353992256e-01
1.109752496412072104e-01 1.069869797399319644e+00 1.041080926778328308e-01 7.118947355212800199e-01
1.148951000187309196e-01 1.143451211072647355e+00 1.111007857966219703e-01 7.150946548649050882e-01
1.189534067370319748e-01 1.221846664353815504e+00 1.185256221781050279e-01 7.185410503965864448e-01
1.231550603292825841e-01 1.305335966368383227e+00 1.264037545970155829e-01 7.222542193953318534e-01
1.275051240713013234e-01 1.394210178946255541e+00 1.347565107123496198e-01 7.262563341859782362e-01
1.320088400831417874e-01 1.488771322210361348e+00 1.436052332818853472e-01 7.305716468164323851e-01
1.366716356462006621e-01 1.589331939758190870e+00 1.529710890529492051e-01 7.352267208862938164e-01
1.414991297434576023e-01 1.696214504517308264e+00 1.628748422752437364e-01 7.402506948687097577e-01
1.464971398307286232e-01 1.809750645318528806e+00 1.733365884332365159e-01 7.456755820719110917e-01
1.516716888470923397e-01 1.930280173419051337e+00 1.843754434418940491e-01 7.515366133950278638e-01
1.570290124729377679e-01 2.058149887721255844e+00 1.960091832072756723e-01 7.578726302225881062e-01
1.625755666443794434e-01 2.193712137368761805e+00 2.082538281193810903e-01 7.647265363058809440e-01
1.683180353330957224e-01 2.337323120888014305e+00 2.211231667396149625e-01 7.721458192941226262e-01
1.742633386009650454e-01 2.489340902219659757e+00 2.346282126721224159e-01 7.801831548462190291e-01
1.804186409392072588e-01 2.650123125999897855e+00 2.487765883831039027e-01 7.888971090753461590e-01
1.867913599020782911e-01 2.820024417485024415e+00 2.635718295669366995e-01 7.983529586012437784e-01
1.933891750455231373e-01 2.999393456732251995e+00 2.790126035675477567e-01 8.086236519158815916e-01
2.002200371815584801e-01 3.188569722242361681e+00 2.950918353575495701e-01 8.197909413825487102e-01
2.072921779595371938e-01 3.387879906410274256e+00 3.117957346753668091e-01 8.319467223139465073e-01
2.146141197858404959e-01 3.597634013969487565e+00 3.291027181251218181e-01 8.451946247156106873e-01
2.221946860939524315e-01 3.818121165285434326e+00 3.469822203754286960e-01 8.596519150339049231e-01
2.300430119772918780e-01 4.049605138903453749e+00 3.653933890526328554e-01 8.754517805003615427e-01
2.381685551976159276e-01 4.292319702190101616e+00 3.842836585333166965e-01 8.927460885465328122e-01
2.465811075822603726e-01 4.546463795075379899e+00 4.035871986129935252e-01 9.117087398987834268e-01
2.552908068239517769e-01 4.812196649553623473e+00 4.232232350198144033e-01 9.325397684906042706e-01
2.643081486974105943e-01 5.089632946261200885e+00 4.430942400335995401e-01 9.554703873035013117e-01
2.736439997074671115e-01 5.378838128457690715e+00 4.630839932685679727e-01 9.807692407630409503e-01
2.833096101839325254e-01 5.679824012146743151e+00 -4.851689332506179397e-01 9.912879091638083784e-01
2.933166278390045290e-01 5.992544847671092079e+00 -5.128511003742026730e-01 9.609936726629769721e-01
3.036771118035458961e-01 6.316894001361275990e+00 -5.416820139036060411e-01 9.283598699222526118e-01
3.144035471591500319e-01 6.652701433866979208e+00 -5.716603921051248705e-01 8.931970588580494530e-01
3.255088599835058716e-01 6.999732152492161852e+00 -6.027789029972643320e-01 8.553004168623113967e-01
3.370064329271929005e-01 7.357685805809464519e+00 -6.350236345976503216e-01 8.144492408169268227e-01
3.489101213406773372e-01 7.726197567438606306e+00 -6.683735502229106729e-01 7.704071230158582306e-01
3.612342699709432114e-01 8.104840419544155239e+00 -7.027999181215536240e-01 7.229234720175806705e-01
3.739937302478797965e-01 8.493128892769689742e+00 -7.382656991206530961e-01 6.717376942537515161e-01
3.872038781812555674e-01 8.890524245770672351e+00 -7.747248697076063451e-01 6.165887436342776251e-01
4.008806328898465443e-01 9.296440972457903129e+00 -8.121216515937987879e-01 5.572359486465544576e-01
4.150404757850476578e-01 9.710254407540118038e+00 -8.503896132407646746e-01 4.935050299612012137e-01
4.297004704320842028e-01 1.013130906084440319e+01 -8.894506055058641891e-01 4.253953440386159524e-01
4.448782831127586213e-01 1.055892714929666276e+01 -9.292134945405639002e-01 3.533534705446995106e-01
4.605922041145107393e-01 1.099241661480234455e+01 -9.695726632136523193e-01 2.790665575111820895e-01
4.768611697714471576e-01 1.143107772057287974e+01 -1.010406271384544752e+00 2.081308546948825722e-01
4.937047852839003270e-01 1.187420711367756532e+01 -1.051574300091335346e+00 1.590432400536132274e-01
5.111433483440168679e-01 1.232109803619709787e+01 -1.092916460944568513e+00 1.700856270723821451e-01
5.291978735958442481e-01 1.277103517329899240e+01 -1.134250136525263741e+00 2.461320700203240563e-01
5.478901179593943516e-01 1.322328246095683824e+01 -1.175368638087666895e+00 3.579400324129221045e-01
5.672426068491979168e-01 1.367706206372459299e+01 -1.216040232100615626e+00 4.911706558133286937e-01
5.872786613189482363e-01 1.413152270979595215e+01 -1.256008607937763699e+00 6.417513570286563773e-01
6.080224261649423978e-01 1.458569568775136815e+01 -1.294995752520556209e+00 8.089131919729283249e-01
6.294988990221888070e-01 1.503843713768539203e+01 -1.332708602026313471e+00 9.930020285256794255e-01
6.517339604882425030e-01 1.548835590246954474e+01 1.502136376115274174e+00 8.225395308325529342e-01
6.747544053110694495e-01 1.593372725923463129e+01 1.694208745587854281e+00 6.564043625979638641e-01
6.985879746785249589e-01 1.637239446008157984e+01 1.904650211111951208e+00 5.072316836039827415e-01
7.232633896483537939e-01 1.680166230886032963e+01 2.133391722536785551e+00 3.738065927685920720e-01
7.488103857590024948e-01 1.721819009289030689e+01 2.379715374744968415e+00 2.551957131770282161e-01
7.752597488629463518e-01 1.761789510296582506e+01 2.642045426817560383e+00 1.510809051626413047e-01
8.026433522257176989e-01 1.799588259288459469e+01 2.917732606238828907e+00 6.450337312393143729e-02
8.309941949353395474e-01 1.834642299226667816e+01 3.202852089510976441e+00 4.510501435731452402e-02
8.603464416684505345e-01 1.866300178415602673e+01 3.492046458606214543e+00 1.030294123603573836e-01
8.907354638610441855e-01 1.893847052032009870e+01 3.778455550077808311e+00 1.583976689375184155e-01
9.221978823334329167e-01 1.916532726482495619e+01 4.053783221611990228e+00 2.036605987138109808e-01
9.547716114208060212e-01 1.933614912595002622e+01 4.308553244532813409e+00 2.376893723186651597e-01
9.884959046625585444e-01 1.944418602266779672e+01 4.532598546247182725e+00 2.597864775247619162e-01
1.023411402105453227e+00 1.948410140733480489e+01 4.715805688947234842e+00 2.691219861933708546e-01
1.059560179277616143e+00 1.945281182850128232e+01 4.849097220593616697e+00 2.645981843975571124e-01
1.096985797892383818e+00 1.935033553276409179e+01 4.925579600893314591e+00 2.448152677593814774e-01
1.135733358343105515e+00 1.918051797955827098e+01 4.941721075878923841e+00 2.081544961683915451e-01
1.175849554052156742e+00 1.895147175445398702e+01 4.898366838316313476e+00 1.532865163874645997e-01
1.217382727739661386e+00 1.867556647821281857e+01 4.801369097430310262e+00 8.306885110762110558e-02
1.260382929679727537e+00 1.836884683573605415e+01 4.661629767046029826e+00 6.522669049994497814e-02
1.304901978014402442e+00 1.804985116257254774e+01 4.494438176515473060e+00 1.767385062317771982e-01
1.350993521198026848e+00 1.773793901617287361e+01 4.318131245898335635e+00 3.283191835889470722e-01
1.398713102647238360e+00 1.745138096426164154e+01 4.152276877859172544e+00 5.046290984083061648e-01
1.448118227674533687e+00 1.720556580038672223e+01 4.015724187644755361e+00 6.972349527156521676e-01
1.499268432786045713e+00 1.701168507085751358e+01 3.924908407631715335e+00 8.948408663562683607e-01
1.552225357427047259e+00 1.687612903811961829e+01 -4.055520537469433862e+00 9.197038837354665208e-01
1.607052818261638816e+00 1.680058255193240413e+01 -4.418549210798557780e+00 7.778937435002764023e-01
1.663816886076129320e+00 1.678250844200662684e+01 -4.806912352116947673e+00 6.787843107161419809e-01
1.722585965398787167e+00 1.681546614714914156e+01 -5.218308961739600349e+00 6.150519317015147314e-01
1.783430876931910047e+00 1.688869204724216999e+01 -5.647501444761548584e+00 5.795229090884681522e-01
1.846424942895544374e+00 1.698573926237800080e+01 -6.084918282774772536e+00 5.654001121326710511e-01
1.911644075385702912e+00 1.708283950304842591e+01 -6.515493250661776869e+00 5.661676703035070091e-01
1.979166867853557665e+00 1.714881733022021137e+01 -6.918021361814290060e+00 5.754320495195367480e-01
2.049074689815847616e+00 1.714908025636249178e+01 -7.265303234157967083e+00 5.870009530743159898e-01
2.121451784910630689e+00 1.705506591137509176e+01 -7.525586727997080061e+00 5.953448679556541112e-01
2.196385372416546744e+00 1.685658139548615964e+01 -7.666487075721523325e+00 5.962666768995373845e-01
2.273965752357928860e+00 1.656926178008612638e+01 -7.663072269006224957e+00 5.873866061312673637e-01
2.354286414322418253e+00 1.622835063260660604e+01 -7.510169838705374801e+00 5.682360709478254668e-01
2.437444150122221043e+00 1.586906861009473424e+01 -7.233472626231689517e+00 5.402220530508273777e-01
2.523539170434766721e+00 1.550972893001521591e+01 -6.888047843694119265e+00 5.068570829485612439e-01
2.612675225563328762e+00 1.515853425474096206e+01 -6.536892206257231663e+00 4.741968246102132301e-01
2.704959730463135426e+00 1.484236617776156386e+01 -6.221917641972048330e+00 4.500874246046870364e-01
2.800503894183631104e+00 1.462283026141761333e+01 -5.955967692681717551e+00 4.389183146202979002e-01
2.899422853882877238e+00 1.456762917445023042e+01 -5.743821208540603962e+00 4.344287064385750075e-01
3.001835813575589818e+00 1.469518025433200137e+01 -5.594293881641810628e+00 4.238610147897171054e-01
3.107866187782013512e+00 1.494804762280246990e+01 -5.494230631692753164e+00 4.051328554739469512e-01
3.217641750250736621e+00 1.522482194414904733e+01 -5.397965034573473986e+00 3.951714324551313107e-01
3.331294787934673263e+00 1.544102230064016368e+01 -5.284178547669471371e+00 4.106387741314744821e-01
3.448962260405758151e+00 1.556041877429835019e+01 -5.186374175308621659e+00 4.498881882069042382e-01
3.570785964900463405e+00 1.557834238476896438e+01 -5.109424077188018387e+00 5.059299448506813235e-01
3.696912707195027625e+00 1.551374781604547515e+01 -4.985415963397445083e+00 5.677411697873027130e-01
3.827494478516312526e+00 1.543130458919514858e+01 -4.779950764954154607e+00 6.212407227169705060e-01
3.962688638701477917e+00 1.540700578292582712e+01 -4.541141736766491022e+00 6.669820455330123243e-01
4.102658105827192259e+00 1.545208423773014950e+01 -4.332393716860691413e+00 7.141257911962475280e-01
4.247571552536898665e+00 1.551638386392743030e+01 -4.206882784301120282e+00 7.680534036998295511e-01
4.397603609302719541e+00 1.553769146417705116e+01 -4.196235653184423597e+00 8.178494049920137510e-01
4.552935074866948817e+00 1.552943600490906562e+01 -4.321440353651235355e+00 8.253855255755296882e-01
4.713753134116723587e+00 1.560825750198360851e+01 -4.555853077688333030e+00 7.862012759717894594e-01
4.880251583654432679e+00 1.580499530624623183e+01 -4.760182085156069220e+00 7.598061165457211663e-01
5.052631065335682514e+00 1.608797472923189886e+01 -4.841789814515454538e+00 7.814995973785477945e-01
5.231099308056263553e+00 1.644170290827761605e+01 -4.857777442371849830e+00 8.294714818465064310e-01
5.415871378079474496e+00 1.670797230719820803e+01 -4.872259823745357821e+00 8.641752397923885276e-01
5.607169938205459836e+00 1.667062679000982328e+01 -4.849635097997994748e+00 8.922424474153141105e-01
5.805225516094900229e+00 1.628004793841968478e+01 -4.731714941718919931e+00 9.600220202252796042e-01
6.010276782070384627e+00 1.583541354910169296e+01 4.680888678063142905e+00 9.410128097159029537e-01
6.222570836730231036e+00 1.561587768208331006e+01 4.652528212711086297e+00 8.904729766845513872e-01
6.442363508721374643e+00 1.557800952722231536e+01 4.675300861958199050e+00 8.735767674295272789e-01
6.669919663030123402e+00 1.558031614665502218e+01 4.760383576352182899e+00 8.344067452780888905e-01
6.905513520162329222e+00 1.547204865538492946e+01 4.861232294704416645e+00 7.856154712359582071e-01
7.149428986597579971e+00 1.550997028119133780e+01 5.020064149123546926e+00 7.966011311844661824e-01
7.401959996915643991e+00 1.575395806921851261e+01 5.025864763855274475e+00 8.890373230871534416e-01
7.663410868007458632e+00 1.586134810727350875e+01 -4.882118149564279364e+00 9.962406201121107863e-01
7.934096665797492953e+00 1.563070989215578344e+01 -4.965416704907466894e+00 8.851778824258909051e-01
8.214343584919427954e+00 1.545508003096114891e+01 -5.006606277094098445e+00 7.822397707284314272e-01
8.504489341802679903e+00 1.547264555060239388e+01 -4.947482886836599647e+00 7.670728023825249542e-01
8.804883581643464296e+00 1.573177621583750607e+01 -4.803875361707087066e+00 8.377871102842220363e-01
9.115888299750823265e+00 1.593547794270139129e+01 -4.589903467699420148e+00 8.473420332957528611e-01
9.437878277775382685e+00 1.581073169436189652e+01 -4.376815038220915000e+00 8.442316412297999895e-01
9.771241535346497642e+00 1.579639576494459341e+01 -4.435613412274838296e+00 8.848678206508651112e-01
1.011637979766207351e+01 1.589271238308110412e+01 -4.454747060563859051e+00 9.508382004121874731e-01
1.047370897959449643e+01 1.577437983801347343e+01 -4.296781225657909431e+00 9.872670687457687499e-01
1.084365968689610327e+01 1.570068893095788098e+01 -4.559369823810676792e+00 9.259325220233950438e-01
1.122667773510813660e+01 1.565834416242793559e+01 -4.760614945565384559e+00 9.753910204502527215e-01
1.162322468679852605e+01 1.585056590645222308e+01 -4.808290950949858811e+00 9.606203544985686404e-01
1.203377840777589469e+01 1.586784814528421883e+01 -4.808077821979001243e+00 8.930547964240643788e-01
1.245883364295007922e+01 1.589196427508540133e+01 -4.778140324808402895e+00 8.944655206353628873e-01
1.289890261253308523e+01 1.571118207071374684e+01 -4.594954362206188136e+00 9.081392956935926408e-01
1.335451562929898728e+01 1.556512697676624235e+01 -4.389344148280382996e+00 9.927825143324813251e-01
1.382622173764655749e+01 1.582525078454503920e+01 -4.518844989030309733e+00 9.353070527667072254e-01
1.431458937523478703e+01 1.574463365376085200e+01 -4.694033842197052664e+00 8.382892908661773168e-01
1.482020705798858273e+01 1.579799121686915697e+01 -4.601579338200087577e+00 8.730782473684163270e-01
1.534368408930012073e+01 1.581621261265660117e+01 -4.481300192742304844e+00 9.500775690056578737e-01
1.588565129428052636e+01 1.589516687658871241e+01 -4.475686859654079086e+00 9.585447043120016719e-01
1.644676177994663746e+01 1.590250089016068635e+01 -4.606987081184806598e+00 8.704148582446030735e-01
1.702769172225899652e+01 1.573994129464744596e+01 -4.516100837044946914e+00 9.521707732075831432e-01
1.762914118095947558e+01 1.569519705441840252e+01 4.559535027134685947e+00 9.532145638282722988e-01
1.825183494319043120e+01 1.569537517964560713e+01 -4.695505396714560575e+00 9.473132329166437104e-01
1.889652339691209448e+01 1.565651399640288588e+01 -4.866516704567196427e+00 8.780754886195812903e-01
1.956398343517063765e+01 1.574949377007551199e+01 -4.483619144182735994e+00 9.753973105659499154e-01
2.025501939230666437e+01 1.582112060623811978e+01 -4.421554546775107397e+00 9.445432933182953406e-01
2.097046401323231990e+01 1.585342625632733160e+01 -4.518759259649444360e+00 9.470100373246082004e-01
2.171117945694503604e+01 1.586340529830916601e+01 -4.545265851387590317e+00 9.606259216992901750e-01
2.247805833548724763e+01 1.568938769738275774e+01 -4.552087575976583977e+00 9.653748101242640711e-01
2.327202478960408172e+01 1.556743757829287311e+01 -4.675902483159839917e+00 9.354949001291400501e-01
2.409403560239524467e+01 1.570918833243445611e+01 -4.687614634886646314e+00 9.238531951646571372e-01
2.494508135230315560e+01 1.595467958383127005e+01 -4.391081466716290294e+00 9.296277683516882551e-01
2.582618760682675330e+01 1.587072945346902486e+01 -4.383179568266317716e+00 9.846923583010320780e-01
2.673841615839948460e+01 1.581093405560199550e+01 -4.558315997855627799e+00 9.117959741981783717e-01
2.768286630392067238e+01 1.574737021615298893e+01 -4.648361210581493097e+00 8.950873498054144894e-01
2.866067616948252450e+01 1.555438178143612049e+01 -4.709292473290698666e+00 9.557503219809080353e-01
2.967302408188870544e+01 1.581819351559869880e+01 -4.590194261674172438e+00 9.636300019414796303e-01
3.072112998861759081e+01 1.592902692367053241e+01 -4.367410083313847835e+00 9.736485840229003319e-01
3.180625692794120951e+01 1.570863620713871533e+01 -4.660167881870146189e+00 9.286188692315667792e-01
3.292971255097152294e+01 1.571360611464947432e+01 -4.522033811110134138e+00 9.558116867921793158e-01
3.409285069746813690e+01 1.565830170882989059e+01 -4.619665053123210186e+00 9.591415941649048538e-01
3.529707302730651008e+01 1.584539395350519619e+01 -4.483800685809560704e+00 9.360397207142510112e-01
3.654383070957258184e+01 1.582012105987227990e+01 -4.428173019023224910e+00 9.747626913166542728e-01
3.783462617131930728e+01 1.576731569277462164e+01 -4.565680182151192312e+00 9.245391187583447135e-01
3.917101490809260866e+01 1.564100377120898777e+01 -4.685853790539393771e+00 9.342106887042016528e-01
4.055460735840830466e+01 1.577108638589128731e+01 -4.550394760857685128e+00 9.369038977906617438e-01
4.198707084443910986e+01 1.583756476124104040e+01 -4.472017674017726208e+00 9.682102525075837463e-01
4.347013158125025711e+01 1.564868298498338639e+01 -4.645213911194641554e+00 9.392468059446290596e-01
4.500557675700499516e+01 1.576357921901347048e+01 -4.625163577213511346e+00 9.408564615353374183e-01
4.659525668664682030e+01 1.583861704692116490e+01 -4.489546097385121115e+00 9.271434373225317938e-01
4.824108704165372075e+01 1.574566919221316219e+01 -4.566263519288202843e+00 9.319670769739888394e-01
4.994505115855140787e+01 1.575876211746942168e+01 -4.589662556133475846e+00 9.506600841413904712e-01
5.170920242896759333e+01 1.576971547907565885e+01 -4.473300481025441755e+00 9.574689986330802149e-01
5.353566677410726271e+01 1.578853647852810305e+01 -4.548002942804536985e+00 9.535500126736764503e-01
5.542664520663104355e+01 1.573625121942017557e+01 -4.582667033471308216e+00 9.339954474189877676e-01
5.738441648302398335e+01 1.580696702764967121e+01 -4.512690559599306539e+00 9.402998938302367105e-01
5.941133984965031800e+01 1.575687842154579421e+01 -4.558250669867922156e+00 9.521874608601306189e-01
6.150985788580505442e+01 1.577728367822875377e+01 -4.573143292430271956e+00 9.132826654708545711e-01
6.368249944718585454e+01 1.575396556937767123e+01 -4.516265589565607641e+00 9.599651498031769314e-01
6.593188271333551143e+01 1.577247969413030937e+01 -4.638479174576140451e+00 9.310607154409521469e-01
6.826071834272386241e+01 1.575182104791049120e+01 -4.516492222553120328e+00 9.529415246826606900e-01
7.067181273927495511e+01 1.572359365898713612e+01 -4.614341302944652057e+00 9.327097720330377317e-01
7.316807143427193694e+01 1.577316042721048994e+01 -4.548250969676253419e+00 9.520564014485682902e-01
7.575250258771917800e+01 1.577004874961411396e+01 -4.576310411075999340e+00 9.484348420221279108e-01
7.842822061337676587e+01 1.575896218368123414e+01 -4.510602017933049268e+00 9.487910524709838311e-01
8.119844993184015891e+01 1.575660092959019742e+01 -4.625018197449886515e+00 9.389454053184844717e-01
8.406652885618322557e+01 1.580359431209990895e+01 -4.509848173743513655e+00 9.500587188177997966e-01
8.703591361485166544e+01 1.577130822687782263e+01 -4.587381959318916458e+00 9.453401778016838897e-01
9.011018251665016976e+01 1.578317035102209864e+01 -4.519117431684669839e+00 9.497753536773586580e-01
9.329304026284688689e+01 1.573890278022640565e+01 -4.536328080579634658e+00 9.437180242993397083e-01
9.658832241158698650e+01 1.572015500167026403e+01 -4.632035047617852896e+00 9.470610266193174587e-01
1.000000000000000426e+02 1.582723143182995607e+01 -4.538664033126725172e+00 9.427650780657558238e-01


==> anc/aspirin/aspirin_log_frac_3_nicsbuild.dat <==
1.000000000000000194e-01 8.712914846719996831e-01 9.462413431613259096e-02 4.705892646450560157e-01
1.035321843295662486e-01 9.317056840227114778e-01 1.010912329039920232e-01 4.723202057687941879e-01
1.071891319205127979e-01 9.961430850725863095e-01 1.079747783020674756e-01 4.741818637670980330e-01
1.109752496412072104e-01 1.064847769021777246e+00 1.152978245965012860e-01 4.761846057504942609e-01
1.148951000187309196e-01 1.138075197931500027e+00 1.230841323361380191e-01 4.783396969135439436e-01
1.189534067370319748e-01 1.216092236246719027e+00 1.313580939137877213e-01 4.806593898895702432e-01
1.231550603292825841e-01 1.299177081096045461e+00 1.401446383467630508e-01 4.831570247283260011e-01
1.275051240713013234e-01 1.387619086290630799e+00 1.494691124090132828e-01 4.858471410080880681e-01
1.320088400831417874e-01 1.481718463613688419e+00 1.593571347486759660e-01 4.887456038618441245e-01
1.366716356462006621e-01 1.581785843705264760e+00 1.698344192931491303e-01 4.918697459902517943e-01
1.414991297434576023e-01 1.688141677655672579e+00 1.809265639005444015e-01 4.952385281035280862e-01
1.464971398307286232e-01 1.801115459385715711e+00 1.926587998666768886e-01 4.988727206720680596e-01
1.516716888470923397e-01 1.921044748085446896e+00 2.050556975464559173e-01 5.027951103927515986e-01
1.570290124729377679e-01 2.048273969499257774e+00 2.181408230038401896e-01 5.070307354235169539e-01
1.625755666443794434e-01 2.183152974785448119e+00 2.319363402760310500e-01 5.116071542025661945e-01
1.683180353330957224e-01 2.326035336168776002e+00 2.464625535291791181e-01 5.165547536437408160e-01
1.742633386009650454e-01 2.477276359779706283e+00 2.617373831139300222e-01 5.219071036410729558e-01
1.804186409392072588e-01 2.637230798096327877e+00 2.777757693008831019e-01 5.277013662706869779e-01
1.867913599020782911e-01 2.806250247434771694e+00 2.945889973092459257e-01 5.339787698545334083e-01
1.933891750455231373e-01 2.984680220153585140e+00 3.121839371413601683e-01 5.407851602623160447e-01
2.002200371815584801e-01 3.172856886828836931e+00 3.305621917127146148e-01 5.481716446229151218e-01
2.072921779595371938e-01 3.371103490789858714e+00 3.497191468331593001e-01 5.561953460864019760e-01
2.146141197858404959e-01 3.579726446240867332e+00 3.696429167428258999e-01 5.649202927305678745e-01
2.221946860939524315e-01 3.799011141849895967e+00 3.903131791446616816e-01 5.744184693238535422e-01
2.300430119772918780e-01 4.029217484228927226e+00 4.116998939808382829e-01 5.847710678987468880e-01
2.381685551976159276e-01 4.270575230141736789e+00 4.337619005610191536e-01 5.960699824158227633e-01
2.465811075822603726e-01 4.523279172432552286e+00 4.564453880243846129e-01 6.084196049341995538e-01
2.552908068239517769e-01 4.787484262296803017e+00 4.796822344717082132e-01 6.219389965738763015e-01
2.643081486974105943e-01 5.063300769157907055e+00 5.033882103743234637e-01 6.367645275219342427e-01
2.736439997074671115e-01 5.350789598407438064e+00 5.274610420177765491e-01 6.530531081837642748e-01
2.833096101839325254e-01 5.649957905660943247e+00 5.517783307253392167e-01 6.709861709418719622e-01
2.933166278390045290e-01 5.960755162784664662e+00 5.761953234553356396e-01 6.907746125131871695e-01
3.036771118035458961e-01 6.283069844206088383e+00 6.005425302024693934e-01 7.126649758011106561e-01
3.144035471591500319e-01 6.616726910112471494e+00 6.246231837807556531e-01 7.369472450358479643e-01
3.255088599835058716e-01 6.961486263924157925e+00 6.482105387374179628e-01 7.639647597725324202e-01
3.370064329271929005e-01 7.317042352506174296e+00 6.710450097153835003e-01 7.941269379712724286e-01
3.489101213406773372e-01 7.683025056421054266e+00 6.928311581296231481e-01 8.279257591933322225e-01
3.612342699709432114e-01 8.059001981504120948e+00 7.132345543310538716e-01 8.659573296407181431e-01
3.739937302478797965e-01 8.444482209672477424e+00 7.318785794065298944e-01 9.089503793032802648e-01
3.872038781812555674e-01 8.838921493968458165e+00 7.483413034067218916e-01 9.578042924692680149e-01
4.008806328898465443e-01 9.241728788696907060e+00 -7.673507230601295248e-01 9.864520770956510809e-01
4.150404757850476578e-01 9.652273889199914692e+00 -8.028819806302358586e-01 9.250472893408884234e-01
4.297004704320842028e-01 1.006989581735144057e+01 -8.390636281006678132e-01 8.584816060917751512e-01
4.448782831127586213e-01 1.049391142943068189e+01 -8.757997652476205985e-01 7.863348052937977339e-01
4.605922041145107393e-01 1.092362354523114298e+01 -9.129802273141045532e-01 7.082044500001740683e-01
4.768611697714471576e-01 1.135832770526248048e+01 -9.504789531316450990e-01 6.237730128703520283e-01
4.937047852839003270e-01 1.179731646285591928e+01 -9.881521711116949547e-01 5.329716580477638077e-01
5.111433483440168679e-01 1.223987991853655721e+01 -1.025836493264151272e+00 4.364207352458595590e-01
5.291978735958442481e-01 1.268530101735515636e+01 -1.063347092004667260e+00 3.368015127368393369e-01
5.478901179593943516e-01 1.313284397322885688e+01 -1.100476252463034044e+00 2.439206737775871103e-01
5.672426068491979168e-01 1.358173408251585990e+01 -1.136992749542111270e+00 1.920663623560945610e-01
5.872786613189482363e-01 1.403112717764547845e+01 -1.172642697242762821e+00 2.365306937800432940e-01
6.080224261649423978e-01 1.448006710099794248e+01 -1.207152757279862598e+00 3.598767084571329322e-01
6.294988990221888070e-01 1.492742991856260737e+01 -1.240236869604482095e+00 5.228255901275178363e-01
6.517339604882425030e-01 1.537185423289092689e+01 -1.271607970781147401e+00 7.116768985174445339e-01
6.747544053110694495e-01 1.581165800726333259e+01 -1.300996496424524196e+00 9.226976221681691959e-01
6.985879746785249589e-01 1.624474390390333056e+01 1.430990317335425033e+00 8.563058792328703817e-01
7.232633896483537939e-01 1.666849739267722796e+01 1.628646880796519980e+00 6.615165956726383190e-01
7.488103857590024948e-01 1.707968489532840906e+01 1.842814556732701448e+00 4.928243734442903090e-01
7.752597488629463518e-01 1.747436300720699265e+01 2.071927106507502003e+00 3.474105735403745232e-01
8.026433522257176989e-01 1.784781425085217066e+01 2.313469396468878614e+00 2.230539722548131043e-01
8.309941949353395474e-01 1.819452949754378679e+01 2.563769152037547627e+00 1.185202742001517096e-01
8.603464416684505345e-01 1.850826144285030495e+01 2.817844107593678871e+00 3.864590520514145366e-02
8.907354638610441855e-01 1.878217620418035594e+01 3.069338049365985199e+00 5.400129837194485999e-02
9.221978823334329167e-01 1.900912959067115438e+01 3.310590032121027093e+00 1.063760887218949819e-01
9.547716114208060212e-01 1.918208879809087364e+01 3.532884085525974882e+00 1.461898007226258289e-01
9.884959046625585444e-01 1.929470693775702017e+01 3.726919297367672357e+00 1.706982850428469534e-01
1.023411402105453227e+00 1.934203507785447940e+01 3.883518871273022199e+00 1.787204558613963712e-01
1.059560179277616143e+00 1.932132400161408370e+01 3.994559530146457149e+00 1.688207495506187927e-01
1.096985797892383818e+00 1.923282825152848829e+01 4.054050929978149753e+00 1.391109865920447941e-01
1.135733358343105515e+00 1.908048522320568097e+01 4.059235741082282800e+00 8.759041172959450283e-02
1.175849554052156742e+00 1.887231415179534011e+01 4.011528910297986528e+00 2.477168469695939512e-02
1.217382727739661386e+00 1.862037954851256316e+01 3.917089441970325936e+00 1.055938658048365952e-01
1.260382929679727537e+00 1.834020596537976644e+01 3.786841138389984707e+00 2.451001202242755750e-01
1.304901978014402442e+00 1.804962251260599260e+01 3.635843776263296689e+00 4.206855550788356490e-01
1.350993521198026848e+00 1.776714608469846368e+01 3.482057712664722970e+00 6.306628215442898755e-01
1.398713102647238360e+00 1.751014977006389017e+01 3.344708169010953469e+00 8.689432297130267324e-01
1.448118227674533687e+00 1.729315768618397442e+01 -3.441420258969378310e+00 8.844384291222653349e-01
1.499268432786045713e+00 1.712660744434441540e+01 -3.786241964268080906e+00 6.863627539053083204e-01
1.552225357427047259e+00 1.701629526950878812e+01 -4.159966610591483871e+00 5.423928151996134650e-01
1.607052818261638816e+00 1.696347692190552792e+01 -4.562722055571208912e+00 4.460297642722880207e-01
1.663816886076129320e+00 1.696530244009703026e+01 -4.994112965607019561e+00 3.890330618779188621e-01
1.722585965398787167e+00 1.701502801345499805e+01 -5.452093798282447779e+00 3.625362359841531323e-01
1.783430876931910047e+00 1.710143232283596504e+01 -5.931523222131394490e+00 3.582967419813195553e-01
1.846424942895544374e+00 1.720724698960921373e+01 -6.422672453640643653e+00 3.693708216353828178e-01
1.911644075385702912e+00 1.730730089348079304e+01 -6.910067157222764322e+00 3.897730777746150066e-01
1.979166867853557665e+00 1.736829491025723726e+01 -7.372035919878983989e+00 4.137544174850901757e-01
2.049074689815847616e+00 1.735290390671829641e+01 -7.781225308293588938e+00 4.355187772385946676e-01
2.121451784910630689e+00 1.722990322493869897e+01 -8.106321594674675168e+00 4.496652083078560569e-01
2.196385372416546744e+00 1.698822946363483766e+01 -8.315573924241297377e+00 4.522092217599383845e-01
2.273965752357928860e+00 1.664759061615990277e+01 -8.383206562198882494e+00 4.419410911236950623e-01
2.354286414322418253e+00 1.625623317360710374e+01 -8.299025104746295511e+00 4.221037707595620692e-01
2.437444150122221043e+00 1.587298454276233883e+01 -8.077881846617341211e+00 4.023683423068153964e-01
2.523539170434766721e+00 1.554357416653471269e+01 -7.760901631406708745e+00 3.988615657891150246e-01
2.612675225563328762e+00 1.528785597454235301e+01 -7.401104845916901098e+00 4.259417494492381828e-01
2.704959730463135426e+00 1.510500035195751600e+01 -7.037756162612028632e+00 4.819591258703242453e-01
2.800503894183631104e+00 1.498811876074655025e+01 -6.679858827208409622e+00 5.487630114696894212e-01
2.899422853882877238e+00 1.493613148228488718e+01 -6.317141788742782538e+00 6.069907438558658219e-01
3.001835813575589818e+00 1.495447284790417797e+01 -5.944846865542253056e+00 6.491499949162333749e-01
3.107866187782013512e+00 1.503693401462048307e+01 -5.566795319235930961e+00 6.811606295111239939e-01
3.217641750250736621e+00 1.513945408141091242e+01 -5.176981083432128372e+00 7.148039692123069333e-01
3.331294787934673263e+00 1.518773810342159969e+01 -4.768533342182273316e+00 7.596561546425224520e-01
3.448962260405758151e+00 1.512834466991820115e+01 -4.377472552231274960e+00 8.186434039520743555e-01
3.570785964900463405e+00 1.496110483879874842e+01 -4.080880434231749732e+00 8.871598630735104685e-01
3.696912707195027625e+00 1.473420978116670632e+01 -3.939183712705188967e+00 9.501160909839705404e-01
3.827494478516312526e+00 1.455038889641288335e+01 -3.970355852263486085e+00 9.826087087237793671e-01
3.962688638701477917e+00 1.452130022325778747e+01 -4.127772241126800523e+00 9.751058228794523552e-01
4.102658105827192259e+00 1.462814140394357487e+01 -4.308637795380652946e+00 9.357740909637850546e-01
4.247571552536898665e+00 1.472496414450141344e+01 -4.428768631895593444e+00 8.829872363843053185e-01
4.397603609302719541e+00 1.475841333966057256e+01 -4.459705544451296078e+00 8.380016327147371547e-01
4.552935074866948817e+00 1.481852785124570993e+01 -4.440099324177850804e+00 8.058694759962523602e-01
4.713753134116723587e+00 1.492900250349641134e+01 -4.436774611418284664e+00 7.857355040874535179e-01
4.880251583654432679e+00 1.499515165277732187e+01 -4.451738342473626986e+00 7.858892031530365641e-01
5.052631065335682514e+00 1.502626809796570662e+01 -4.459416542927774785e+00 7.969855499512814578e-01
5.231099308056263553e+00 1.515937174219674155e+01 -4.474843587381840848e+00 7.566552988070343044e-01
5.415871378079474496e+00 1.536154481570505759e+01 -4.408036588826497848e+00 6.839369819066961620e-01
5.607169938205459836e+00 1.559327144831976142e+01 -4.190344485724155632e+00 7.155251379207230311e-01
5.805225516094900229e+00 1.590498366494216675e+01 -4.030896891682752781e+00 8.355546881551650928e-01
6.010276782070384627e+00 1.610757609814032421e+01 -3.956739122810294162e+00 9.344473415691704199e-01
6.222570836730231036e+00 1.609220534889907839e+01 -3.791373343822284525e+00 9.921048008086171821e-01
6.442363508721374643e+00 1.607540943218812046e+01 -3.634997354647044432e+00 9.628620703883271625e-01
6.669919663030123402e+00 1.616953751336201250e+01 -3.599583866627485307e+00 9.187674819336364429e-01
6.905513520162329222e+00 1.628793754959707840e+01 -3.541629754307860978e+00 9.542747277363391456e-01
7.149428986597579971e+00 1.631724201611632807e+01 -3.604036238557139171e+00 9.423814665335378260e-01
7.401959996915643991e+00 1.621187269610405579e+01 -3.869396151222620261e+00 7.966583043660083741e-01
7.663410868007458632e+00 1.612140689254073322e+01 -4.237622061932940554e+00 6.850673456249332105e-01
7.934096665797492953e+00 1.597563069966454741e+01 -4.498623460869838553e+00 6.360808654517838834e-01
8.214343584919427954e+00 1.575245386478158061e+01 -4.633308655519357444e+00 5.989373975867666733e-01
8.504489341802679903e+00 1.549767863783277733e+01 -4.614375411513579550e+00 6.037269916003891179e-01
8.804883581643464296e+00 1.525452533794637588e+01 -4.382520430147549106e+00 5.727609608966250931e-01
9.115888299750823265e+00 1.513453920481313553e+01 -4.191425152516671915e+00 5.859418411331299703e-01
9.437878277775382685e+00 1.518430468219020391e+01 -4.459795083141859351e+00 5.678833713597247757e-01
9.771241535346497642e+00 1.522294687206792219e+01 -4.887121549229128448e+00 4.788586741650331380e-01
1.011637979766207351e+01 1.517421491793505162e+01 -4.993505137992027443e+00 4.367868359813323331e-01
1.047370897959449643e+01 1.544827782180251319e+01 -4.768252415945326561e+00 4.845539749748134506e-01
1.084365968689610327e+01 1.571558086395438814e+01 -4.479999843206277532e+00 5.607982314954716996e-01
1.122667773510813660e+01 1.588327015550697574e+01 -4.304060507121105772e+00 5.509603586102845840e-01
1.162322468679852605e+01 1.617388535129432725e+01 -4.176489615088087248e+00 5.786178347235030328e-01
1.203377840777589469e+01 1.614423766689504802e+01 -4.291271933820572926e+00 5.925072459715425843e-01
1.245883364295007922e+01 1.582544045844867497e+01 -4.412728852100602950e+00 6.978726361245302101e-01
1.289890261253308523e+01 1.553211154671574867e+01 -4.353740226726639406e+00 7.901172255222450591e-01
1.335451562929898728e+01 1.539312978717021529e+01 -4.415691410654197568e+00 8.137857154366817669e-01
1.382622173764655749e+01 1.538058612328729247e+01 -4.478401934391833095e+00 8.234824718262995225e-01
1.431458937523478703e+01 1.533137797323495732e+01 -4.121414312855314677e+00 8.143138225802145636e-01
1.482020705798858273e+01 1.537270937389311065e+01 -4.231751010375250033e+00 7.954555989191389731e-01
1.534368408930012073e+01 1.549404185833691194e+01 -4.382665548973406544e+00 7.610228155216524071e-01
1.588565129428052636e+01 1.573766941992514568e+01 -4.191985622918346976e+00 7.027418814541580572e-01
1.644676177994663746e+01 1.584781055797544980e+01 -4.162385562162318919e+00 6.271517713513644621e-01
1.702769172225899652e+01 1.558253384462221369e+01 -4.167612611047585958e+00 6.396021150956687773e-01
1.762914118095947558e+01 1.560086147350543762e+01 -4.159676238702548545e+00 7.212745980971901893e-01
1.825183494319043120e+01 1.572779659653818385e+01 -4.392609346452580610e+00 6.267735069680084870e-01
1.889652339691209448e+01 1.566509178895117138e+01 -4.643832859211304509e+00 6.079439347711229624e-01
1.956398343517063765e+01 1.559054861156014482e+01 -4.619016716482583718e+00 5.899862756669674857e-01
2.025501939230666437e+01 1.562165597181788179e+01 -4.678341748377329523e+00 5.059368545101318171e-01
2.097046401323231990e+01 1.554528079051147671e+01 -4.455466977342489088e+00 6.200724809597970566e-01
2.171117945694503604e+01 1.565471491106629109e+01 -3.944061367218196779e+00 7.659247684427252789e-01
2.247805833548724763e+01 1.563347161967648447e+01 -3.974316663131308047e+00 7.899453906917963675e-01
2.327202478960408172e+01 1.567981893687665895e+01 -4.128556348387613539e+00 7.666309977878070780e-01
2.409403560239524467e+01 1.561796989015625492e+01 -4.429856783550539134e+00 7.055887486194590830e-01
2.494508135230315560e+01 1.547969946475732250e+01 -4.651792862375618398e+00 6.106845334546715520e-01
2.582618760682675330e+01 1.565305885062843849e+01 -4.485213414287287037e+00 6.186958146215840726e-01
2.673841615839948460e+01 1.552963918255913711e+01 -4.172138525131611431e+00 7.362058061029730371e-01
2.768286630392067238e+01 1.559638898541457763e+01 -4.211458807246101443e+00 6.967955128919700591e-01
2.866067616948252450e+01 1.569880690836154713e+01 -4.274591945254371694e+00 6.663474111712753833e-01
2.967302408188870544e+01 1.561314110171901781e+01 -4.594451584186408866e+00 6.111338632031498852e-01
3.072112998861759081e+01 1.546867435078904407e+01 -4.416379816963733163e+00 6.514902898027614686e-01
3.180625692794120951e+01 1.569346093205389714e+01 -4.127096503610134803e+00 7.309674173873197400e-01
3.292971255097152294e+01 1.561561177344650275e+01 -4.075244715592223343e+00 6.917630335993084634e-01
3.409285069746813690e+01 1.561080697738116818e+01 -4.364984786532060568e+00 6.855862737244501348e-01
3.529707302730651008e+01 1.558239560721683148e+01 -4.580731434600858520e+00 6.191192958275533176e-01
3.654383070957258184e+01 1.559829657055400531e+01 -4.336973867377720282e+00 6.899315244379302658e-01
3.783462617131930728e+01 1.557826679450726992e+01 -4.291087555189781355e+00 6.917711211626170753e-01
3.917101490809260866e+01 1.559416718001753566e+01 -4.213789025266837740e+00 7.300050865994420768e-01
4.055460735840830466e+01 1.560384172780811873e+01 -4.396906368430267165e+00 6.414674854001354287e-01
4.198707084443910986e+01 1.569144133861358625e+01 -4.371993912467917909e+00 6.895966610971934196e-01
4.347013158125025711e+01 1.559967619553558826e+01 -4.118430101199432869e+00 6.747708659629975125e-01
4.500557675700499516e+01 1.558649056493733021e+01 -4.460765020998188390e+00 6.195086164615806190e-01
4.659525668664682030e+01 1.567373475092424506e+01 -4.444353590620528038e+00 6.702508901134414110e-01
4.824108704165372075e+01 1.560908195346004845e+01 -4.114477641534000085e+00 7.515281050560959075e-01
4.994505115855140787e+01 1.559430099986117035e+01 -4.337379722376660141e+00 6.595771219819522857e-01
5.170920242896759333e+01 1.561582457144955960e+01 -4.360630351127115389e+00 6.784808820775789506e-01
5.353566677410726271e+01 1.562052929101797361e+01 -4.296316676528714851e+00 6.579138208025747669e-01
5.542664520663104355e+01 1.556549616339213493e+01 -4.368081357152354016e+00 6.424899017631097164e-01
5.738441648302398335e+01 1.556062510994262027e+01 -4.291767240923764604e+00 7.300430517021678778e-01
5.941133984965031800e+01 1.558743666977453302e+01 -4.306854069948112596e+00 6.779933076160374883e-01
6.150985788580505442e+01 1.564837795067808202e+01 -4.430934760727215149e+00 6.408548891177652251e-01
6.368249944718585454e+01 1.567768759207858409e+01 -4.314040444705007360e+00 6.745130150806087910e-01
6.593188271333551143e+01 1.560712962450113395e+01 -4.268242532424407543e+00 6.872239876862735741e-01
6.826071834272386241e+01 1.563896609835315132e+01 -4.389314516546230394e+00 6.756821699951690574e-01
7.067181273927495511e+01 1.562988553960435922e+01 -4.326091211052757401e+00 6.603371148225110066e-01
7.316807143427193694e+01 1.556818630218241850e+01 -4.292341019511381361e+00 7.055983817696759308e-01
7.575250258771917800e+01 1.574284748657085764e+01 -4.291479128437316604e+00 6.586524428169265866e-01
7.842822061337676587e+01 1.556097684970935369e+01 -4.357514417326349587e+00 6.835569780232123582e-01
8.119844993184015891e+01 1.563943183674088822e+01 -4.317011872606627776e+00 6.958004069303402872e-01
8.406652885618322557e+01 1.561769359123485934e+01 -4.367125547900574389e+00 6.795369459962488090e-01
8.703591361485166544e+01 1.559638399179033819e+01 -4.398759625945196206e+00 6.463407940186471912e-01
9.011018251665016976e+01 1.562377316973143593e+01 -4.203595184651693017e+00 6.995526305761935459e-01
9.329304026284688689e+01 1.559506932462332607e+01 -4.314550502052837189e+00 6.823716340907016731e-01
9.658832241158698650e+01 1.569606961490579522e+01 -4.308888982768504405e+00 6.649822320517848606e-01
1.000000000000000426e+02 1.562564266140311275e+01 -4.281991477871171625e+00 6.924005834335580367e-01


==> anc/aspirin/aspirin_log_frac_4_nicsbuild.dat <==
1.000000000000000194e-01 8.631141923497538393e-01 9.968820633666908293e-02 5.925580684686317934e-01
1.035321843295662486e-01 9.229549815875600638e-01 1.065095342026799452e-01 5.944926388412526963e-01
1.071891319205127979e-01 9.867798442663380243e-01 1.137713524932589815e-01 5.965725526118070832e-01
1.109752496412072104e-01 1.054830347148564051e+00 1.214982416573704427e-01 5.988092223437607720e-01
1.148951000187309196e-01 1.127359298543421096e+00 1.297155704444317159e-01 6.012150319054845315e-01
1.189534067370319748e-01 1.204630765323688957e+00 1.384494235197741840e-01 6.038034305326612783e-01
1.231550603292825841e-01 1.286919999073493193e+00 1.477265082109324723e-01 6.065890377044833581e-01
1.275051240713013234e-01 1.374513256385330395e+00 1.575740372806087031e-01 6.095877603104792319e-01
1.320088400831417874e-01 1.467707497005040329e+00 1.680195842988618793e-01 6.128169238474852065e-01
1.366716356462006621e-01 1.566809942250475984e+00 1.790909078532862964e-01 6.162954196604740753e-01
1.414991297434576023e-01 1.672137474948504732e+00 1.908157404919594846e-01 6.200438705770773273e-01
1.464971398307286232e-01 1.784015861113364076e+00 2.032215379452737558e-01 6.240848177079493242e-01
1.516716888470923397e-01 1.902778772793965345e+00 2.163351838290239471e-01 6.284429316505653063e-01
1.570290124729377679e-01 2.028766591046075263e+00 2.301826446968320283e-01 6.331452519353907293e-01
1.625755666443794434e-01 2.162324967933761943e+00 2.447885699989122976e-01 6.382214592412104315e-01
1.683180353330957224e-01 2.303803126963667847e+00 2.601758312256112760e-01 6.437041857682259671e-01
1.742633386009650454e-01 2.453551882537007511e+00 2.763649942850534558e-01 6.496293701810061938e-01
1.804186409392072588e-01 2.611921361026940946e+00 2.933737189974459092e-01 6.560366647917049709e-01
1.867913599020782911e-01 2.779258409116788897e+00 3.112160795053067197e-01 6.629699041932108905e-01
1.933891750455231373e-01 2.955903679247214200e+00 3.299017994175623691e-01 6.704776464255378654e-01
2.002200371815584801e-01 3.142188387597046884e+00 3.494353956468363442e-01 6.786138000860836295e-01
2.072921779595371938e-01 3.338430747135365806e+00 3.698152251884256891e-01 6.874383536521460059e-01
2.146141197858404959e-01 3.544932087086774875e+00 3.910324295510769765e-01 6.970182268343273480e-01
2.221946860939524315e-01 3.761972680771884736e+00 4.130697722119744952e-01 7.074282681849521914e-01
2.300430119772918780e-01 3.989807316278188409e+00 4.359003653652226973e-01 7.187524286873447910e-01
2.381685551976159276e-01 4.228660658773428338e+00 4.594862834069859403e-01 7.310851479037125955e-01
2.465811075822603726e-01 4.478722469364089243e+00 4.837770621149282135e-01 7.445329978456344255e-01
2.552908068239517769e-01 4.740142762956586431e+00 5.087080844312312777e-01 7.592166404256944778e-01
2.643081486974105943e-01 5.013027006146349329e+00 5.341988563000441559e-01 7.752731677167181701e-01
2.736439997074671115e-01 5.297431475067498674e+00 5.601511794143707590e-01 7.928589107910015699e-01
2.833096101839325254e-01 5.593358911461867145e+00 5.864472324491707411e-01 8.121528232117684043e-01
2.933166278390045290e-01 5.900754631753199142e+00 6.129475791742269308e-01 8.333605697053000361e-01
3.036771118035458961e-01 6.219503257116605788e+00 6.394891321048463695e-01 8.567194789956276146e-01
3.144035471591500319e-01 6.549426240590695336e+00 6.658831163650491547e-01 8.825045508187281396e-01
3.255088599835058716e-01 6.890280368041184822e+00 6.919131042007071741e-01 9.110357364208422348e-01
3.370064329271929005e-01 7.241757400880705298e+00 7.173332330330719486e-01 9.426867286979012661e-01
3.489101213406773372e-01 7.603485007307198451e+00 7.418667913207901421e-01 9.778954785695983531e-01
3.612342699709432114e-01 7.975029092838255451e+00 -7.717772721637770061e-01 9.829697151604913641e-01
3.739937302478797965e-01 8.355897587542104432e+00 -8.110668162045939766e-01 9.406782406283902276e-01
3.872038781812555674e-01 8.745545674386036694e+00 -8.514863272075849920e-01 8.953021164440962965e-01
4.008806328898465443e-01 9.143382348729003795e+00 -8.929746848828159500e-01 8.466845832677651895e-01
4.150404757850476578e-01 9.548778082171395454e+00 -9.354583409664751770e-01 7.947097825646151081e-01
4.297004704320842028e-01 9.961073224555397232e+00 -9.788500401739952395e-01 7.393428939863299076e-01
4.448782831127586213e-01 1.037958661690305640e+01 -1.023047324840444361e+00 6.807026802131982413e-01
4.605922041145107393e-01 1.080362370777264402e+01 -1.067930796408411709e+00 6.191960367575551905e-01
4.768611697714471576e-01 1.123248326979758893e+01 -1.113362127427015125e+00 5.557745140380623283e-01
4.937047852839003270e-01 1.166546160779102514e+01 -1.159181854379324861e+00 4.924323422126526406e-01
5.111433483440168679e-01 1.210185294304142722e+01 -1.205207040099274707e+00 4.331531633016654226e-01
5.291978735958442481e-01 1.254094446204356217e+01 -1.251228980988896566e+00 3.854567308097609502e-01
5.478901179593943516e-01 1.298200434887419163e+01 -1.297011254818022152e+00 3.615953328044815285e-01
5.672426068491979168e-01 1.342426100338843575e+01 -1.342288564571964216e+00 3.753515473133832714e-01
5.872786613189482363e-01 1.386687161823072501e+01 -1.386767034766496209e+00 4.328570610627257564e-01
6.080224261649423978e-01 1.430887839760396396e+01 -1.430126855915974105e+00 5.296166108112174697e-01
6.294988990221888070e-01 1.474915102094451669e+01 -1.472028439462025773e+00 6.578964575026354789e-01
6.517339604882425030e-01 1.518631457940063534e+01 -1.512123517642653070e+00 8.120383659141879873e-01
6.747544053110694495e-01 1.561866325996518867e+01 -1.550072866677135508e+00 9.888622642157374187e-01
6.985879746785249589e-01 1.604406165632036618e+01 1.733547265567871420e+00 8.292809644668390767e-01
7.232633896483537939e-01 1.645983788354781652e+01 1.945497234433201328e+00 6.637292442848975460e-01
7.488103857590024948e-01 1.686267577380552041e+01 2.176164442251455000e+00 5.149729647275484989e-01
7.752597488629463518e-01 1.724851736216293219e+01 2.423794383939529951e+00 3.827255619389369201e-01
8.026433522257176989e-01 1.761249151691690074e+01 2.685720666571963733e+00 2.664429699347095060e-01
8.309941949353395474e-01 1.794888956308730954e+01 2.958128019481119253e+00 1.655964779486506222e-01
8.603464416684505345e-01 1.825121336923436388e+01 3.235878012395527747e+00 8.006806191558513142e-02
8.907354638610441855e-01 1.851232442171299297e+01 3.512431064811671888e+00 1.767943636729188764e-02
9.221978823334329167e-01 1.872472215770227066e+01 3.779909987464975529e+00 5.427056696355886389e-02
9.547716114208060212e-01 1.888097403111860118e+01 4.029354405572480147e+00 9.686664591895405296e-02
9.884959046625585444e-01 1.897430599145661745e+01 4.251208632869829529e+00 1.257789370435475895e-01
1.023411402105453227e+00 1.899933826207915288e+01 4.436064173935896804e+00 1.397613822324987598e-01
1.059560179277616143e+00 1.895291710470661073e+01 4.575639667347644490e+00 1.377396471858342575e-01
1.096985797892383818e+00 1.883495139950514741e+01 4.663926956129724744e+00 1.184186635377538488e-01
1.135733358343105515e+00 1.864912081395377541e+01 4.698369116732017403e+00 8.046239151628604980e-02
1.175849554052156742e+00 1.840329290222826231e+01 4.680878826178400232e+00 2.623733635120106128e-02
1.217382727739661386e+00 1.810948633739121405e+01 4.618473532976050677e+00 6.597680959946344847e-02
1.260382929679727537e+00 1.778326232414912411e+01 4.523318916031051629e+00 1.700823928166468879e-01
1.304901978014402442e+00 1.744252272925903924e+01 4.412048407808930151e+00 2.983470503003555208e-01
1.350993521198026848e+00 1.710583027302922687e+01 4.304362385909509925e+00 4.466899406890120772e-01
1.398713102647238360e+00 1.679050901258862183e+01 4.221084454864723057e+00 6.083960602510456450e-01
1.448118227674533687e+00 1.651088005986522589e+01 4.182028655493553515e+00 7.734056103849094033e-01
1.499268432786045713e+00 1.627698519547439204e+01 4.204165900559527103e+00 9.296127345912639228e-01
1.552225357427047259e+00 1.609402208109114696e+01 -4.441384453934047016e+00 9.365985476109436325e-01
1.607052818261638816e+00 1.596247914974207838e+01 -4.867477958337511623e+00 8.409990903373701920e-01
1.663816886076129320e+00 1.587869146028531553e+01 -5.338546742398367684e+00 7.794650861469564207e-01
1.722585965398787167e+00 1.583536146458894045e+01 -5.857954656865123511e+00 7.451387965814980641e-01
1.783430876931910047e+00 1.582163934523781457e+01 -6.426866380980889915e+00 7.312343181473329734e-01
1.846424942895544374e+00 1.582273478715186599e+01 -7.042281772173270227e+00 7.307205870061833641e-01
1.911644075385702912e+00 1.581967548149120795e+01 -7.694602915937220899e+00 7.359739975164045767e-01
1.979166867853557665e+00 1.579037841638734285e+01 -8.364780153494429271e+00 7.389515737704717147e-01
2.049074689815847616e+00 1.571306580991466184e+01 -9.021424299763776133e+00 7.322428558635646345e-01
2.121451784910630689e+00 1.557194444099704533e+01 -9.619067989844275246e+00 7.109077047883021194e-01
2.196385372416546744e+00 1.536363362244849817e+01 -1.009969814312990977e+01 6.743283014383921747e-01
2.273965752357928860e+00 1.510223849780463290e+01 -1.039990057884096508e+01 6.267952046360613094e-01
2.354286414322418253e+00 1.482103213741178571e+01 -1.046479832941764876e+01 5.758641198607395983e-01
2.437444150122221043e+00 1.456770832470625088e+01 -1.026744142095492407e+01 5.289300107405222606e-01
2.523539170434766721e+00 1.438936291336164430e+01 -9.827843930863711108e+00 4.901882912223384792e-01
2.612675225563328762e+00 1.430941722259456128e+01 -9.219059059954506807e+00 4.605802247332664856e-01
2.704959730463135426e+00 1.431227498334295767e+01 -8.546009321801543379e+00 4.413595202255973793e-01
2.800503894183631104e+00 1.435492743090353684e+01 -7.901142497823938626e+00 4.376419486884410848e-01
2.899422853882877238e+00 1.440220776674753544e+01 -7.332010449850823619e+00 4.546512668099632060e-01
3.001835813575589818e+00 1.445393262982592653e+01 -6.854574873402922819e+00 4.872265126917496580e-01
3.107866187782013512e+00 1.453288732877535061e+01 -6.488582520872546056e+00 5.182743693810895058e-01
3.217641750250736621e+00 1.463690379063711511e+01 -6.247700249043283804e+00 5.303950446818204156e-01
3.331294787934673263e+00 1.470868001549621340e+01 -6.085823000970489005e+00 5.163750573005184696e-01
3.448962260405758151e+00 1.469045160800546590e+01 -5.895383037424609896e+00 4.807457751270868274e-01
3.570785964900463405e+00 1.461918736989801992e+01 -5.601597928832099171e+00 4.378400753011403301e-01
3.696912707195027625e+00 1.459010169999950257e+01 -5.237898277116986634e+00 4.112339879839683743e-01
3.827494478516312526e+00 1.458149114237413890e+01 -4.876502932043017324e+00 4.213437216464709367e-01
3.962688638701477917e+00 1.444047925245090802e+01 -4.539431839093333920e+00 4.619348620879434320e-01
4.102658105827192259e+00 1.412585906862675245e+01 -4.261879454546962265e+00 5.096924652116082699e-01
4.247571552536898665e+00 1.379482579847782198e+01 -4.134380349012065636e+00 5.496627280061286980e-01
4.397603609302719541e+00 1.359314340050898728e+01 -4.153501630802338696e+00 5.840877337983948481e-01
4.552935074866948817e+00 1.354104530245230897e+01 -4.228584023211501730e+00 6.306584095790328526e-01
4.713753134116723587e+00 1.359778984205094510e+01 -4.333359211563896807e+00 7.171767476763097893e-01
4.880251583654432679e+00 1.383496232498407785e+01 -4.429412127243990582e+00 8.238372831675012664e-01
5.052631065335682514e+00 1.432442123646137055e+01 -4.436000570755346928e+00 9.080249102678205064e-01
5.231099308056263553e+00 1.478831347181549383e+01 -4.366552515524126932e+00 9.327804496967290193e-01
5.415871378079474496e+00 1.505774418642218393e+01 -4.305151696101383152e+00 8.881084316726706174e-01
5.607169938205459836e+00 1.532466488233280266e+01 -4.261929637224895373e+00 8.605893703166285214e-01
5.805225516094900229e+00 1.564968334571462272e+01 -4.251638443993885019e+00 9.202732707800042045e-01
6.010276782070384627e+00 1.586279559562459518e+01 -4.299831760600389075e+00 9.806488476080288397e-01
6.222570836730231036e+00 1.585160607506370489e+01 -4.498552012909255993e+00 9.492277431949376343e-01
6.442363508721374643e+00 1.556888134951432257e+01 -4.824971605181360701e+00 8.643788816749471415e-01
6.669919663030123402e+00 1.522345759424428913e+01 -5.049660739885094785e+00 7.831583724599948670e-01
6.905513520162329222e+00 1.506937726114101395e+01 -5.017780284810143598e+00 7.016256051221130274e-01
7.149428986597579971e+00 1.506905072950872260e+01 -4.852295762184304806e+00 6.377557084972663715e-01
7.401959996915643991e+00 1.512351961211936846e+01 -4.768634133741633363e+00 6.024695449501543676e-01
7.663410868007458632e+00 1.519011779248387484e+01 -4.609540396274670826e+00 6.412787220416571454e-01
7.934096665797492953e+00 1.520576232209562484e+01 -4.391508023353090095e+00 7.410622829254919219e-01
8.214343584919427954e+00 1.509336277298390172e+01 -4.283729067704490134e+00 8.726130674218421923e-01
8.504489341802679903e+00 1.498555926250699066e+01 -4.372113817135215186e+00 9.512330327103453165e-01
8.804883581643464296e+00 1.498856600020673646e+01 -4.610584240000804357e+00 9.168879836132608485e-01
9.115888299750823265e+00 1.497826498805177131e+01 -4.804217975873658730e+00 8.988741301714698873e-01
9.437878277775382685e+00 1.493236227890780476e+01 -4.785846592264270782e+00 9.224759150751975501e-01
9.771241535346497642e+00 1.502638436727422366e+01 -4.807316727986357563e+00 9.225989506423410980e-01
1.011637979766207351e+01 1.489129398709429886e+01 -4.835739548674267141e+00 8.807785115844739554e-01
1.047370897959449643e+01 1.468162871124748570e+01 -4.947542048802979764e+00 7.633323352613659019e-01
1.084365968689610327e+01 1.470352585310030769e+01 -5.075555584493304906e+00 6.971196086568616224e-01
1.122667773510813660e+01 1.478422567283078770e+01 -5.014199118278614975e+00 6.682928652475458309e-01
1.162322468679852605e+01 1.505449012913322981e+01 -4.805591749503447474e+00 7.181958592337550629e-01
1.203377840777589469e+01 1.522846309943187215e+01 -4.793871482273845075e+00 6.976054216899857385e-01
1.245883364295007922e+01 1.502430394785323386e+01 -4.691443092091091671e+00 7.329526954944577399e-01
1.289890261253308523e+01 1.498622601013592792e+01 -4.718871676965491702e+00 7.594949186549661002e-01
1.335451562929898728e+01 1.502123406194736255e+01 -4.811387194097687114e+00 7.824266502454295669e-01
1.382622173764655749e+01 1.515350331571361941e+01 -4.597261791849367896e+00 7.403321474701395344e-01
1.431458937523478703e+01 1.498927394300380023e+01 -4.653516969096513023e+00 7.577497954121289458e-01
1.482020705798858273e+01 1.473335321263458830e+01 -5.113728635570534919e+00 6.573748585592503746e-01
1.534368408930012073e+01 1.471492837302037948e+01 -5.166095838344823221e+00 7.175493939727878301e-01
1.588565129428052636e+01 1.469303326028615508e+01 -4.774866592889118522e+00 7.100178982091893687e-01
1.644676177994663746e+01 1.467864378975250794e+01 -4.553649764657306420e+00 6.731293121695128834e-01
1.702769172225899652e+01 1.490828538908571410e+01 -4.643359584412195318e+00 6.703090088037805261e-01
1.762914118095947558e+01 1.526343250279377450e+01 -4.673192032839320831e+00 8.302127565866583847e-01
1.825183494319043120e+01 1.544186269532393219e+01 -4.775935103743995214e+00 8.915938243308348943e-01
1.889652339691209448e+01 1.511350234418253713e+01 -4.683938437169787861e+00 8.800888804495754503e-01
1.956398343517063765e+01 1.475099350831537492e+01 -4.918414882332859506e+00 7.631775479823960096e-01
2.025501939230666437e+01 1.479147350029985830e+01 -4.824204459540492707e+00 6.851856212418508951e-01
2.097046401323231990e+01 1.490194285236417926e+01 -4.737811692832586630e+00 7.449462328042986137e-01
2.171117945694503604e+01 1.506763558398952974e+01 -4.825732545465456269e+00 7.918748688658692192e-01
2.247805833548724763e+01 1.490909522737648807e+01 -4.621049243626545788e+00 8.405395356115837879e-01
2.327202478960408172e+01 1.496974550104661184e+01 -4.573887214775508525e+00 7.418848506869323289e-01
2.409403560239524467e+01 1.510657656304016605e+01 -4.748029704149940855e+00 6.800853298486498888e-01
2.494508135230315560e+01 1.495777461517584506e+01 -4.898506781364945439e+00 7.000670561117326995e-01
2.582618760682675330e+01 1.479426500333150329e+01 -4.955325708445894151e+00 7.218529696042134125e-01
2.673841615839948460e+01 1.489780406050032724e+01 -4.749568198016101306e+00 7.708112249753777956e-01
2.768286630392067238e+01 1.486458200322997492e+01 -4.795362503567277557e+00 7.510049773303887344e-01
2.866067616948252450e+01 1.500183513467668028e+01 -4.899547062990421864e+00 7.734292913574745132e-01
2.967302408188870544e+01 1.508597816284791371e+01 -4.725208436795201195e+00 7.309005357564439809e-01
3.072112998861759081e+01 1.503705603225167486e+01 -4.645554888662106308e+00 7.828630736100899989e-01
3.180625692794120951e+01 1.480272939507376329e+01 -4.687473953319978293e+00 7.951317103636719175e-01
3.292971255097152294e+01 1.491434441454793181e+01 -4.745029275735628715e+00 7.089541175145552820e-01
3.409285069746813690e+01 1.504307439506392008e+01 -4.678615696950743086e+00 7.888253057474843288e-01
3.529707302730651008e+01 1.492649597202256473e+01 -4.927881156368028925e+00 7.862272341046633306e-01
3.654383070957258184e+01 1.494078544103891737e+01 -4.867934913404980080e+00 6.899280697922403061e-01
3.783462617131930728e+01 1.485776694574869872e+01 -4.761741820493787358e+00 7.261868762079080053e-01
3.917101490809260866e+01 1.496950497450986539e+01 -4.659421933933655779e+00 8.056200258141854587e-01
4.055460735840830466e+01 1.501616883494286014e+01 -4.817148377556950578e+00 7.313576766062963586e-01
4.198707084443910986e+01 1.497338867663182782e+01 -4.745849633752118990e+00 7.779232646723713840e-01
4.347013158125025711e+01 1.493411258607870451e+01 -4.678164563984832824e+00 7.788851594440880932e-01
4.500557675700499516e+01 1.502750323315829206e+01 -4.843211412650930470e+00 7.850762334868954806e-01
4.659525668664682030e+01 1.494837814965626244e+01 -4.786142991402341451e+00 7.130527166658939819e-01
4.824108704165372075e+01 1.494272909007892913e+01 -4.827048275619159057e+00 7.560095883432478292e-01
4.994505115855140787e+01 1.495589927754397941e+01 -4.684645375392523903e+00 7.295785039953748274e-01
5.170920242896759333e+01 1.497978277409475822e+01 -4.821204720835584823e+00 7.768983881493491950e-01
5.353566677410726271e+01 1.497893789200879944e+01 -4.796996139435458772e+00 7.641915169830466592e-01
5.542664520663104355e+01 1.492948698121507967e+01 -4.711233008877757200e+00 7.625026881697366532e-01
5.738441648302398335e+01 1.500265030711252656e+01 -4.768290117450897370e+00 7.496112070130372951e-01
5.941133984965031800e+01 1.500491528041369271e+01 -4.765194457318013832e+00 7.202405359696770759e-01
6.150985788580505442e+01 1.487365518880259607e+01 -4.814228438012138511e+00 7.750016349664423654e-01
6.368249944718585454e+01 1.500241193271123485e+01 -4.754760083974909790e+00 7.460903787403947440e-01
6.593188271333551143e+01 1.500824076677789343e+01 -4.656497714760652329e+00 7.739620410669407757e-01
6.826071834272386241e+01 1.492308432422026954e+01 -4.802131021544148837e+00 7.465122151800804851e-01
7.067181273927495511e+01 1.495265345688983238e+01 -4.724702427534817062e+00 7.488533371713200770e-01
7.316807143427193694e+01 1.492670768627852418e+01 -4.806145622910561244e+00 7.698087499718492266e-01
7.575250258771917800e+01 1.502413164542943491e+01 -4.692793966371858971e+00 7.518852673065165027e-01
7.842822061337676587e+01 1.493169948702966998e+01 -4.804655448518825978e+00 7.510329485312907671e-01
8.119844993184015891e+01 1.499151910388810904e+01 -4.753817473828492624e+00 7.574568857339486483e-01
8.406652885618322557e+01 1.492012671988411832e+01 -4.836214477890932173e+00 7.442586951179746002e-01
8.703591361485166544e+01 1.497017478163319737e+01 -4.747264692129368413e+00 7.791954175252832071e-01
9.011018251665016976e+01 1.497028441542448718e+01 -4.739186315686053419e+00 7.634916685891396382e-01
9.329304026284688689e+01 1.492348927821303306e+01 -4.837617853198421969e+00 7.289721871068173265e-01
9.658832241158698650e+01 1.503622928397636827e+01 -4.731804303845255077e+00 7.674161402021122402e-01
1.000000000000000426e+02 1.491430178982913368e+01 -4.769392992330406145e+00 7.520589691027829149e-01


==> anc/aspirin/aspirin_log_frac_5_nicsbuild.dat <==
1.000000000000000194e-01 8.641356989652493326e-01 1.879011816603288754e-01 2.637653488863740958e-01
1.035321843295662486e-01 9.240637244156637564e-01 2.009902172445116042e-01 2.640623202684455051e-01
1.071891319205127979e-01 9.879840464297010572e-01 2.149596727816490693e-01 2.643807378310691347e-01
1.109752496412072104e-01 1.056139090702832961e+00 2.298642493342539783e-01 2.647221577750853427e-01
1.148951000187309196e-01 1.128782621137669029e+00 2.457613955241222392e-01 2.650882503385447730e-01
1.189534067370319748e-01 1.206179767961836902e+00 2.627113492901196334e-01 2.654808083230345006e-01
1.231550603292825841e-01 1.288606966180856128e+00 2.807771638590106367e-01 2.659017562820309433e-01
1.275051240713013234e-01 1.376351789492444633e+00 3.000247149001047386e-01 2.663531604311655254e-01
1.320088400831417874e-01 1.469712663472360292e+00 3.205226855094915894e-01 2.668372393373814044e-01
1.366716356462006621e-01 1.568998440571771402e+00 3.423425253363172605e-01 2.673563754569870943e-01
1.414991297434576023e-01 1.674527818288018111e+00 3.655583798258308370e-01 2.679131275988673733e-01
1.464971398307286232e-01 1.786628580847934744e+00 3.902469852223493518e-01 2.685102443907202430e-01
1.516716888470923397e-01 1.905636643947694830e+00 4.164875246561563493e-01 2.691506788437970643e-01
1.570290124729377679e-01 2.031894881616089332e+00 4.443614403456124240e-01 2.698376041138031978e-01
1.625755666443794434e-01 2.165751714213070223e+00 4.739521966913762263e-01 2.705744305777627590e-01
1.683180353330957224e-01 2.307559437065807018e+00 5.053449888389356381e-01 2.713648243446370456e-01
1.742633386009650454e-01 2.457672270417517346e+00 5.386263911591986364e-01 2.722127273517868651e-01
1.804186409392072588e-01 2.616444113376483749e+00 5.738839400590975970e-01 2.731223792019532026e-01
1.867913599020782911e-01 2.784225987572537253e+00 6.112056456120065207e-01 2.740983409276218641e-01
1.933891750455231373e-01 2.961363160432026742e+00 6.506794267047011360e-01 2.751455208900180915e-01
2.002200371815584801e-01 3.148191943560689765e+00 6.923924647612649252e-01 2.762692030544365851e-01
2.072921779595371938e-01 3.345036168841854174e+00 7.364304716319507449e-01 2.774750779115427446e-01
2.146141197858404959e-01 3.552203353691466337e+00 7.828768679504127803e-01 2.787692763725106437e-01
2.221946860939524315e-01 3.769980577578519121e+00 8.318118691521405594e-01 2.801584069999976112e-01
2.300430119772918780e-01 3.998630104502281402e+00 8.833114774187897922e-01 2.816495970155478146e-01
2.381685551976159276e-01 4.238384800611594727e+00 9.374463790219373927e-01 2.832505375825331018e-01
2.465811075822603726e-01 4.489443412455753624e+00 9.942807478561812573e-01 2.849695339707323249e-01
2.552908068239517769e-01 4.751965789217940106e+00 1.053870957275986342e+00 2.868155612975816782e-01
2.643081486974105943e-01 5.026068151290971286e+00 1.116264203597347127e+00 2.887983266819391659e-01
2.736439997074671115e-01 5.311818527078858487e+00 1.181497045627115661e+00 2.909283387868761839e-01
2.833096101839325254e-01 5.609232499069797484e+00 1.249593865164980500e+00 2.932169859080403507e-01
2.933166278390045290e-01 5.918269417889869821e+00 1.320565253361295710e+00 2.956766239647820593e-01
3.036771118035458961e-01 6.238829257763377711e+00 1.394406326848002919e+00 2.983206759755265280e-01
3.144035471591500319e-01 6.570750296851329608e+00 1.471094975439004138e+00 3.011637448549936424e-01
3.255088599835058716e-01 6.913807809305036578e+00 1.550590039668020559e+00 3.042217416251165596e-01
3.370064329271929005e-01 7.267713950340723983e+00 1.632829411332837211e+00 3.075120313952740547e-01
3.489101213406773372e-01 7.632118998835610846e+00 1.717728043520407866e+00 3.110535996770422140e-01
3.612342699709432114e-01 8.006614091507138653e+00 1.805175848533454364e+00 3.148672417223827846e-01
3.739937302478797965e-01 8.390735536420651286e+00 1.895035453366333833e+00 3.189757775231709114e-01
3.872038781812555674e-01 8.783970729497719176e+00 1.987139774108436896e+00 3.234042947300008186e-01
4.008806328898465443e-01 9.185765614519581845e+00 2.081289364973438083e+00 3.281804208799785627e-01
4.150404757850476578e-01 9.595533524284165949e+00 2.177249497737301809e+00 3.333346246294920379e-01
4.297004704320842028e-01 1.001266511848766960e+01 2.274746937858692419e+00 3.389005427544208859e-01
4.448782831127586213e-01 1.043653899412285746e+01 2.373466410872460131e+00 3.449153248875530542e-01
4.605922041145107393e-01 1.086653238958633416e+01 2.473046805239647483e+00 3.514199803798585542e-01
4.768611697714471576e-01 1.130203123851939573e+01 2.573077246366423765e+00 3.584597000481913320e-01
4.937047852839003270e-01 1.174243865951420851e+01 2.673093313682715078e+00 3.660841080752655907e-01
5.111433483440168679e-01 1.218718080091490741e+01 2.772573872580574417e+00 3.743473734941709652e-01
5.291978735958442481e-01 1.263570880618779313e+01 2.870939269658892457e+00 3.833080730460007857e-01
5.478901179593943516e-01 1.308749553844887181e+01 2.967552004343849248e+00 3.930286432287142806e-01
5.672426068491979168e-01 1.354202562163944457e+01 3.061721446557140069e+00 4.035741831339650365e-01
5.872786613189482363e-01 1.399877734721913214e+01 3.152714708878002980e+00 4.150102641360119415e-01
6.080224261649423978e-01 1.445719509641209477e+01 3.239776369533942102e+00 4.273992600102911044e-01
6.294988990221888070e-01 1.491665119020363761e+01 3.322160311371231245e+00 4.407945256755311236e-01
6.517339604882425030e-01 1.537639656944563882e+01 3.399177374226823645e+00 4.552315251455781864e-01
6.747544053110694495e-01 1.583550050802094233e+01 3.470262633337819480e+00 4.707147569677815890e-01
6.985879746785249589e-01 1.629278076526007979e+01 3.535065661529504411e+00 4.871991020522484228e-01
7.232633896483537939e-01 1.674672727874262534e+01 3.593565784578242273e+00 5.045641463170760233e-01
7.488103857590024948e-01 1.719542474743404625e+01 3.646211728262681362e+00 5.225803467144251035e-01
7.752597488629463518e-01 1.763648225686144499e+01 3.694080827522405741e+00 5.408670204120548108e-01
8.026433522257176989e-01 1.806698133818710517e+01 3.739046892474625849e+00 5.588446370218039805e-01
8.309941949353395474e-01 1.848345723995022638e+01 3.783937964650874619e+00 5.756884462757235754e-01
8.603464416684505345e-01 1.888193118484151967e+01 3.832656124155388255e+00 5.902973712759721492e-01
8.907354638610441855e-01 1.925801312960760114e+01 3.890222551551701713e+00 6.013002950972251570e-01
9.221978823334329167e-01 1.960709384187284599e+01 3.962704473131545058e+00 6.071275820347816765e-01
9.547716114208060212e-01 1.992464045344387102e+01 4.056979642473134362e+00 6.061716017265279532e-01
9.884959046625585444e-01 2.020659945670809066e+01 4.180302481899641265e+00 5.970376751729319365e-01
1.023411402105453227e+00 2.044989416102996316e+01 4.339657570338001591e+00 5.788443909087889194e-01
1.059560179277616143e+00 2.065297984521203034e+01 4.540922805693796249e+00 5.514849082690542748e-01
1.096985797892383818e+00 2.081639133011085718e+01 4.787914609723117110e+00 5.157416878656639891e-01
1.135733358343105515e+00 2.094318972388144573e+01 5.081443569785712100e+00 4.731850029587229556e-01
1.175849554052156742e+00 2.103919645699580698e+01 5.418556729598734023e+00 4.258723646815874564e-01
1.217382727739661386e+00 2.111290460926052504e+01 5.792162762840202817e+00 3.759503620720739958e-01
1.260382929679727537e+00 2.117499017744320966e+01 6.191208475992414861e+00 3.252883595620481572e-01
1.304901978014402442e+00 2.123741321389765702e+01 6.601487578226279851e+00 2.752355170504475201e-01
1.350993521198026848e+00 2.131219226128173361e+01 7.007021745598937201e+00 2.265255428109207159e-01
1.398713102647238360e+00 2.141003123057082647e+01 7.391791539999385208e+00 1.793018449348341425e-01
1.448118227674533687e+00 2.153903939563760517e+01 7.741466277744624591e+00 1.332204949458292709e-01
1.499268432786045713e+00 2.170377536714039124e+01 8.044750665909308651e+00 8.761998110280072583e-02
1.552225357427047259e+00 2.190474579123068111e+01 8.294073270915447438e+00 4.204652814030150620e-02
1.607052818261638816e+00 2.213831854095627349e+01 8.485575006805294862e+00 1.556599092542152417e-02
1.663816886076129320e+00 2.239683856742368562e+01 8.618632177192051103e+00 6.181747832997130238e-02
1.722585965398787167e+00 2.266867658841515620e+01 8.695332635330792925e+00 1.176276083881654527e-01
1.783430876931910047e+00 2.293811602173587971e+01 8.720282033748141259e+00 1.799561672644127974e-01
1.846424942895544374e+00 2.318543520886540321e+01 8.700807095999380181e+00 2.501388453456708238e-01
1.911644075385702912e+00 2.338811472104675815e+01 8.647204090479540639e+00 3.298665395699058589e-01
1.979166867853557665e+00 2.352432984789099280e+01 8.572576292275364551e+00 4.206854666077555760e-01
2.049074689815847616e+00 2.357906877767588583e+01 8.492423664702535291e+00 5.229394188970154511e-01
2.121451784910630689e+00 2.355091393641650299e+01 8.424954053984080815e+00 6.336396651222540033e-01
2.196385372416546744e+00 2.345466120540448784e+01 8.391881737821812237e+00 7.436731483802722087e-01
2.273965752357928860e+00 2.331462995249313508e+01 8.415051653472946924e+00 8.368578787331454327e-01
2.354286414322418253e+00 2.314934443665445585e+01 8.502868699026741695e+00 8.946691834358513340e-01
2.437444150122221043e+00 2.295884474860831048e+01 8.632125619428087759e+00 9.059947248365349814e-01
2.523539170434766721e+00 2.273039376697886382e+01 8.744046985074444223e+00 8.738737293511467108e-01
2.612675225563328762e+00 2.246453014760637856e+01 8.766079260598743872e+00 8.132938502913672485e-01
2.704959730463135426e+00 2.219832515416864638e+01 8.653906455300582223e+00 7.429602135570619881e-01
2.800503894183631104e+00 2.199728682980955341e+01 8.424730593157107705e+00 6.785515196342343236e-01
2.899422853882877238e+00 2.191783531404091079e+01 8.140953018239407868e+00 6.324090767926818790e-01
3.001835813575589818e+00 2.197246161961339439e+01 7.855492395268498740e+00 6.155425046853643112e-01
3.107866187782013512e+00 2.211702812918165861e+01 7.582153231333478516e+00 6.354526942334286499e-01
3.217641750250736621e+00 2.225555808766779720e+01 7.311544567760044799e+00 6.920293699343601501e-01
3.331294787934673263e+00 2.227324969870203120e+01 7.028404113175390933e+00 7.767477687393898877e-01
3.448962260405758151e+00 2.210893446070816637e+01 6.709424212380902475e+00 8.749545281363028115e-01
3.570785964900463405e+00 2.180778489029233569e+01 6.338309760891114308e+00 9.640085158126676657e-01
3.696912707195027625e+00 2.147613430104947341e+01 -5.968264744003231925e+00 9.884801841594434979e-01
3.827494478516312526e+00 2.118344576226225584e+01 5.533124797653641735e+00 9.962469740925424810e-01
3.962688638701477917e+00 2.094446180885199738e+01 5.158205143697461637e+00 9.347008017707125749e-01
4.102658105827192259e+00 2.078732804454113392e+01 4.837083514050199540e+00 8.706179525408889175e-01
4.247571552536898665e+00 2.074287921921765943e+01 4.639693810223523229e+00 8.396963217245602129e-01
4.397603609302719541e+00 2.073679546723731804e+01 4.621492205649705198e+00 8.496279717094582518e-01
4.552935074866948817e+00 2.062238897452963826e+01 4.728636147612917284e+00 8.601943426090491451e-01
4.713753134116723587e+00 2.041635963011669119e+01 4.832414850363974779e+00 8.252838423662954837e-01
4.880251583654432679e+00 2.039191343641633480e+01 4.899180115593420481e+00 7.433874027934155304e-01
5.052631065335682514e+00 2.072306967721273807e+01 5.059057430312197567e+00 6.142613951248455662e-01
5.231099308056263553e+00 2.111031509521116334e+01 5.493636469393848643e+00 4.785776477273901985e-01
5.415871378079474496e+00 2.122834139611383719e+01 6.225066925373244686e+00 4.146013725764279845e-01
5.607169938205459836e+00 2.117892825040699378e+01 6.905831020826077804e+00 4.306050260724310630e-01
5.805225516094900229e+00 2.115368273815362343e+01 7.141756618925008127e+00 4.685532721179007654e-01
6.010276782070384627e+00 2.127733136942291381e+01 6.989997488450093499e+00 5.036904463255749143e-01
6.222570836730231036e+00 2.147670480460601894e+01 6.825849598854084377e+00 5.449358217022887141e-01
6.442363508721374643e+00 2.166407374617288539e+01 6.780812607410648951e+00 5.812743997888005776e-01
6.669919663030123402e+00 2.168078290639844496e+01 6.783866267665750627e+00 5.902760820664504360e-01
6.905513520162329222e+00 2.152569525677283480e+01 6.709107918652883029e+00 5.707610217251759543e-01
7.149428986597579971e+00 2.154795677924407116e+01 6.507877791662423306e+00 5.795479229201638827e-01
7.401959996915643991e+00 2.153988262207777282e+01 6.401137416817221037e+00 6.304239261951213313e-01
7.663410868007458632e+00 2.136546634120314181e+01 6.586459165252819048e+00 6.797484788719887483e-01
7.934096665797492953e+00 2.146153130340485404e+01 6.879158082262208040e+00 6.852525246780354351e-01
8.214343584919427954e+00 2.152497579630536961e+01 7.093186917959858562e+00 6.489187866917580649e-01
8.504489341802679903e+00 2.129767002569596812e+01 7.127651013589566986e+00 6.452802471411663854e-01
8.804883581643464296e+00 2.103541596039933737e+01 6.932096437744547757e+00 6.545962423170318401e-01
9.115888299750823265e+00 2.105478988191405421e+01 6.858463438706380089e+00 6.103484199354629602e-01
9.437878277775382685e+00 2.094449329527406078e+01 6.745698416993135993e+00 5.934383550219801684e-01
9.771241535346497642e+00 2.065478394925199268e+01 6.602636933298697386e+00 6.379818256584874892e-01
1.011637979766207351e+01 2.080238590805245380e+01 6.905874510928391885e+00 6.335252517767326896e-01
1.047370897959449643e+01 2.119708337829177580e+01 7.165986973966521845e+00 6.009711560111792306e-01
1.084365968689610327e+01 2.128488385187843690e+01 6.865573381926765251e+00 6.067630206116741975e-01
1.122667773510813660e+01 2.152928517189080537e+01 6.864340629263637084e+00 5.778039869485800395e-01
1.162322468679852605e+01 2.168061175522866435e+01 7.049564710791592859e+00 5.677179730568072680e-01
1.203377840777589469e+01 2.164027032925052296e+01 6.737799168534021277e+00 6.104128552473612190e-01
1.245883364295007922e+01 2.134125202659939191e+01 6.570166572444541941e+00 6.069170419837502939e-01
1.289890261253308523e+01 2.112054609847456632e+01 6.098166616968637044e+00 6.443921771049943015e-01
1.335451562929898728e+01 2.116143422458227263e+01 5.947075229434254595e+00 7.024316290370511418e-01
1.382622173764655749e+01 2.148400997025608561e+01 5.933175775148384901e+00 6.697800944706424620e-01
1.431458937523478703e+01 2.164910954948367205e+01 6.147599864898367628e+00 6.595992863165371922e-01
1.482020705798858273e+01 2.142780889631066543e+01 6.364548823736576821e+00 6.434506348751460880e-01
1.534368408930012073e+01 2.127528448611924716e+01 6.422099691185199077e+00 6.295167701503672220e-01
1.588565129428052636e+01 2.114354899002849209e+01 6.527486105969476426e+00 6.255348841029479967e-01
1.644676177994663746e+01 2.122794688503524441e+01 6.422093793370450499e+00 6.197534594281564058e-01
1.702769172225899652e+01 2.121426434562404140e+01 6.653974249253593598e+00 5.737379734201825121e-01
1.762914118095947558e+01 2.124945312341230519e+01 6.719151526917034545e+00 5.686684032468827255e-01
1.825183494319043120e+01 2.141672691826437713e+01 6.665866120910354908e+00 5.984281863554589131e-01
1.889652339691209448e+01 2.136402959026476012e+01 6.733967424222935705e+00 6.743269381887674330e-01
1.956398343517063765e+01 2.128085842495593738e+01 6.664186496144587579e+00 6.446205763743320105e-01
2.025501939230666437e+01 2.143155385750918285e+01 6.768397337075590769e+00 6.087279088518875447e-01
2.097046401323231990e+01 2.114025436081542253e+01 6.834559642191607054e+00 6.011490752342716348e-01
2.171117945694503604e+01 2.103750141761619474e+01 6.833805805822983359e+00 5.570017068620014555e-01
2.247805833548724763e+01 2.122765622354858195e+01 6.439460249622158017e+00 5.998465206464311805e-01
2.327202478960408172e+01 2.141650659206198881e+01 6.221187527144280693e+00 6.539822742518430765e-01
2.409403560239524467e+01 2.142643011239307782e+01 6.196185376626715424e+00 6.654558591577521831e-01
2.494508135230315560e+01 2.148426130008680346e+01 6.635965260192207893e+00 6.589594902378295149e-01
2.582618760682675330e+01 2.131688528382263925e+01 6.535315079329407695e+00 6.093139297501016793e-01
2.673841615839948460e+01 2.126654655567206120e+01 6.412613502279601363e+00 5.890789963775602267e-01
2.768286630392067238e+01 2.117308008273341713e+01 6.597761428138021245e+00 6.019317827125771903e-01
2.866067616948252450e+01 2.143656558144309088e+01 6.800476753211526670e+00 6.252556917152870541e-01
2.967302408188870544e+01 2.133080642075019284e+01 6.583877665340128971e+00 6.329524815758882372e-01
3.072112998861759081e+01 2.127709791413042595e+01 6.416345301817230506e+00 6.090872164958952562e-01
3.180625692794120951e+01 2.121487600642778659e+01 6.642732576254850585e+00 6.065311202142824598e-01
3.292971255097152294e+01 2.117111626708389949e+01 6.626941773721863882e+00 5.965878501426679081e-01
3.409285069746813690e+01 2.132030160913899053e+01 6.560289166348319156e+00 6.087308483574165319e-01
3.529707302730651008e+01 2.141793975171806963e+01 6.532100773031363161e+00 6.474761512449950240e-01
3.654383070957258184e+01 2.136023003655313346e+01 6.506804358336143679e+00 6.081840992590377137e-01
3.783462617131930728e+01 2.120314332022443793e+01 6.612275321961508467e+00 5.968260823175721708e-01
3.917101490809260866e+01 2.126579426213461588e+01 6.443462000086814356e+00 6.133078719906196463e-01
4.055460735840830466e+01 2.142837382729424078e+01 6.513637593099495859e+00 6.457909956184062494e-01
4.198707084443910986e+01 2.129194375894267566e+01 6.703013289152742971e+00 6.030630158982575040e-01
4.347013158125025711e+01 2.120737932954288496e+01 6.562251955844953244e+00 5.946008393129248448e-01
4.500557675700499516e+01 2.132862748962928379e+01 6.632747457123638668e+00 6.260229669634134186e-01
4.659525668664682030e+01 2.142293358207698262e+01 6.512457644493334641e+00 6.167636193482477491e-01
4.824108704165372075e+01 2.128492395113599045e+01 6.482540886783571210e+00 6.112503092896692802e-01
4.994505115855140787e+01 2.133041078245386046e+01 6.518320120059051703e+00 6.268313807872785137e-01
5.170920242896759333e+01 2.134596871860756551e+01 6.586279863731434148e+00 6.099473471524721191e-01
5.353566677410726271e+01 2.127137820519935829e+01 6.656899701678106851e+00 5.978349715425724797e-01
5.542664520663104355e+01 2.123742700939928696e+01 6.555089984922631174e+00 6.254463017457619900e-01
5.738441648302398335e+01 2.135777417524960597e+01 6.508944249170340868e+00 6.025919897791015556e-01
5.941133984965031800e+01 2.129091077993863834e+01 6.526469947867806098e+00 6.100897086902957733e-01
6.150985788580505442e+01 2.123100600876613342e+01 6.560503690650008934e+00 6.211875393460176698e-01
6.368249944718585454e+01 2.130308605106410269e+01 6.603339907941663256e+00 5.952910083915347039e-01
6.593188271333551143e+01 2.133403271614911390e+01 6.541522624590431434e+00 6.162228520126591391e-01
6.826071834272386241e+01 2.131981800170330033e+01 6.555177134003443484e+00 6.075165850010116886e-01
7.067181273927495511e+01 2.135703384851001729e+01 6.571813079787848011e+00 6.194571248068979630e-01
7.316807143427193694e+01 2.133311099556412671e+01 6.497927002371714167e+00 6.145462157775734013e-01
7.575250258771917800e+01 2.137283838398249713e+01 6.578365655841089676e+00 6.196465111178001139e-01
7.842822061337676587e+01 2.126598086781394770e+01 6.601171812996259547e+00 5.984085698002070686e-01
8.119844993184015891e+01 2.133334065484555353e+01 6.489538434742467388e+00 6.323856710852306939e-01
8.406652885618322557e+01 2.123903634846576338e+01 6.584087456157543983e+00 6.098615262332758302e-01
8.703591361485166544e+01 2.127892653196588313e+01 6.663971326280169194e+00 6.183250782162601489e-01
9.011018251665016976e+01 2.127693503366380057e+01 6.533505926868244273e+00 6.075361660658570306e-01
9.329304026284688689e+01 2.131954372925806140e+01 6.566552147173169374e+00 6.121923014057801815e-01
9.658832241158698650e+01 2.134490663580688263e+01 6.606705895650399896e+00 6.208239061379868806e-01
1.000000000000000426e+02 2.125240665175633126e+01 6.622517342753972969e+00 6.018165750523717383e-01


==> anc/aspirin/aspirin_log_frac_6_nicsbuild.dat <==
1.000000000000000194e-01 8.546778537526029673e-01 1.783258297287316774e-01 1.793692577558061163e-01
1.035321843295662486e-01 9.139413411367272033e-01 1.907481222026492507e-01 1.795718431922352920e-01
1.071891319205127979e-01 9.771515712885697758e-01 2.040060512036511176e-01 1.797892214125313970e-01
1.109752496412072104e-01 1.044548009355287244e+00 2.181515507090154848e-01 1.800224893076894372e-01
1.148951000187309196e-01 1.116381289033858693e+00 2.332391669908224774e-01 1.802728274627639349e-01
1.189534067370319748e-01 1.192913234126874444e+00 2.493260993110664181e-01 1.805415068623592856e-01
1.231550603292825841e-01 1.274416790630789942e+00 2.664722258656158083e-01 1.808298961770467561e-01
1.275051240713013234e-01 1.361175854561714971e+00 2.847401121516892619e-01 1.811394696805661841e-01
1.320088400831417874e-01 1.453484979416709733e+00 3.041949986334582245e-01 1.814718158624014088e-01
1.366716356462006621e-01 1.551648945905607091e+00 3.249047642759399501e-01 1.818286467999360168e-01
1.414991297434576023e-01 1.655982175419058011e+00 3.469398622113293307e-01 1.822118083625638152e-01
1.464971398307286232e-01 1.766807967682209268e+00 3.703732235009473683e-01 1.826232913340553043e-01
1.516716888470923397e-01 1.884457542254285967e+00 3.952801246747967845e-01 1.830652435365302255e-01
1.570290124729377679e-01 2.009268863059912480e+00 4.217380144719733437e-01 1.835399830610279226e-01
1.625755666443794434e-01 2.141585225085799404e+00 4.498262949903095720e-01 1.840500127123447516e-01
1.683180353330957224e-01 2.281753582862560581e+00 4.796260522921489411e-01 1.845980357919190518e-01
1.742633386009650454e-01 2.430122601518596159e+00 5.112197314256237135e-01 1.851869733543837770e-01
1.804186409392072588e-01 2.587040413193819610e+00 5.446907508240808049e-01 1.858199830884163795e-01
1.867913599020782911e-01 2.752852064599750737e+00 5.801230511598229889e-01 1.865004799939051772e-01
1.933891750455231373e-01 2.927896645693920163e+00 6.176005739759133917e-01 1.872321590389403045e-01
2.002200371815584801e-01 3.112504094972871727e+00 6.572066658117132754e-01 1.880190200130212042e-01
2.072921779595371938e-01 3.306991683968021789e+00 6.990234041005791710e-01 1.888653948083679479e-01
2.146141197858404959e-01 3.511660192297914929e+00 7.431308418498545620e-01 1.897759773991186394e-01
2.221946860939524315e-01 3.726789795231683744e+00 7.896061690257596410e-01 1.907558568157950996e-01
2.300430119772918780e-01 3.952635698214987059e+00 8.385227896390841096e-01 1.918105534565185677e-01
2.381685551976159276e-01 4.189423567208478971e+00 8.899493147379411440e-01 1.929460591213315312e-01
2.465811075822603726e-01 4.437344819879712077e+00 9.439484728120541845e-01 1.941688812067323966e-01
2.552908068239517769e-01 4.696551860430330905e+00 1.000575940412763210e+00 1.954860915665334042e-01
2.643081486974105943e-01 4.967153359717513261e+00 1.059879096994476910e+00 1.969053806124743122e-01
2.736439997074671115e-01 5.249209701714057097e+00 1.121895708928406954e+00 1.984351173178298400e-01
2.833096101839325254e-01 5.542728736382199095e+00 1.186652548145331387e+00 2.000844158842257081e-01
2.933166278390045290e-01 5.847661996575197918e+00 1.254163950705557973e+00 2.018632099449262918e-01
3.036771118035458961e-01 6.163901551197805695e+00 1.324430319513010268e+00 2.037823353038060448e-01
3.144035471591500319e-01 6.491277676850160994e+00 1.397436573119812842e+00 2.058536223466052306e-01
3.255088599835058716e-01 6.829557533549817094e+00 1.473150538859067993e+00 2.080899994006135401e-01
3.370064329271929005e-01 7.178445024706462618e+00 1.551521283210233193e+00 2.105056084490054824e-01
3.489101213406773372e-01 7.537582004962089854e+00 1.632477365298552030e+00 2.131159347079265853e-01
3.612342699709432114e-01 7.906550969513292948e+00 1.715924990963419106e+00 2.159379515981933451e-01
3.739937302478797965e-01 8.284879312919530392e+00 1.801746035473602348e+00 2.189902825451500445e-01
3.872038781812555674e-01 8.672045182402245089e+00 1.889795893893694512e+00 2.222933807001988837e-01
4.008806328898465443e-01 9.067484869013055615e+00 1.979901111251111345e+00 2.258697269788204898e-01
4.150404757850476578e-01 9.470601579411498605e+00 2.071856743099493414e+00 2.297440454874726257e-01
4.297004704320842028e-01 9.880775311955213525e+00 2.165423405208949603e+00 2.339435331953011454e-01
4.448782831127586213e-01 1.029737342514301979e+01 2.260323995168217692e+00 2.384980970413273504e-01
4.605922041145107393e-01 1.071976133734852077e+01 2.356240116741867396e+00 2.434405859362064883e-01
4.768611697714471576e-01 1.114731263874657508e+01 2.452808320249744156e+00 2.488069962695664272e-01
4.937047852839003270e-01 1.157941773552792597e+01 2.549616401319845238e+00 2.546366162038343761e-01
5.111433483440168679e-01 1.201548999078618607e+01 2.646200189833791683e+00 2.609720542970929702e-01
5.291978735958442481e-01 1.245496818604569889e+01 2.742041524486683812e+00 2.678590692252720840e-01
5.478901179593943516e-01 1.289731401564183422e+01 2.836568457327906856e+00 2.753460761096299669e-01
5.672426068491979168e-01 1.334200326117234248e+01 2.929159171311930265e+00 2.834831468764374418e-01
5.872786613189482363e-01 1.378850930009191877e+01 3.019151613612786278e+00 2.923202420366816656e-01
6.080224261649423978e-01 1.423627771599388581e+01 3.105861417360610943e+00 3.019043041867475741e-01
6.294988990221888070e-01 1.468469104563105532e+01 3.188611240148036430e+00 3.122747060201482294e-01
6.517339604882425030e-01 1.513302318121801449e+01 3.266775077434388663e+00 3.234563803210027122e-01
6.747544053110694495e-01 1.558038372188804566e+01 3.339841240686045154e+00 3.354497827795819287e-01
6.985879746785249589e-01 1.602565371982843700e+01 3.407497281581003179e+00 3.482166956985297546e-01
7.232633896483537939e-01 1.646741587487318981e+01 3.469738884936933943e+00 3.616608691477866122e-01
7.488103857590024948e-01 1.690388434956739161e+01 3.527002289542963354e+00 3.756027989115487964e-01
7.752597488629463518e-01 1.733284199663215830e+01 3.580315786760365881e+00 3.897488597787069353e-01
8.026433522257176989e-01 1.775159579509004004e+01 3.631460070416792973e+00 4.036569717222555642e-01
8.309941949353395474e-01 1.815696439585824251e+01 3.683119730332069963e+00 4.167044142027116482e-01
8.603464416684505345e-01 1.854531436922329490e+01 3.738999554587675078e+00 4.280684329006134714e-01
8.907354638610441855e-01 1.891266322917723031e+01 3.803870813653876581e+00 4.367359909134056473e-01
9.221978823334329167e-01 1.925486648365449227e+01 3.883506502821312267e+00 4.415625301598030128e-01
9.547716114208060212e-01 1.956790147523598478e+01 3.984463618674311647e+00 4.413957296183948498e-01
9.884959046625585444e-01 1.984825122145765874e+01 4.113678418888703447e+00 4.352633521213369328e-01
1.023411402105453227e+00 2.009337575965730593e+01 4.277860463600507757e+00 4.225938567756887809e-01
1.059560179277616143e+00 2.030223656628867346e+01 4.482704849561731208e+00 4.034059235254930376e-01
1.096985797892383818e+00 2.047581326351077635e+01 4.731988280175233541e+00 3.783912797686083684e-01
1.135733358343105515e+00 2.061752565516772506e+01 5.026667490541267824e+00 3.488433213906822483e-01
1.175849554052156742e+00 2.073345598550086422e+01 5.364145599003027343e+00 3.164454986931163893e-01
1.217382727739661386e+00 2.083226643908101750e+01 5.737894602026674562e+00 2.829930988846301454e-01
1.260382929679727537e+00 2.092473517165693409e+01 6.137600293556442210e+00 2.501430565455003974e-01
1.304901978014402442e+00 2.102289513464467419e+01 6.549916441527692257e+00 2.192617536877290163e-01
1.350993521198026848e+00 2.113884699114887056e+01 6.959782768154898491e+00 1.913948381649963892e-01
1.398713102647238360e+00 2.128340883737995171e+01 7.352105608486855459e+00 1.673450511087772596e-01
1.448118227674533687e+00 2.146482677059561794e+01 7.713473804196151917e+00 1.478226253614986774e-01
1.499268432786045713e+00 2.168776556616462514e+01 8.033546861594487609e+00 1.336102127549773089e-01
1.552225357427047259e+00 2.195270907442995778e+01 8.305850556520194772e+00 1.256346898062430939e-01
1.607052818261638816e+00 2.225574286535068680e+01 8.527940932781930883e+00 1.248005935398710381e-01
1.663816886076129320e+00 2.258852910512939971e+01 8.701179701650637810e+00 1.315882436665215538e-01
1.722585965398787167e+00 2.293821193845692008e+01 8.830579426504051810e+00 1.457370203312262635e-01
1.783430876931910047e+00 2.328711198252461756e+01 8.925195335691313403e+00 1.662591902604509952e-01
1.846424942895544374e+00 2.361244034001735415e+01 8.999281345027000611e+00 1.915478461372040198e-01
1.911644075385702912e+00 2.388683545926584983e+01 9.073897004110307307e+00 2.192818007211166376e-01
1.979166867853557665e+00 2.408105031770093873e+01 9.177919585688961490e+00 2.461796317413124935e-01
2.049074689815847616e+00 2.417007832065668893e+01 9.346532607260229497e+00 2.679297612475365908e-01
2.121451784910630689e+00 2.414272874253019197e+01 9.614458227891450548e+00 2.797805474076413557e-01
2.196385372416546744e+00 2.401180434693162979e+01 1.000202469546223583e+01 2.781615066252150492e-01
2.273965752357928860e+00 2.381855518287530415e+01 1.049781719140792191e+01 2.628335276414677790e-01
2.354286414322418253e+00 2.362409146924292358e+01 1.105083633851583613e+01 2.379609428141180039e-01
2.437444150122221043e+00 2.348607401789173466e+01 1.158535548425818007e+01 2.110212489313814943e-01
2.523539170434766721e+00 2.343153770308455464e+01 1.203467191111005263e+01 1.899407435084090878e-01
2.612675225563328762e+00 2.344681722422602022e+01 1.237126741696178556e+01 1.789889802182413892e-01
2.704959730463135426e+00 2.349786333570338570e+01 1.261252841046100315e+01 1.756985714263594456e-01
2.800503894183631104e+00 2.356559609460879656e+01 1.280271111010191021e+01 1.730073578869371631e-01
2.899422853882877238e+00 2.365636332996625768e+01 1.299013268051908554e+01 1.650420949525913950e-01
3.001835813575589818e+00 2.376588643599528439e+01 1.321084280472208405e+01 1.518224782638482873e-01
3.107866187782013512e+00 2.383960818760676759e+01 1.347091946414005648e+01 1.401700590739280994e-01
3.217641750250736621e+00 2.380659515485735156e+01 1.373408579546796915e+01 1.380701447744749066e-01
3.331294787934673263e+00 2.367493426511667920e+01 1.394456736972611210e+01 1.456686834210862702e-01
3.448962260405758151e+00 2.355174106265183198e+01 1.407361087792131826e+01 1.542671154189942662e-01
3.570785964900463405e+00 2.353019973909252371e+01 1.413381063460063203e+01 1.569976949864668458e-01
3.696912707195027625e+00 2.359898319278858025e+01 1.414849686404657447e+01 1.566710694205004917e-01
3.827494478516312526e+00 2.368456406990879870e+01 1.411849564524527523e+01 1.605163020849903199e-01
3.962688638701477917e+00 2.369619653410545013e+01 1.402540178880305888e+01 1.694869375481475871e-01
4.102658105827192259e+00 2.352772232304927513e+01 1.386474383781990127e+01 1.771565046283829492e-01
4.247571552536898665e+00 2.320385008593021325e+01 1.364907529788764506e+01 1.829176477669794965e-01
4.397603609302719541e+00 2.296598561172322661e+01 1.338174577531302134e+01 2.008395854735923469e-01
4.552935074866948817e+00 2.294896543320153270e+01 1.305866435763600464e+01 2.438030375747686773e-01
4.713753134116723587e+00 2.299995951677552242e+01 1.269191266898352666e+01 3.039658047959903353e-01
4.880251583654432679e+00 2.295604574173928469e+01 1.236240271104119159e+01 3.614433620359323029e-01
5.052631065335682514e+00 2.283792345317054284e+01 1.222431083231082738e+01 4.051709281920239381e-01
5.231099308056263553e+00 2.276039514320849477e+01 1.237551144243048995e+01 4.285665194157601832e-01
5.415871378079474496e+00 2.275828220927571977e+01 1.272434477843808409e+01 4.289132320597647263e-01
5.607169938205459836e+00 2.270807525075716526e+01 1.303837957005267967e+01 4.176753500842134148e-01
5.805225516094900229e+00 2.242522927508407449e+01 1.314342298746348092e+01 4.091415528694752890e-01
6.010276782070384627e+00 2.203890057663018709e+01 1.311940259757545846e+01 3.982929663757885375e-01
6.222570836730231036e+00 2.191065856299800885e+01 1.316465861291306183e+01 3.771882860730663145e-01
6.442363508721374643e+00 2.211908045724493732e+01 1.322653655600528921e+01 3.589604284642710641e-01
6.669919663030123402e+00 2.255415571672111241e+01 1.327636288047581203e+01 3.375631314995830023e-01
6.905513520162329222e+00 2.305288021443949376e+01 1.334411019644103291e+01 3.163021190128729732e-01
7.149428986597579971e+00 2.326797854674242672e+01 1.332641434946334513e+01 2.926770474049585902e-01
7.401959996915643991e+00 2.338019988706782826e+01 1.325807739361717097e+01 2.758342639965922771e-01
7.663410868007458632e+00 2.355969727400361080e+01 1.306382296398339093e+01 2.963551809020590899e-01
7.934096665797492953e+00 2.358158134721609756e+01 1.287512967052901303e+01 3.301631328641430607e-01
8.214343584919427954e+00 2.339804894090429954e+01 1.291139698206508513e+01 3.162740980640870170e-01
8.504489341802679903e+00 2.316204259316927505e+01 1.273025519823396934e+01 2.873981717595077701e-01
8.804883581643464296e+00 2.295218876739836489e+01 1.232948714938509127e+01 2.974641542576254016e-01
9.115888299750823265e+00 2.299376198609205346e+01 1.188312636977606473e+01 3.058226343379925050e-01
9.437878277775382685e+00 2.297296718556054884e+01 1.173423999936378692e+01 2.805992319385100520e-01
9.771241535346497642e+00 2.274729495470589669e+01 1.173182981399728320e+01 2.421064518603337490e-01
1.011637979766207351e+01 2.263907765000633887e+01 1.192770622174001716e+01 2.504504981326824420e-01
1.047370897959449643e+01 2.250710738691686785e+01 1.204005685171092566e+01 2.740409931162041679e-01
1.084365968689610327e+01 2.247967688807571562e+01 1.210622673289245554e+01 2.962863837253063015e-01
1.122667773510813660e+01 2.267239749585037245e+01 1.242336562813962075e+01 2.863383792246970705e-01
1.162322468679852605e+01 2.298253928387842038e+01 1.263567412655428512e+01 2.909235134994965222e-01
1.203377840777589469e+01 2.335807017983670164e+01 1.272449268668084343e+01 2.833222814592585848e-01
1.245883364295007922e+01 2.345181762903315459e+01 1.260379219904116965e+01 2.827653440482021385e-01
1.289890261253308523e+01 2.323123062716918241e+01 1.274936683923538894e+01 2.920637115312005871e-01
1.335451562929898728e+01 2.290690228861032551e+01 1.272259639207467430e+01 2.984562369777933877e-01
1.382622173764655749e+01 2.274492304104741081e+01 1.284962536023360968e+01 2.801922187640408235e-01
1.431458937523478703e+01 2.293713974486514928e+01 1.306548998705812181e+01 2.766189448956204444e-01
1.482020705798858273e+01 2.308331954150805743e+01 1.327248511089746685e+01 2.698744485963313067e-01
1.534368408930012073e+01 2.305240687120888765e+01 1.302181608773875965e+01 2.935289993561636113e-01
1.588565129428052636e+01 2.293410127982285118e+01 1.287132072627784396e+01 3.125015623442242707e-01
1.644676177994663746e+01 2.294823152125007937e+01 1.270058132857376521e+01 2.991726645354426117e-01
1.702769172225899652e+01 2.284518462428101770e+01 1.249079724213930831e+01 3.036042569812781311e-01
1.762914118095947558e+01 2.278244923612250616e+01 1.221616661513841962e+01 2.981274869148246021e-01
1.825183494319043120e+01 2.290146139197748809e+01 1.217030820405686953e+01 2.822822990813399491e-01
1.889652339691209448e+01 2.311181918932119927e+01 1.247863774685686877e+01 2.661665758082604749e-01
1.956398343517063765e+01 2.316677549074077902e+01 1.276373696297948257e+01 2.715930426984742296e-01
2.025501939230666437e+01 2.305695492065227725e+01 1.255768129900640062e+01 2.868351929560268299e-01
2.097046401323231990e+01 2.292298981583402906e+01 1.239697847514462126e+01 3.040405300233941510e-01
2.171117945694503604e+01 2.260959834353199582e+01 1.231212235548082390e+01 3.168522954309347939e-01
2.247805833548724763e+01 2.279035695580765264e+01 1.264039782987614657e+01 3.141648914807351756e-01
2.327202478960408172e+01 2.309170718792559285e+01 1.290880713650472700e+01 2.659319727813101997e-01
2.409403560239524467e+01 2.320669473349182610e+01 1.298765183913831223e+01 2.970188996031252193e-01
2.494508135230315560e+01 2.312664965093840408e+01 1.304286736576809247e+01 2.801158197312751397e-01
2.582618760682675330e+01 2.287041892459858516e+01 1.261795349649094433e+01 2.882105237501297879e-01
2.673841615839948460e+01 2.268527889912973805e+01 1.220263651301126018e+01 2.740152740742606841e-01
2.768286630392067238e+01 2.294609398775661546e+01 1.234348770282517904e+01 2.877336389606838241e-01
2.866067616948252450e+01 2.316699327393827090e+01 1.264440717839891448e+01 2.765975252668245177e-01
2.967302408188870544e+01 2.298325560454367533e+01 1.280226131467883377e+01 2.981162260136838160e-01
3.072112998861759081e+01 2.281010242908569907e+01 1.269493535929783690e+01 2.975516119779341717e-01
3.180625692794120951e+01 2.303240643145778677e+01 1.260045697935937170e+01 3.061212598563806675e-01
3.292971255097152294e+01 2.291237978891101079e+01 1.270423124111677993e+01 2.952408006395559337e-01
3.409285069746813690e+01 2.298083543392217010e+01 1.264561873663897629e+01 2.864096789592532333e-01
3.529707302730651008e+01 2.297618288175250711e+01 1.255161289278192527e+01 2.831997457331886237e-01
3.654383070957258184e+01 2.299912340095399443e+01 1.245374706472726345e+01 2.745788267380312453e-01
3.783462617131930728e+01 2.291519447879507609e+01 1.267168392455011272e+01 2.939999045843795233e-01
3.917101490809260866e+01 2.294791571629850679e+01 1.263504865733154503e+01 2.951924954031706627e-01
4.055460735840830466e+01 2.304392087496069053e+01 1.271826296892813346e+01 2.911933549230871221e-01
4.198707084443910986e+01 2.290686767455320094e+01 1.264945607428304442e+01 3.022416580447084833e-01
4.347013158125025711e+01 2.292060615341008045e+01 1.232294138515291237e+01 2.940918231931389792e-01
4.500557675700499516e+01 2.295309022910956287e+01 1.257526131592750573e+01 2.827823899841990785e-01
4.659525668664682030e+01 2.294455493108573307e+01 1.262173009083150887e+01 2.832506626271897310e-01
4.824108704165372075e+01 2.302243165708093287e+01 1.264031375279540725e+01 2.931585839110532610e-01
4.994505115855140787e+01 2.292299615003246416e+01 1.278477800228375472e+01 2.958690402713208822e-01
5.170920242896759333e+01 2.289394111749131255e+01 1.243615122216022328e+01 2.906423584350298350e-01
5.353566677410726271e+01 2.293470383499534648e+01 1.255563507859251970e+01 2.888572308290212054e-01
5.542664520663104355e+01 2.300492134154636048e+01 1.261188539504765771e+01 2.882949873168273447e-01
5.738441648302398335e+01 2.299859308663411994e+01 1.274358321368886848e+01 2.830964563582669680e-01
5.941133984965031800e+01 2.302239871423945772e+01 1.263052118056977946e+01 2.902195482280379157e-01
6.150985788580505442e+01 2.297602749981247428e+01 1.251833592056779665e+01 2.835065169251504980e-01
6.368249944718585454e+01 2.297215318157252284e+01 1.267575993332271267e+01 2.932269812138713627e-01
6.593188271333551143e+01 2.292566682867460415e+01 1.262631329946555780e+01 2.858385426278801655e-01
6.826071834272386241e+01 2.296374800940657224e+01 1.265180219144349749e+01 2.863215461891079339e-01
7.067181273927495511e+01 2.297727746695022333e+01 1.260076340319011123e+01 2.832103388969868241e-01
7.316807143427193694e+01 2.291969310012209959e+01 1.261311221941683414e+01 2.928946650485780290e-01
7.575250258771917800e+01 2.296312632256351094e+01 1.264216021757266972e+01 2.925721278157792371e-01
7.842822061337676587e+01 2.295645465584380318e+01 1.250101596471554188e+01 2.874135813804487016e-01
8.119844993184015891e+01 2.301273086152968972e+01 1.266353283944403785e+01 2.893197567938920467e-01
8.406652885618322557e+01 2.292357266980454256e+01 1.263892964521255280e+01 2.952752940042312479e-01
8.703591361485166544e+01 2.302941708277431232e+01 1.260212022260035525e+01 2.818004647464720236e-01
9.011018251665016976e+01 2.290735559262652998e+01 1.260007896140060879e+01 2.952828945202157218e-01
9.329304026284688689e+01 2.299286739249231459e+01 1.266053641816179010e+01 2.871702184720972828e-01
9.658832241158698650e+01 2.293911106454069682e+01 1.261882613186026703e+01 2.881005355810747348e-01
1.000000000000000426e+02 2.292681355428583245e+01 1.257132523564668602e+01 2.895980210983824521e-01


==> anc/aspirin/aspirin_log_frac_7_nicsbuild.dat <==
1.000000000000000194e-01 8.564749865506259274e-01 1.701526627725901131e-01 1.636852651979145978e-01
1.035321843295662486e-01 9.158636870903906768e-01 1.820003651352645191e-01 1.638756240094693672e-01
1.071891319205127979e-01 9.792075472127107494e-01 1.946442758662321193e-01 1.640799088619875334e-01
1.109752496412072104e-01 1.046746552163451138e+00 2.081337620001406652e-01 1.642991558196088830e-01
1.148951000187309196e-01 1.118731880995613936e+00 2.225206554088399180e-01 1.645344804153951734e-01
1.189534067370319748e-01 1.195425928264771676e+00 2.378592878067649075e-01 1.647870840615308086e-01
1.231550603292825841e-01 1.277102236050120299e+00 2.542065111957889645e-01 1.650582610137279194e-01
1.275051240713013234e-01 1.364045321466469618e+00 2.716217009986499065e-01 1.653494059454795606e-01
1.320088400831417874e-01 1.456550383522141390e+00 2.901667388406390380e-01 1.656620221851388686e-01
1.366716356462006621e-01 1.554922871908419379e+00 3.099059716427814415e-01 1.659977306823289533e-01
1.414991297434576023e-01 1.659477899133578349e+00 3.309061433931030916e-01 1.663582797722982787e-01
1.464971398307286232e-01 1.770539476392656297e+00 3.532362956715759950e-01 1.667455558169399776e-01
1.516716888470923397e-01 1.888439552770274865e+00 3.769676327294013696e-01 1.671615948043069233e-01
1.570290124729377679e-01 2.013516836896655615e+00 4.021733466734285223e-01 1.676085950043291473e-01
1.625755666443794434e-01 2.146115380118903904e+00 4.289283980956226650e-01 1.680889307844648795e-01
1.683180353330957224e-01 2.286582900736196411e+00 4.573092473302295957e-01 1.686051676982227299e-01
1.742633386009650454e-01 2.435268830011535712e+00 4.873935314326578450e-01 1.691600789784744596e-01
1.804186409392072588e-01 2.592522062674117223e+00 5.192596819736055025e-01 1.697566635788912703e-01
1.867913599020782911e-01 2.758688397630500333e+00 5.529864788480525206e-01 1.703981659207648991e-01
1.933891750455231373e-01 2.934107658785433781e+00 5.886525355281344574e-01 1.710880975282709493e-01
2.002200371815584801e-01 3.119110491422720344e+00 6.263357115632164351e-01 1.718302607527694148e-01
2.072921779595371938e-01 3.314014836684490817e+00 6.661124486585885407e-01 1.726287748145849954e-01
2.146141197858404959e-01 3.519122095474113365e+00 7.080570273598771891e-01 1.734881044242836123e-01
2.221946860939524315e-01 3.734713003729774439e+00 7.522407422304437929e-01 1.744130912763524333e-01
2.300430119772918780e-01 3.961043253531929320e+00 7.987309944226272940e-01 1.754089887599548092e-01
2.381685551976159276e-01 4.198338908936574576e+00 8.475903016820849345e-01 1.764815002760549700e-01
2.465811075822603726e-01 4.446791681642185523e+00 8.988752270371866970e-01 1.776368216199731564e-01
2.552908068239517769e-01 4.706554149371933171e+00 9.526352286339490050e-01 1.788816879585606590e-01
2.643081486974105943e-01 4.977735018752528440e+00 1.008911434274115670e+00 1.802234260245666464e-01
2.736439997074671115e-01 5.260394553886516000e+00 1.067735345051113782e+00 1.816700122595246991e-01
2.833096101839325254e-01 5.554540310860867969e+00 1.129127472875775418e+00 1.832301377575148160e-01
2.933166278390045290e-01 5.860123335985368165e+00 1.193095916413942525e+00 1.849132810230399993e-01
3.036771118035458961e-01 6.177035000178878299e+00 1.259634878782224021e+00 1.867297897096028281e-01
3.144035471591500319e-01 6.505104651904151325e+00 1.328723127989453801e+00 1.886909727159888361e-01
3.255088599835058716e-01 6.844098274431826390e+00 1.400322397340984182e+00 1.908092042039522818e-01
3.370064329271929005e-01 7.193718327787368416e+00 1.474375717646639217e+00 1.930980413211772773e-01
3.489101213406773372e-01 7.553604939224382697e+00 1.550805666057387455e+00 1.955723575894446620e-01
3.612342699709432114e-01 7.923338576158485580e+00 1.629512507885488404e+00 1.982484940538264961e-01
3.739937302478797965e-01 8.302444290076463673e+00 1.710372198416804324e+00 2.011444302901863601e-01
3.872038781812555674e-01 8.690397557267628414e+00 1.793234202620464401e+00 2.042799771702079881e-01
4.008806328898465443e-01 9.086631661116042480e+00 1.877919083727746852e+00 2.076769927124281490e-01
4.150404757850476578e-01 9.490546460817101959e+00 1.964215809859652495e+00 2.113596212284457876e-01
4.297004704320842028e-01 9.901518273358950850e+00 2.051878735594113934e+00 2.153545539484958415e-01
4.448782831127586213e-01 1.031891046124612110e+01 2.140624238631639642e+00 2.196913059604747864e-01
4.605922041145107393e-01 1.074208417081996991e+01 2.230127038567465192e+00 2.244024989532531211e-01
4.768611697714471576e-01 1.117040850959697451e+01 2.320016305379075661e+00 2.295241309615922154e-01
4.937047852839003270e-01 1.160326929169797872e+01 2.409871791751990955e+00 2.350958017744942674e-01
5.111433483440168679e-01 1.204007532587120721e+01 2.499220409383665853e+00 2.411608439821801286e-01
5.291978735958442481e-01 1.248026108072751406e+01 2.587533928551492224e+00 2.477662822500056039e-01
5.478901179593943516e-01 1.292328444985328950e+01 2.674228823588245874e+00 2.549625038190456716e-01
5.672426068491979168e-01 1.336861827362491084e+01 2.758669718895170320e+00 2.628024668673061837e-01
5.872786613189482363e-01 1.381573428036128348e+01 2.840178402009108538e+00 2.713401946451903246e-01
6.080224261649423978e-01 1.426407822251935364e+01 2.918050931375010038e+00 2.806281959911249291e-01
6.294988990221888070e-01 1.471303525255132172e+01 2.991585912696915983e+00 2.907133117725512750e-01
6.517339604882425030e-01 1.516188507063215418e+01 3.060127438061304161e+00 3.016303114162526833e-01
6.747544053110694495e-01 1.560974715844628946e+01 3.123126305492647248e+00 3.133923659348686885e-01
6.985879746785249589e-01 1.605551757152255732e+01 3.180222723579689159e+00 3.259773427231782983e-01
7.232633896483537939e-01 1.649780037134832256e+01 3.231352450777603025e+00 3.393087940325951180e-01
7.488103857590024948e-01 1.693483888086008449e+01 3.276875875289249507e+00 3.532307257634433872e-01
7.752597488629463518e-01 1.736445452196334926e+01 3.317725581210957841e+00 3.674760480265815143e-01
8.026433522257176989e-01 1.778400391404362679e+01 3.355562269168295586e+00 3.816304850861547138e-01
8.309941949353395474e-01 1.819036789455231329e+01 3.392921594761844517e+00 3.950971843382496962e-01
8.603464416684505345e-01 1.857998867519331654e+01 3.433326141784277752e+00 4.070725652090735891e-01
8.907354638610441855e-01 1.894897272315738235e+01 3.481328640940180463e+00 4.165503256184658332e-01
9.221978823334329167e-01 1.929327612797512970e+01 3.542446753935106329e+00 4.223751031642231091e-01
9.547716114208060212e-01 1.960898489963093994e+01 3.622949017342076417e+00 4.233644549121135525e-01
9.884959046625585444e-01 1.989269345311062409e+01 3.729458921787916381e+00 4.185009550433720360e-01
1.023411402105453227e+00 2.014196932313411637e+01 3.868362379038288168e+00 4.071636671583160338e-01
1.059560179277616143e+00 2.035587067003030270e+01 4.045034935653138319e+00 3.893314534417036676e-01
1.096985797892383818e+00 2.053545698346078652e+01 4.262949044544274813e+00 3.656748490517051642e-01
1.135733358343105515e+00 2.068420705709485219e+01 4.522774254758424206e+00 3.374814207602201410e-01
1.175849554052156742e+00 2.080823973275959915e+01 4.821632615302021918e+00 3.064264178954257400e-01
1.217382727739661386e+00 2.091623264501415846e+01 5.152698080866318975e+00 2.742669713024979417e-01
1.260382929679727537e+00 2.101896231667813808e+01 5.505309883761015044e+00 2.425612205036363211e-01
1.304901978014402442e+00 2.112844974008181254e+01 5.865691704183355171e+00 2.124846119390605415e-01
1.350993521198026848e+00 2.125678158339715296e+01 6.218236363154129975e+00 1.847625117700084918e-01
1.398713102647238360e+00 2.141476617939445148e+01 6.547160179604375685e+00 1.596965641678096959e-01
1.448118227674533687e+00 2.161064214305230280e+01 6.838204870533388657e+00 1.372478822627046513e-01
1.499268432786045713e+00 2.184905294446277324e+01 7.080028344440137289e+00 1.171488746797017116e-01
1.552225357427047259e+00 2.213041686977756228e+01 7.265020836532006143e+00 9.903707115883213230e-02
1.607052818261638816e+00 2.245067327264791857e+01 7.389503965287794074e+00 8.263524659571445941e-02
1.663816886076129320e+00 2.280122484206590272e+01 7.453548592416041174e+00 6.804882291633043701e-02
1.722585965398787167e+00 2.316880717734959205e+01 7.460862165173832494e+00 5.629212839251834105e-02
1.783430876931910047e+00 2.353510267285704671e+01 7.419215183177183093e+00 4.984009740643365050e-02
1.846424942895544374e+00 2.387625235590249417e+01 7.341614054349474117e+00 5.139514717011462591e-02
1.911644075385702912e+00 2.416298683952041060e+01 7.247907934871594904e+00 6.011320061171483015e-02
1.979166867853557665e+00 2.436268885359231362e+01 7.165895783407705721e+00 7.170289346999744740e-02
2.049074689815847616e+00 2.444485510738771339e+01 7.130419547688564563e+00 8.177020816141665482e-02
2.121451784910630689e+00 2.439046357818403976e+01 7.178297828135058012e+00 8.751088787387328871e-02
2.196385372416546744e+00 2.420307867423420234e+01 7.336782251677817612e+00 8.980767247637999606e-02
2.273965752357928860e+00 2.391556226581641909e+01 7.606859902824432140e+00 9.650280629672436383e-02
2.354286414322418253e+00 2.358394382761859376e+01 7.952449116643478533e+00 1.178652801111685633e-01
2.437444150122221043e+00 2.326484534000699966e+01 8.310274310021572575e+00 1.516625583414533407e-01
2.523539170434766721e+00 2.298748025961331010e+01 8.617533076275478265e+00 1.839581448538496200e-01
2.612675225563328762e+00 2.274522814655258784e+01 8.833348575084880139e+00 2.001886034214445109e-01
2.704959730463135426e+00 2.252229783159038945e+01 8.936902738198003959e+00 1.922130391792463977e-01
2.800503894183631104e+00 2.233206502103364599e+01 8.912327429147566704e+00 1.644339893677140563e-01
2.899422853882877238e+00 2.221793002133338746e+01 8.749733808457282436e+00 1.377551820238738789e-01
3.001835813575589818e+00 2.220730662320677951e+01 8.477706370792422064e+00 1.360460405091366842e-01
3.107866187782013512e+00 2.227735246267252833e+01 8.183247483329004979e+00 1.519778177025664367e-01
3.217641750250736621e+00 2.237669983211862856e+01 7.961250050057365968e+00 1.685286229068813091e-01
3.331294787934673263e+00 2.245757509568906585e+01 7.834635047845782907e+00 1.926652790612369270e-01
3.448962260405758151e+00 2.246710450842702400e+01 7.747051893308753989e+00 2.280600508253148861e-01
3.570785964900463405e+00 2.234317297132145441e+01 7.633404390645125659e+00 2.567484673903769887e-01
3.696912707195027625e+00 2.205944429502828896e+01 7.473919516839128363e+00 2.650413882541684529e-01
3.827494478516312526e+00 2.165927418328383780e+01 7.298184453486140200e+00 2.531396556333933012e-01
3.962688638701477917e+00 2.123063240580436783e+01 7.189483505536941266e+00 2.223716603606994968e-01
4.102658105827192259e+00 2.086225878522477473e+01 7.256607362725691956e+00 1.786896051465512170e-01
4.247571552536898665e+00 2.059966010715379525e+01 7.490043828745381660e+00 1.568212029948366781e-01
4.397603609302719541e+00 2.039690994588859851e+01 7.700950680333903620e+00 1.955934681428886379e-01
4.552935074866948817e+00 2.018994382625382755e+01 7.705253512791735204e+00 2.793880374217577178e-01
4.713753134116723587e+00 2.011407108277623124e+01 7.515168062345370714e+00 3.534926579182579021e-01
4.880251583654432679e+00 2.038827549237207393e+01 7.296708759519987098e+00 3.942491225359436857e-01
5.052631065335682514e+00 2.090782346432187566e+01 7.211914196321263404e+00 4.224018180439921832e-01
5.231099308056263553e+00 2.140743179585830447e+01 7.357363434041737094e+00 4.192202502509250195e-01
5.415871378079474496e+00 2.180694705309069903e+01 7.671770123881053394e+00 3.742089146221819207e-01
5.607169938205459836e+00 2.209450237398121430e+01 8.013144978718734990e+00 3.024797230278127302e-01
5.805225516094900229e+00 2.221894201198369956e+01 8.287658207820935985e+00 2.192366163469237073e-01
6.010276782070384627e+00 2.215397843392620203e+01 8.371204767335914454e+00 1.525946815035946758e-01
6.222570836730231036e+00 2.199619613444470545e+01 8.220099979232504239e+00 1.497071014097708097e-01
6.442363508721374643e+00 2.175810029970398674e+01 7.959729659061654417e+00 1.719566268992678837e-01
6.669919663030123402e+00 2.150235819382997349e+01 7.695251553227606678e+00 1.471761276438701693e-01
6.905513520162329222e+00 2.137453108146715408e+01 7.528223763208014674e+00 1.231592309276560715e-01
7.149428986597579971e+00 2.133183870580035801e+01 7.503930523509311001e+00 1.735511226498168968e-01
7.401959996915643991e+00 2.147194136653066110e+01 7.564938451551576293e+00 2.417726720159252551e-01
7.663410868007458632e+00 2.182735287825809323e+01 7.753287228338400894e+00 2.827444950147506852e-01
7.934096665797492953e+00 2.192545686178044306e+01 7.912363003562930430e+00 3.264409537750550538e-01
8.214343584919427954e+00 2.165896999410002266e+01 8.045446509388494150e+00 3.249921597799557138e-01
8.504489341802679903e+00 2.157365725242505050e+01 8.322483206335125061e+00 2.749835314816762022e-01
8.804883581643464296e+00 2.166268242756063955e+01 8.333584940033858857e+00 2.077983099488389662e-01
9.115888299750823265e+00 2.152193054420597562e+01 8.179942171501931369e+00 1.631161109552005661e-01
9.437878277775382685e+00 2.141260071338524895e+01 8.146302021168711605e+00 1.216023832460837450e-01
9.771241535346497642e+00 2.127723195647132215e+01 7.902515260203688996e+00 9.545969307162795181e-02
1.011637979766207351e+01 2.109661057504326109e+01 7.806431196947276163e+00 6.033218499142330160e-02
1.047370897959449643e+01 2.098134208600577111e+01 7.980127879106284183e+00 5.775994316726198313e-02
1.084365968689610327e+01 2.118387144689694068e+01 7.925435180811934543e+00 6.718545315156251863e-02
1.122667773510813660e+01 2.139672705445451939e+01 7.937552404971331299e+00 6.829578007927367134e-02
1.162322468679852605e+01 2.186840953056912085e+01 7.959636472830599274e+00 2.055625900128748018e-01
1.203377840777589469e+01 2.216579186992531803e+01 8.015045091417007939e+00 2.707602622735211240e-01
1.245883364295007922e+01 2.203282848885696765e+01 7.754258762078016787e+00 2.993984537861336115e-01
1.289890261253308523e+01 2.176842469361183774e+01 7.489393913382400569e+00 2.605299939611588900e-01
1.335451562929898728e+01 2.143328418829907278e+01 7.430678265413295236e+00 2.391983701490472958e-01
1.382622173764655749e+01 2.139725873050289806e+01 7.526370792074619231e+00 2.000251477492506480e-01
1.431458937523478703e+01 2.157866520866291182e+01 7.697247984210662253e+00 2.122463406437267996e-01
1.482020705798858273e+01 2.175651469324942511e+01 7.618983689067039933e+00 2.411739455254024722e-01
1.534368408930012073e+01 2.168155184539393687e+01 7.754243926462663694e+00 2.855177909644585066e-01
1.588565129428052636e+01 2.169133027808779346e+01 7.854304828471747157e+00 2.488269608053306214e-01
1.644676177994663746e+01 2.141690480342271030e+01 7.882571882502592331e+00 1.996242661490314485e-01
1.702769172225899652e+01 2.122944020898792772e+01 7.927013337900014278e+00 1.522928466257007785e-01
1.762914118095947558e+01 2.150693228906193610e+01 7.934136439323282275e+00 1.262652490435292874e-01
1.825183494319043120e+01 2.178234454539422771e+01 7.781830419558424694e+00 1.532484847075469558e-01
1.889652339691209448e+01 2.173683529714050522e+01 7.864184390902057231e+00 1.918100611884904494e-01
1.956398343517063765e+01 2.161958143399952803e+01 7.870495933008459843e+00 1.926777792523747534e-01
2.025501939230666437e+01 2.150445733406850124e+01 7.862479407372685358e+00 1.652800133653184178e-01
2.097046401323231990e+01 2.131457479400484090e+01 7.884765573336292022e+00 1.123646875707898507e-01
2.171117945694503604e+01 2.158185490271481299e+01 7.955711202330611798e+00 1.700231814809238517e-01
2.247805833548724763e+01 2.154405342733413775e+01 7.923009797544885657e+00 2.016828318351648608e-01
2.327202478960408172e+01 2.144113675913209605e+01 7.759513473542185125e+00 2.566992929650632749e-01
2.409403560239524467e+01 2.161822453911209507e+01 7.650458714838407559e+00 2.470065830873081902e-01
2.494508135230315560e+01 2.191736018702542665e+01 7.705425212133306445e+00 2.269910723916492290e-01
2.582618760682675330e+01 2.167689351556651900e+01 7.741835370460997012e+00 1.385214207113827645e-01
2.673841615839948460e+01 2.127140326361852374e+01 7.811671829574866166e+00 1.568718511259043491e-01
2.768286630392067238e+01 2.149126246950556052e+01 7.992822273593692017e+00 1.783488485916564226e-01
2.866067616948252450e+01 2.173175921318481230e+01 7.918807704079249277e+00 2.010158230613542096e-01
2.967302408188870544e+01 2.159824970054557980e+01 7.636801478936007470e+00 1.741792885749048336e-01
3.072112998861759081e+01 2.158021507276430384e+01 7.723403240997456010e+00 1.797344415558870812e-01
3.180625692794120951e+01 2.143172751588478775e+01 8.036002521407141330e+00 2.242202942755610606e-01
3.292971255097152294e+01 2.153196631720626897e+01 7.923658327618454678e+00 1.757991011391196734e-01
3.409285069746813690e+01 2.152562793207818359e+01 7.826765645310807429e+00 1.976954913154581051e-01
3.529707302730651008e+01 2.174677138360130968e+01 7.690648574590642994e+00 1.818399102534219713e-01
3.654383070957258184e+01 2.156138149210199728e+01 7.708118467791479134e+00 1.699150482411144747e-01
3.783462617131930728e+01 2.157066857690257322e+01 7.962634548796199141e+00 1.893094219183857063e-01
3.917101490809260866e+01 2.142714274053840029e+01 7.815680405957845522e+00 2.280551890251547864e-01
4.055460735840830466e+01 2.168814153564354186e+01 7.762577584010706744e+00 1.834828881050947491e-01
4.198707084443910986e+01 2.162813930321681610e+01 7.827886597996403850e+00 1.764828010890910348e-01
4.347013158125025711e+01 2.136799427044915944e+01 7.853969733653901386e+00 1.912244840362158638e-01
4.500557675700499516e+01 2.163363695090892591e+01 7.857679475039311967e+00 1.736684361116505870e-01
4.659525668664682030e+01 2.167586497034767135e+01 7.699568715098038751e+00 1.854572031944324850e-01
4.824108704165372075e+01 2.161590793591121340e+01 7.831336260881592182e+00 2.411151543131654362e-01
4.994505115855140787e+01 2.150942816380837996e+01 7.827889995815144886e+00 1.746464940690490020e-01
5.170920242896759333e+01 2.167860095049438840e+01 7.760668375190252988e+00 1.827152140122575708e-01
5.353566677410726271e+01 2.147647793375082870e+01 7.822928864307229446e+00 1.752432818893898125e-01
5.542664520663104355e+01 2.153883440403796001e+01 7.908339817226767821e+00 1.723248111925337889e-01
5.738441648302398335e+01 2.168733979010070456e+01 7.755633188750270079e+00 2.218341214726186617e-01
5.941133984965031800e+01 2.156562314036579053e+01 7.827615370652573290e+00 1.924403677311684047e-01
6.150985788580505442e+01 2.158464129018801358e+01 7.821997503137097851e+00 1.701478082730998598e-01
6.368249944718585454e+01 2.165291002929322062e+01 7.794286233900287186e+00 2.120355372686145989e-01
6.593188271333551143e+01 2.144999393801557019e+01 7.891926365378498787e+00 1.594209575545375290e-01
6.826071834272386241e+01 2.162611671836610938e+01 7.739481222500259605e+00 2.129731454008934322e-01
7.067181273927495511e+01 2.156799306603458533e+01 7.885516960935447628e+00 1.688125265711310496e-01
7.316807143427193694e+01 2.149619877526976452e+01 7.768119183341443801e+00 2.118458471594338588e-01
7.575250258771917800e+01 2.152782882339833392e+01 7.859075131385619528e+00 1.733162484867394326e-01
7.842822061337676587e+01 2.153479739108307101e+01 7.801969039953966956e+00 1.944974419705945701e-01
8.119844993184015891e+01 2.158883846188678035e+01 7.846964334784335193e+00 1.863026594606608799e-01
8.406652885618322557e+01 2.161164247776313019e+01 7.797794124728028464e+00 2.027065877904589697e-01
8.703591361485166544e+01 2.160154544047479064e+01 7.896877627517454812e+00 1.745548575347165010e-01
9.011018251665016976e+01 2.160505912127563377e+01 7.817545505674239337e+00 1.917099955144484502e-01
9.329304026284688689e+01 2.164244430032684718e+01 7.797668925900136827e+00 2.120119614925567719e-01
9.658832241158698650e+01 2.160318395810512371e+01 7.860822267850895884e+00 1.795649751720921616e-01
1.000000000000000426e+02 2.154933820589616644e+01 7.863710574344832338e+00 1.888905014676430516e-01


==> anc/aspirin/aspirin_log_frac_8_nicsbuild.dat <==
1.000000000000000194e-01 3.712136554221672213e-01 5.918877683046350757e-01 1.314542399581589971e-01
1.035321843295662486e-01 3.967025485077011471e-01 6.334199967414839705e-01 1.314749006511291007e-01
1.071891319205127979e-01 4.238517169801734319e-01 6.777910874629226035e-01 1.314970524981806388e-01
1.109752496412072104e-01 4.527562941976878697e-01 7.251843397207281550e-01 1.315208050567271969e-01
1.148951000187309196e-01 4.835149584308939263e-01 7.757933767393210278e-01 1.315462764504962134e-01
1.189534067370319748e-01 5.162297654732622698e-01 8.298225157654564033e-01 1.315735941646836160e-01
1.231550603292825841e-01 5.510059208700264222e-01 8.874871205040024691e-01 1.316028959425651901e-01
1.275051240713013234e-01 5.879514831990936274e-01 9.490139303746106814e-01 1.316343308002714541e-01
1.320088400831417874e-01 6.271769891650926798e-01 1.014641360420331928e+00 1.316680601818636109e-01
1.366716356462006621e-01 6.687949906390787680e-01 1.084619765099267941e+00 1.317042592794982758e-01
1.414991297434576023e-01 7.129194932215628944e-01 1.159211658607868900e+00 1.317431185499917945e-01
1.464971398307286232e-01 7.596652854630674412e-01 1.238691883842477415e+00 1.317848454650399348e-01
1.516716888470923397e-01 8.091471475919763678e-01 1.323347721629986484e+00 1.318296665401702539e-01
1.570290124729377679e-01 8.614789285270681995e-01 1.413478931478665768e+00 1.318778296970362918e-01
1.625755666443794434e-01 9.167724801592305184e-01 1.509397714854463501e+00 1.319296070251444464e-01
1.683180353330957224e-01 9.751364384478394820e-01 1.611428591913395714e+00 1.319852980227407546e-01
1.742633386009650454e-01 1.036674841877996300e+00 1.719908182767670546e+00 1.320452334131248795e-01
1.804186409392072588e-01 1.101485579363798761e+00 1.835184884772228520e+00 1.321097796528084012e-01
1.867913599020782911e-01 1.169658661864221516e+00 1.957618438045796605e+00 1.321793442714519762e-01
1.933891750455231373e-01 1.241274314918801913e+00 2.087579372526265686e+00 1.322543822118246726e-01
2.002200371815584801e-01 1.316400893126339566e+00 2.225448331346425945e+00 1.323354033722314860e-01
2.072921779595371938e-01 1.395092622406481686e+00 2.371615267229305601e+00 1.324229815930551835e-01
2.146141197858404959e-01 1.477387181811780748e+00 2.526478510941799982e+00 1.325177653763368602e-01
2.221946860939524315e-01 1.563303143806428208e+00 2.690443713585563223e+00 1.326204906818572171e-01
2.300430119772918780e-01 1.652837300378674046e+00 2.863922667567029290e+00 1.327319962064626990e-01
2.381685551976159276e-01 1.745961912159410767e+00 3.047332014326157079e+00 1.328532416260276572e-01
2.465811075822603726e-01 1.842621928891490235e+00 3.241091850093648308e+00 1.329853293615715637e-01
2.552908068239517769e-01 1.942732242085319472e+00 3.445624243742757109e+00 1.331295305227253867e-01
2.643081486974105943e-01 2.046175044390041720e+00 3.661351682721414313e+00 1.332873157816157061e-01
2.736439997074671115e-01 2.152797384909893363e+00 3.888695463445990708e+00 1.334603920361691898e-01
2.833096101839325254e-01 2.262409025110702299e+00 4.128074040551656942e+00 1.336507458296595785e-01
2.933166278390045290e-01 2.374780715704895240e+00 4.379901343942674607e+00 1.338606945963432271e-01
3.036771118035458961e-01 2.489643030484444797e+00 4.644585062351708871e+00 1.340929468898403587e-01
3.144035471591500319e-01 2.606685907896698406e+00 4.922524875515700060e+00 1.343506728074348733e-01
3.255088599835058716e-01 2.725559064553678468e+00 5.214110592343255135e+00 1.346375858243092916e-01
3.370064329271929005e-01 2.845873456040952210e+00 5.519720117665484871e+00 1.349580371688526292e-01
3.489101213406773372e-01 2.967203968487346355e+00 5.839717123481657168e+00 1.353171236550595735e-01
3.612342699709432114e-01 3.089093528340500772e+00 6.174448240476223759e+00 1.357208094870171189e-01
3.739937302478797965e-01 3.211058816433639773e+00 6.524239511240923939e+00 1.361760618807967560e-01
3.872038781812555674e-01 3.332597764060217127e+00 6.889391758737112070e+00 1.366909993153452019e-01
4.008806328898465443e-01 3.453198991033757270e+00 7.270174425163041576e+00 1.372750496957578226e-01
4.150404757850476578e-01 3.572353315023165887e+00 7.666817334348195345e+00 1.379391135371728083e-01
4.297004704320842028e-01 3.689567412366240973e+00 8.079499737359141065e+00 1.386957242666610468e-01
4.448782831127586213e-01 3.804379634847892877e+00 8.508335936090654528e+00 1.395591936790040177e-01
4.605922041145107393e-01 3.916377872558296502e+00 8.953356773218537512e+00 1.405457252296096193e-01
4.768611697714471576e-01 4.025219183198658790e+00 9.414486371586257007e+00 1.416734709529201552e-01
4.937047852839003270e-01 4.130650661191059392e+00 9.891513758775598575e+00 1.429624991184485772e-01
5.111433483440168679e-01 4.232530669480683905e+00 1.038405949462791966e+01 1.444346290946874889e-01
5.291978735958442481e-01 4.330849075505093460e+00 1.089153821306681991e+01 1.461130772239446207e-01
5.478901179593943516e-01 4.425744498536682947e+00 1.141311917821817268e+01 1.480218430089655368e-01
5.672426068491979168e-01 4.517515784391383349e+00 1.194768860418392720e+01 1.501847492237795845e-01
5.872786613189482363e-01 4.606624008348016552e+00 1.249381961319246415e+01 1.526240341618802232e-01
6.080224261649423978e-01 4.693680365235914032e+00 1.304975822437819666e+01 1.553583820301259188e-01
6.294988990221888070e-01 4.779414531760131091e+00 1.361343642588937541e+01 1.584002737978381647e-01
6.517339604882425030e-01 4.864617806845081383e+00 1.418252569333416702e+01 1.617525547859582080e-01
6.747544053110694495e-01 4.950056033107284925e+00 1.475454546523758914e+01 1.654041618724510498e-01
6.985879746785249589e-01 5.036349606651023159e+00 1.532703989655352572e+01 1.693250551456344233e-01
7.232633896483537939e-01 5.123822504445757708e+00 1.589783118857590871e+01 1.734605876481734310e-01
7.488103857590024948e-01 5.212329829075283527e+00 1.646534731464135959e+01 1.777258598943471657e-01
7.752597488629463518e-01 5.301084151355801133e+00 1.702900470096607677e+01 1.820010747638357573e-01
8.026433522257176989e-01 5.388514392023889599e+00 1.758960207191002212e+01 1.861295317436927887e-01
8.309941949353395474e-01 5.472205286970493354e+00 1.814965193256152531e+01 1.899205938849126141e-01
8.603464416684505345e-01 5.548977004693292692e+00 1.871354586750534565e+01 1.931604953320801565e-01
8.907354638610441855e-01 5.615167632196709668e+00 1.928742776378808799e+01 1.956338043199177812e-01
9.221978823334329167e-01 5.667168895320028987e+00 1.987864781869100739e+01 1.971571362370908576e-01
9.547716114208060212e-01 5.702230480314512739e+00 2.049470426557015301e+01 1.976238331464025277e-01
9.884959046625585444e-01 5.719486286941594777e+00 2.114166121080308258e+01 1.970538617938136228e-01
1.023411402105453227e+00 5.721069171181881075e+00 2.182216294514687149e+01 1.956382643511074271e-01
1.059560179277616143e+00 5.713082377592275662e+00 2.253333457958894570e+01 1.937643254725171515e-01
1.096985797892383818e+00 5.706112480566574163e+00 2.326503161262611385e+01 1.920084841360338579e-01
1.135733358343105515e+00 5.714938683711316969e+00 2.399902147400812780e+01 1.910895935801207590e-01
1.175849554052156742e+00 5.757159057339426234e+00 2.470967881590743787e+01 1.917834256520622449e-01
1.217382727739661386e+00 5.850646609146381572e+00 2.536658741364406211e+01 1.948067200267462884e-01
1.260382929679727537e+00 6.010066245213288916e+00 2.593903049139772676e+01 2.006832608137911200e-01
1.304901978014402442e+00 6.243076204804693496e+00 2.640175032154825630e+01 2.096068255501556121e-01
1.350993521198026848e+00 6.547193114336670838e+00 2.674069738491012416e+01 2.213212973465807920e-01
1.398713102647238360e+00 6.908458011684196265e+00 2.695700563572135522e+01 2.350515198403018424e-01
1.448118227674533687e+00 7.302831746033945137e+00 2.706742670651312821e+01 2.495374521942358426e-01
1.499268432786045713e+00 7.700567674499750659e+00 2.710019474957713825e+01 2.632321607392568708e-01
1.552225357427047259e+00 8.072724809354701492e+00 2.708682037676101473e+01 2.746906103730666349e-01
1.607052818261638816e+00 8.397837355235894918e+00 2.705226177577290159e+01 2.830803639465387933e-01
1.663816886076129320e+00 8.666169044518747810e+00 2.700743919476495591e+01 2.886199885522239827e-01
1.722585965398787167e+00 8.879621575263804800e+00 2.694801526315110607e+01 2.926952236253846928e-01
1.783430876931910047e+00 9.047413719962806411e+00 2.686097537525757062e+01 2.975042951480851849e-01
1.846424942895544374e+00 9.180199761914606071e+00 2.673626767886125322e+01 3.053078243533685621e-01
1.911644075385702912e+00 9.286411502173519850e+00 2.657680613457874585e+01 3.175667444608547552e-01
1.979166867853557665e+00 9.372629231062033384e+00 2.639961623338735208e+01 3.343417968799615725e-01
2.049074689815847616e+00 9.445497007700440761e+00 2.622555301908752412e+01 3.542767252260685118e-01
2.121451784910630689e+00 9.510106156951591672e+00 2.606304810046309939e+01 3.752489572091878833e-01
2.196385372416546744e+00 9.563109496841287083e+00 2.589747534866740608e+01 3.953364185004013542e-01
2.273965752357928860e+00 9.586860183665693924e+00 2.569641759953440996e+01 4.133902084923993803e-01
2.354286414322418253e+00 9.554890413132495652e+00 2.543110382882317566e+01 4.286809951579264033e-01
2.437444150122221043e+00 9.450652345961678691e+00 2.510074135035257470e+01 4.398947918372620447e-01
2.523539170434766721e+00 9.285344492834184393e+00 2.473986347931103680e+01 4.446272089807899452e-01
2.612675225563328762e+00 9.095755000488974673e+00 2.439930589186866428e+01 4.405144704679682666e-01
2.704959730463135426e+00 8.921742417812817294e+00 2.411544570320083736e+01 4.276485565619737028e-01
2.800503894183631104e+00 8.787651696755133912e+00 2.389693139544481681e+01 4.099959805839911153e-01
2.899422853882877238e+00 8.706841990543997767e+00 2.374187331135892975e+01 3.937970631332935456e-01
3.001835813575589818e+00 8.690938320338288392e+00 2.366208691014911025e+01 3.838852984475637498e-01
3.107866187782013512e+00 8.731179655119623462e+00 2.367826034597533891e+01 3.810530243540843909e-01
3.217641750250736621e+00 8.770065275505247726e+00 2.378454041653624529e+01 3.825573898127548889e-01
3.331294787934673263e+00 8.727036479036998529e+00 2.392375429375712770e+01 3.851028255296685687e-01
3.448962260405758151e+00 8.577414759627204788e+00 2.401399716483975411e+01 3.875441850456934345e-01
3.570785964900463405e+00 8.383568723866568817e+00 2.401651826389189281e+01 3.907419563403364826e-01
3.696912707195027625e+00 8.230432062196792131e+00 2.396274680380722444e+01 3.948358879015185785e-01
3.827494478516312526e+00 8.161871998700549469e+00 2.388061444276841883e+01 3.974310840421660940e-01
3.962688638701477917e+00 8.190217867459280043e+00 2.373642854760548815e+01 3.957318019045112378e-01
4.102658105827192259e+00 8.315591705693201163e+00 2.352052357344974709e+01 3.901925596064764190e-01
4.247571552536898665e+00 8.511487567550782174e+00 2.332219946369528074e+01 3.820270099937617680e-01
4.397603609302719541e+00 8.736172213354857163e+00 2.323389871797171935e+01 3.681252343789855885e-01
4.552935074866948817e+00 8.964839917616892251e+00 2.325301634034728337e+01 3.497159857947610972e-01
4.713753134116723587e+00 9.150993615190051500e+00 2.330254214454561890e+01 3.375012578708063149e-01
4.880251583654432679e+00 9.225446295596441360e+00 2.330030411423102166e+01 3.356553216859179400e-01
5.052631065335682514e+00 9.187191973816908330e+00 2.324775354720617671e+01 3.345684290240553138e-01
5.231099308056263553e+00 9.047017381119834667e+00 2.321704651739356251e+01 3.210337401464596341e-01
5.415871378079474496e+00 8.775530666462563190e+00 2.317840598851880429e+01 2.942151274207647771e-01
5.607169938205459836e+00 8.497135330446690560e+00 2.296943134523971253e+01 2.736301116548208179e-01
5.805225516094900229e+00 8.270968992671575037e+00 2.261523508984391029e+01 2.644678853158246579e-01
6.010276782070384627e+00 8.082221304089445724e+00 2.224937926543420019e+01 2.492326353514151827e-01
6.222570836730231036e+00 8.178269140934707693e+00 2.189879002321093893e+01 2.266330538861796307e-01
6.442363508721374643e+00 8.622680691987108403e+00 2.158130519087077204e+01 2.031915695422203127e-01
6.669919663030123402e+00 9.043711025789830771e+00 2.120487648796402169e+01 1.896641897935535392e-01
6.905513520162329222e+00 9.249334214313501334e+00 2.088401207543172333e+01 1.872399798192324882e-01
7.149428986597579971e+00 9.293603792045345813e+00 2.083717526883500071e+01 1.917481454644466010e-01
7.401959996915643991e+00 9.161685362565281210e+00 2.104129843443363868e+01 1.933903367720726241e-01
7.663410868007458632e+00 9.049282702913272303e+00 2.148605695295063711e+01 1.888944669793829467e-01
7.934096665797492953e+00 9.079473274608941935e+00 2.197233151719909117e+01 2.063737896249216719e-01
8.214343584919427954e+00 9.120882367169803828e+00 2.222228816444333077e+01 2.353194937191165070e-01
8.504489341802679903e+00 9.159645815829028592e+00 2.232686119409980208e+01 2.485873490640272965e-01
8.804883581643464296e+00 8.977400785998714383e+00 2.245875945290837805e+01 2.623002253247553317e-01
9.115888299750823265e+00 8.767006357813887263e+00 2.284833390910123541e+01 2.795652743814676655e-01
9.437878277775382685e+00 8.756779958592577628e+00 2.315492972067946909e+01 2.869136308725640516e-01
9.771241535346497642e+00 8.672537565820386263e+00 2.310184215102809802e+01 2.743964704953080758e-01
1.011637979766207351e+01 8.649918176951780779e+00 2.295786763707802791e+01 2.703492041967607840e-01
1.047370897959449643e+01 8.917159907908553507e+00 2.270809648598045527e+01 2.866600616821888825e-01
1.084365968689610327e+01 8.899983613542971739e+00 2.250758496091983929e+01 2.885798911785550924e-01
1.122667773510813660e+01 8.779919740961018348e+00 2.246609077714520453e+01 2.822267821751472949e-01
1.162322468679852605e+01 8.912951038237611812e+00 2.263113376407504163e+01 2.731416483079941449e-01
1.203377840777589469e+01 8.743754673516260567e+00 2.288445225895754831e+01 2.626238592926354309e-01
1.245883364295007922e+01 8.817974548185137706e+00 2.295768886752648541e+01 2.693068028957338322e-01
1.289890261253308523e+01 8.706938399197651890e+00 2.263511656424510576e+01 2.793680631522685309e-01
1.335451562929898728e+01 8.836664389895322103e+00 2.267502626608699501e+01 2.959538744000428934e-01
1.382622173764655749e+01 8.832502741368060128e+00 2.271144519081640567e+01 2.929054156830492306e-01
1.431458937523478703e+01 8.837998250930818145e+00 2.267508821531016494e+01 2.901682169175988091e-01
1.482020705798858273e+01 8.803249153095274337e+00 2.247584746029633962e+01 2.965703213244559322e-01
1.534368408930012073e+01 8.822271845899630094e+00 2.257127411113910398e+01 2.898273641684740443e-01
1.588565129428052636e+01 8.673244176801665262e+00 2.262985540603339274e+01 2.818919581849986256e-01
1.644676177994663746e+01 8.553159805134145088e+00 2.254508739443659238e+01 2.751108640056085242e-01
1.702769172225899652e+01 8.756707969311177564e+00 2.240970678349459533e+01 2.590568738039702446e-01
1.762914118095947558e+01 9.037212382449260062e+00 2.252477724100881318e+01 2.609195903563057972e-01
1.825183494319043120e+01 9.137474211990435080e+00 2.292918206725127206e+01 2.732932511093343897e-01
1.889652339691209448e+01 8.758871774733906435e+00 2.284936858598319631e+01 2.640889834454461793e-01
1.956398343517063765e+01 8.879617986521644468e+00 2.252171783490063461e+01 2.639822834714696254e-01
2.025501939230666437e+01 8.906482399964835039e+00 2.237440538342649532e+01 2.612024838810503291e-01
2.097046401323231990e+01 8.794942602082558736e+00 2.243501447577259356e+01 2.718053737696256023e-01
2.171117945694503604e+01 8.656777658322955205e+00 2.228196010440568386e+01 2.766880872493152621e-01
2.247805833548724763e+01 8.846433723562899587e+00 2.265903974640893637e+01 2.604276139520079192e-01
2.327202478960408172e+01 9.009826000067123530e+00 2.262359783842567396e+01 2.761207733041965429e-01
2.409403560239524467e+01 8.834321484166117955e+00 2.243173503147988512e+01 2.769040595853008990e-01
2.494508135230315560e+01 8.598699368485288375e+00 2.260193956309387886e+01 2.682635829758174273e-01
2.582618760682675330e+01 8.807705345313179279e+00 2.286328769745146872e+01 2.881796600060000380e-01
2.673841615839948460e+01 8.898748933035768971e+00 2.277583338757944276e+01 3.029835102297855354e-01
2.768286630392067238e+01 8.822381376883278392e+00 2.270070548746856076e+01 2.755184302856398260e-01
2.866067616948252450e+01 8.798765768309197099e+00 2.262659720480118963e+01 2.675366339770945956e-01
2.967302408188870544e+01 8.893726391655183861e+00 2.245041023957706727e+01 2.636954435333728197e-01
3.072112998861759081e+01 8.863483938359927095e+00 2.249556337250426807e+01 2.597902870443065670e-01
3.180625692794120951e+01 8.801243433472224709e+00 2.255215443036590983e+01 2.693833173912614232e-01
3.292971255097152294e+01 8.887763677430060127e+00 2.238124191263614904e+01 2.671794337516195661e-01
3.409285069746813690e+01 8.842083135926092297e+00 2.246817406268261408e+01 2.726119672232105162e-01
3.529707302730651008e+01 8.754594247879067481e+00 2.290349578927311569e+01 2.813859945440727039e-01
3.654383070957258184e+01 8.705440545766577998e+00 2.260986580948543434e+01 2.816456569095784346e-01
3.783462617131930728e+01 8.873367487128627218e+00 2.268169916668080432e+01 2.804142377223267646e-01
3.917101490809260866e+01 8.846444157196893698e+00 2.264019238542315549e+01 2.778407874015814127e-01
4.055460735840830466e+01 8.834754768427933058e+00 2.240305666983012145e+01 2.636453486148109260e-01
4.198707084443910986e+01 8.861271600055690811e+00 2.249234530179398561e+01 2.621362314624015033e-01
4.347013158125025711e+01 8.888777068763159761e+00 2.258718109551602282e+01 2.732676564533896291e-01
4.500557675700499516e+01 8.816699020474924708e+00 2.275275286724170343e+01 2.815702994856036923e-01
4.659525668664682030e+01 8.821457591361111739e+00 2.251275051795894200e+01 2.702326212769454727e-01
4.824108704165372075e+01 8.827509847293679712e+00 2.265214783241995633e+01 2.764694886245229188e-01
4.994505115855140787e+01 8.793946861326261910e+00 2.251388145392220963e+01 2.809278145843829289e-01
5.170920242896759333e+01 8.828287007188839297e+00 2.266732604210763569e+01 2.691545820333947070e-01
5.353566677410726271e+01 8.929870397402034143e+00 2.254911700948144215e+01 2.670328855235798993e-01
5.542664520663104355e+01 8.763913788936889659e+00 2.256759958773713137e+01 2.730510105582837910e-01
5.738441648302398335e+01 8.910494316207524079e+00 2.259676217303707091e+01 2.695125547096601237e-01
5.941133984965031800e+01 8.800745104889371007e+00 2.259454401938922175e+01 2.781928788092645211e-01
6.150985788580505442e+01 8.823581067377316955e+00 2.279141012950216449e+01 2.818543811213137795e-01
6.368249944718585454e+01 8.850143776409012730e+00 2.253067526769729412e+01 2.606888209051031469e-01
6.593188271333551143e+01 8.768589165080252101e+00 2.253114841337733054e+01 2.755541012235299680e-01
6.826071834272386241e+01 8.861931658147005564e+00 2.262559886759640904e+01 2.682705110186279773e-01
7.067181273927495511e+01 8.672672044706169814e+00 2.270092860841554483e+01 2.819145803005698725e-01
7.316807143427193694e+01 8.897081798744368442e+00 2.253505399638465434e+01 2.669569678126332835e-01
7.575250258771917800e+01 8.813451438625799383e+00 2.250377351518467250e+01 2.717860907106774415e-01
7.842822061337676587e+01 8.819856355403530301e+00 2.262979508224073300e+01 2.695437351088895706e-01
8.119844993184015891e+01 8.766362912178562894e+00 2.261463505351757775e+01 2.804329594851242557e-01
8.406652885618322557e+01 8.878010648467629551e+00 2.258525371062997422e+01 2.711541501664940790e-01
8.703591361485166544e+01 8.803500187956561973e+00 2.259582631823195342e+01 2.702381081959998044e-01
9.011018251665016976e+01 8.797118030851288850e+00 2.257948270849459149e+01 2.723032499847297672e-01
9.329304026284688689e+01 8.804144193873115753e+00 2.257531190059330939e+01 2.726757922775046028e-01
9.658832241158698650e+01 8.855713401985061850e+00 2.261276103235974588e+01 2.758736872221972947e-01
1.000000000000000426e+02 8.838524342510325482e+00 2.256992751987978707e+01 2.721463465215288591e-01


==> anc/aspirin/aspirin_log_frac_9_nicsbuild.dat <==
1.000000000000000194e-01 -6.021538882269119597e+00 4.186439063421479645e+00 5.875362548580768118e-01
1.035321843295662486e-01 -6.433666316069378333e+00 4.475832166549984059e+00 5.875547135677077204e-01
1.071891319205127979e-01 -6.872434117954952626e+00 4.784358100590695884e+00 5.875744155240458788e-01
1.109752496412072104e-01 -7.339336183746969056e+00 5.113155070235142929e+00 5.875954378413336121e-01
1.148951000187309196e-01 -7.835916338218651411e+00 5.463410392582900954e+00 5.876178613998989109e-01
1.189534067370319748e-01 -8.363764522205725527e+00 5.836359733559810969e+00 5.876417708634721349e-01
1.231550603292825841e-01 -8.924511850753320985e+00 6.233285774494467191e+00 5.876672546624923665e-01
1.275051240713013234e-01 -9.519824385013642143e+00 6.655516217244516142e+00 5.876944049361247924e-01
1.320088400831417874e-01 -1.015139544797936288e+01 7.104421027321990323e+00 5.877233174254904435e-01
1.366716356462006621e-01 -1.082093630220858493e+01 7.581408805491600233e+00 5.877540913077684559e-01
1.414991297434576023e-01 -1.153016499699011632e+01 8.087922169540506800e+00 5.877868289613529251e-01
1.464971398307286232e-01 -1.228079318363175965e+01 8.625432019650915549e+00 5.878216356487671046e-01
1.516716888470923397e-01 -1.307451069154624257e+01 9.195430553434945864e+00 5.878586191047756593e-01
1.570290124729377679e-01 -1.391296765559655135e+01 9.799422890703802125e+00 5.878978890124980650e-01
1.625755666443794434e-01 -1.479775398794997443e+01 1.043891716401543945e+01 5.879395563506312206e-01
1.683180353330957224e-01 -1.573037599688900023e+01 1.111541292969037542e+01 5.879837325911050350e-01
1.742633386009650454e-01 -1.671222997229400775e+01 1.183038775613526816e+01 5.880305287249044666e-01
1.804186409392072588e-01 -1.774457258465949394e+01 1.258528185291786983e+01 5.880800540907586971e-01
1.867913599020782911e-01 -1.882848798362673293e+01 1.338148061622089280e+01 5.881324149786250066e-01
1.933891750455231373e-01 -1.996485153529408763e+01 1.422029498526901925e+01 5.881877129763806167e-01
2.002200371815584801e-01 -2.115429020736658927e+01 1.510293953144366874e+01 5.882460430261818862e-01
2.072921779595371938e-01 -2.239713969988613584e+01 1.603050823848478856e+01 5.883074911510793870e-01
2.146141197858404959e-01 -2.369339852912669286e+01 1.700394797993393681e+01 5.883721318119488064e-01
2.221946860939524315e-01 -2.504267940527671854e+01 1.802402976021144809e+01 5.884400248485146534e-01
2.300430119772918780e-01 -2.644415840229617132e+01 1.909131785981890062e+01 5.885112119551564325e-01
2.381685551976159276e-01 -2.789652260163519770e+01 2.020613711417935221e+01 5.885857126396494277e-01
2.465811075822603726e-01 -2.939791710000218927e+01 2.136853866026944004e+01 5.886635196058601638e-01
2.552908068239517769e-01 -3.094589250327405594e+01 2.257826460558614201e+01 5.887445935016828447e-01
2.643081486974105943e-01 -3.253735428013988695e+01 2.383471220934545087e+01 5.888288569643892467e-01
2.736439997074671115e-01 -3.416851561387185399e+01 2.513689831436190403e+01 5.889161878966567842e-01
2.833096101839325254e-01 -3.583485565945308338e+01 2.648342492651575597e+01 5.890064118956152006e-01
2.933166278390045290e-01 -3.753108537337821105e+01 2.787244700222988314e+01 5.890992937585881606e-01
3.036771118035458961e-01 -3.925112331802510823e+01 2.930164366596233450e+01 5.891945279749363218e-01
3.144035471591500319e-01 -4.098808403084075280e+01 3.076819423027844635e+01 5.892917281114948835e-01
3.255088599835058716e-01 -4.273428166568544384e+01 3.226876051900038078e+01 5.893904149802362546e-01
3.370064329271929005e-01 -4.448125163108925761e+01 3.379947708539351936e+01 5.894900034636291197e-01
3.489101213406773372e-01 -4.621979283676557770e+01 3.535595095619986949e+01 5.895897878436036077e-01
3.612342699709432114e-01 -4.794003288351701286e+01 3.693327250103013171e+01 5.896889254448202111e-01
3.739937302478797965e-01 -4.963151806234584029e+01 3.852603890682405563e+01 5.897864183480930889e-01
3.872038781812555674e-01 -5.128332934090752104e+01 4.012839151135943183e+01 5.898810928543016807e-01
4.008806328898465443e-01 -5.288422459355610528e+01 4.173406790327191374e+01 5.899715762727733015e-01
4.150404757850476578e-01 -5.442280617361095096e+01 4.333646921908844263e+01 5.900562704630775146e-01
4.297004704320842028e-01 -5.588771155141085956e+01 4.492874245851116655e+01 5.901333213636699160e-01
4.448782831127586213e-01 -5.726782319245501185e+01 4.650387690682859443e+01 5.902005834842918297e-01
4.605922041145107393e-01 -5.855249219870970734e+01 4.805481292072236954e+01 5.902555780062944679e-01
4.768611697714471576e-01 -5.973176858679431689e+01 4.957456044009730078e+01 5.902954427198366938e-01
4.937047852839003270e-01 -6.079662956310656341e+01 5.105632369021569161e+01 5.903168715211305484e-01
5.111433483440168679e-01 -6.173919593690950336e+01 5.249362770839405812e+01 5.903160405974504643e-01
5.291978735958442481e-01 -6.255292606126311483e+01 5.388044165424437892e+01 5.902885177699349617e-01
5.478901179593943516e-01 -6.323277657994904644e+01 5.521129343559823610e+01 5.902291507795727199e-01
5.672426068491979168e-01 -6.377531993525146703e+01 5.648137009534364950e+01 5.901319296860555452e-01
5.872786613189482363e-01 -6.417881015911272868e+01 5.768659873507763791e+01 5.899898181427997157e-01
6.080224261649423978e-01 -6.444319096143033221e+01 5.882370354909910759e+01 5.897945483399187339e-01
6.294988990221888070e-01 -6.457004348746650635e+01 5.989023581531058937e+01 5.895363752155851067e-01
6.517339604882425030e-01 -6.456247518661267293e+01 6.088457539350547165e+01 5.892037875981209760e-01
6.747544053110694495e-01 -6.442495576734940244e+01 6.180590431387459205e+01 5.887831779048102732e-01
6.985879746785249589e-01 -6.416311088512246386e+01 6.265415523965853595e+01 5.882584787101273749e-01
7.232633896483537939e-01 -6.378348866040629872e+01 6.342993975074193713e+01 5.876107848607109441e-01
7.488103857590024948e-01 -6.329331800396960972e+01 6.413446328178801537e+01 5.868179948405489732e-01
7.752597488629463518e-01 -6.270028074882307578e+01 6.476943491116216478e+01 5.858545255282571196e-01
8.026433522257176989e-01 -6.201232157373570431e+01 6.533698079632185340e+01 5.846911803956091891e-01
8.309941949353395474e-01 -6.123752060076667902e+01 6.583956967201163479e+01 5.832952811742452282e-01
8.603464416684505345e-01 -6.038405341702627283e+01 6.627995728442310508e+01 5.816312030789070331e-01
8.907354638610441855e-01 -5.946026218937769414e+01 6.666115377994061930e+01 5.796614757643142601e-01
9.221978823334329167e-01 -5.847485942064255937e+01 6.698641381233342429e+01 5.773486125227358379e-01
9.547716114208060212e-01 -5.743728214195424897e+01 6.725924351115233435e+01 5.746577880680397987e-01
9.884959046625585444e-01 -5.635820735208474019e+01 6.748341176384248286e+01 5.715603734638728950e-01
1.023411402105453227e+00 -5.525022613652987502e+01 6.766294630907586338e+01 5.680381264048708356e-01
1.059560179277616143e+00 -5.412864905169106322e+01 6.780208956446011825e+01 5.640875075487880030e-01
1.096985797892383818e+00 -5.301237256054941582e+01 6.790518771294983935e+01 5.597231635747987877e-01
1.135733358343105515e+00 -5.192466995571621879e+01 6.797649328876318009e+01 5.549791668800483357e-01
1.175849554052156742e+00 -5.089368058693307262e+01 6.801988059738350501e+01 5.499063144655800262e-01
1.217382727739661386e+00 -4.995227228648977302e+01 6.803850712620700847e+01 5.445639616011971329e-01
1.260382929679727537e+00 -4.913687975866663038e+01 6.803449922506705150e+01 5.390058505871737626e-01
1.304901978014402442e+00 -4.848493802700292576e+01 6.800878308067159139e+01 5.332614258199838142e-01
1.350993521198026848e+00 -4.803071120265309446e+01 6.796119656134895592e+01 5.273170411403699243e-01
1.398713102647238360e+00 -4.779971977982769005e+01 6.789097180046726976e+01 5.211044269335056711e-01
1.448118227674533687e+00 -4.780257418107802181e+01 6.779755196869380995e+01 5.145052363076892954e-01
1.499268432786045713e+00 -4.802967086463726787e+01 6.768151664621477437e+01 5.073786050839971251e-01
1.552225357427047259e+00 -4.844859081496645103e+01 6.754521507558261817e+01 4.996123700176239857e-01
1.607052818261638816e+00 -4.900578869417957861e+01 6.739266707806893919e+01 4.911888921349231163e-01
1.663816886076129320e+00 -4.963305992437957315e+01 6.722849207256494708e+01 4.822471781544975244e-01
1.722585965398787167e+00 -5.025752350393474899e+01 6.705606690548745519e+01 4.731198961534512359e-01
1.783430876931910047e+00 -5.081218738799125845e+01 6.687564226422040292e+01 4.643307676171988807e-01
1.846424942895544374e+00 -5.124359884703269330e+01 6.668351804639164015e+01 4.565512596512106280e-01
1.911644075385702912e+00 -5.151440554710887199e+01 6.647335955788562956e+01 4.505230448166313573e-01
1.979166867853557665e+00 -5.160177494501672157e+01 6.624017241047143045e+01 4.469420237225875669e-01
2.049074689815847616e+00 -5.149612348492277647e+01 6.598628052807166000e+01 4.462792622507391616e-01
2.121451784910630689e+00 -5.120562901270542255e+01 6.572713244504245722e+01 4.485271036287361568e-01
2.196385372416546744e+00 -5.076723420968578893e+01 6.549393884218063988e+01 4.529533059533239481e-01
2.273965752357928860e+00 -5.025427892165925670e+01 6.533150432965956611e+01 4.580857480302411022e-01
2.354286414322418253e+00 -4.976311901520248426e+01 6.529291199777387078e+01 4.621482108738138028e-01
2.437444150122221043e+00 -4.937121486998322695e+01 6.543413934581214164e+01 4.638423145643043033e-01
2.523539170434766721e+00 -4.908995192087553505e+01 6.580767957256530565e+01 4.629164145564906852e-01
2.612675225563328762e+00 -4.885738685921257485e+01 6.644962079449990711e+01 4.599768962580323417e-01
2.704959730463135426e+00 -4.858927226552808776e+01 6.736011348750319883e+01 4.557149517421787421e-01
2.800503894183631104e+00 -4.824443615320264911e+01 6.849024075541505852e+01 4.503713951420481032e-01
2.899422853882877238e+00 -4.784028415012648594e+01 6.974770840007603567e+01 4.439498238568534427e-01
3.001835813575589818e+00 -4.741450436226389087e+01 7.101323232400056895e+01 4.368209042618222404e-01
3.107866187782013512e+00 -4.699218059747507681e+01 7.215190267939836133e+01 4.300224154406883104e-01
3.217641750250736621e+00 -4.659428674755335464e+01 7.303330387431061865e+01 4.248570370719588762e-01
3.331294787934673263e+00 -4.625687936165442693e+01 7.359259056070952454e+01 4.219313777025303080e-01
3.448962260405758151e+00 -4.602536273896196661e+01 7.389920518999977617e+01 4.205498262318091429e-01
3.570785964900463405e+00 -4.593548761651346268e+01 7.412194412120594222e+01 4.194685547347657417e-01
3.696912707195027625e+00 -4.600217313175755152e+01 7.438118821855061924e+01 4.182533404176607683e-01
3.827494478516312526e+00 -4.620897779863133792e+01 7.465382681869402859e+01 4.173584582752500882e-01
3.962688638701477917e+00 -4.649701498613313788e+01 7.482224752076611196e+01 4.173122800514437736e-01
4.102658105827192259e+00 -4.679217846522783475e+01 7.478743839614831757e+01 4.185451587057099077e-01
4.247571552536898665e+00 -4.706101509850589792e+01 7.453503224883115763e+01 4.213961230043639095e-01
4.397603609302719541e+00 -4.730269097929905087e+01 7.409924950711669567e+01 4.260055897911680378e-01
4.552935074866948817e+00 -4.751585541898294451e+01 7.356524332364196539e+01 4.319875391541313503e-01
4.713753134116723587e+00 -4.774433825627411210e+01 7.313127601534738176e+01 4.373240528542349792e-01
4.880251583654432679e+00 -4.799704846177036188e+01 7.295707341992093120e+01 4.404067676023943334e-01
5.052631065335682514e+00 -4.807903926846598353e+01 7.303119178979686410e+01 4.438709937835302877e-01
5.231099308056263553e+00 -4.792833449361904741e+01 7.332156454895375930e+01 4.488453030436089786e-01
5.415871378079474496e+00 -4.773897504866302910e+01 7.374684994616352185e+01 4.516237166371133149e-01
5.607169938205459836e+00 -4.760259217790297726e+01 7.407374438697117114e+01 4.527605163477369521e-01
5.805225516094900229e+00 -4.758782062168945259e+01 7.417427935642743364e+01 4.556730230893082934e-01
6.010276782070384627e+00 -4.782115400285336904e+01 7.418885427637761154e+01 4.600629017439463730e-01
6.222570836730231036e+00 -4.829027274948930426e+01 7.417924547286011716e+01 4.665086544707233163e-01
6.442363508721374643e+00 -4.880349150933097491e+01 7.411079794830592959e+01 4.761169365794472585e-01
6.669919663030123402e+00 -4.908445184325727695e+01 7.397934369645739139e+01 4.844489696685736480e-01
6.905513520162329222e+00 -4.894415347111041115e+01 7.370269531808555996e+01 4.857114662537284633e-01
7.149428986597579971e+00 -4.857185684537233783e+01 7.353599654072323233e+01 4.804337089591191878e-01
7.401959996915643991e+00 -4.820653004140473286e+01 7.370324494091264000e+01 4.714215488625713713e-01
7.663410868007458632e+00 -4.799174712179570435e+01 7.407071671647433675e+01 4.570318465236853922e-01
7.934096665797492953e+00 -4.796424724515978255e+01 7.422944442483594685e+01 4.422054026574082641e-01
8.214343584919427954e+00 -4.786167247760709387e+01 7.412444422506916908e+01 4.375945453112036754e-01
8.504489341802679903e+00 -4.785054750018050385e+01 7.405843382587391943e+01 4.370959392326082549e-01
8.804883581643464296e+00 -4.779530436459771892e+01 7.393600255679866962e+01 4.377733469215267514e-01
9.115888299750823265e+00 -4.764406947525652214e+01 7.394047131908210702e+01 4.385883995363910048e-01
9.437878277775382685e+00 -4.746257966099051373e+01 7.409122494505510303e+01 4.367467428833842202e-01
9.771241535346497642e+00 -4.720849396879447113e+01 7.399732131830259618e+01 4.373911908930406267e-01
1.011637979766207351e+01 -4.709241957894738562e+01 7.377614783779068830e+01 4.404106058672588309e-01
1.047370897959449643e+01 -4.728454576095106887e+01 7.347601273848067649e+01 4.474251011004304890e-01
1.084365968689610327e+01 -4.768107262557345649e+01 7.295165398270525259e+01 4.548925167510979861e-01
1.122667773510813660e+01 -4.827430691552521580e+01 7.278126334684989729e+01 4.544563674907308171e-01
1.162322468679852605e+01 -4.846089478583700583e+01 7.283400460898717199e+01 4.535523164191450629e-01
1.203377840777589469e+01 -4.850509481964362379e+01 7.286729205969074030e+01 4.563646869810289997e-01
1.245883364295007922e+01 -4.837225125190209951e+01 7.294027262549533930e+01 4.591425137735020701e-01
1.289890261253308523e+01 -4.844400813688121588e+01 7.284286033051536435e+01 4.566406734371054599e-01
1.335451562929898728e+01 -4.825162121506676272e+01 7.309137287760474067e+01 4.547020792546139223e-01
1.382622173764655749e+01 -4.762961187681779762e+01 7.368887997619519581e+01 4.447267303607405631e-01
1.431458937523478703e+01 -4.731920894743021933e+01 7.375083370199558885e+01 4.431919775773199288e-01
1.482020705798858273e+01 -4.750299441712795812e+01 7.350021565067966378e+01 4.457883263162555343e-01
1.534368408930012073e+01 -4.782405618896783039e+01 7.311570860191993404e+01 4.490234496743225057e-01
1.588565129428052636e+01 -4.802281210602404826e+01 7.331231186848437176e+01 4.480425866537730561e-01
1.644676177994663746e+01 -4.806961779666729484e+01 7.349941195320319309e+01 4.510874987945622805e-01
1.702769172225899652e+01 -4.813432454293769780e+01 7.351775462131742245e+01 4.543922678130128956e-01
1.762914118095947558e+01 -4.808582632255163958e+01 7.317845488510207019e+01 4.585077062129274128e-01
1.825183494319043120e+01 -4.793109466107946304e+01 7.324374519570447717e+01 4.525083444770097718e-01
1.889652339691209448e+01 -4.778812266738569292e+01 7.344523777823097532e+01 4.477817168101380640e-01
1.956398343517063765e+01 -4.791947556041099432e+01 7.352262803178787465e+01 4.430605154967501846e-01
2.025501939230666437e+01 -4.777136539231213419e+01 7.388154051469123829e+01 4.446684609225564633e-01
2.097046401323231990e+01 -4.778856723610783774e+01 7.366252559321404192e+01 4.503087979197247237e-01
2.171117945694503604e+01 -4.793301727740270479e+01 7.321562497808373848e+01 4.518133070269881868e-01
2.247805833548724763e+01 -4.790112953651536287e+01 7.340956422160994066e+01 4.526394460222187277e-01
2.327202478960408172e+01 -4.803828235554117754e+01 7.358840030149512756e+01 4.555031317797602619e-01
2.409403560239524467e+01 -4.815748229700639627e+01 7.347498035717860887e+01 4.508274009241033942e-01
2.494508135230315560e+01 -4.786919397623457684e+01 7.344479555942616855e+01 4.478077512395989279e-01
2.582618760682675330e+01 -4.782364918414305777e+01 7.312636743260816274e+01 4.477263848849206695e-01
2.673841615839948460e+01 -4.778442962174693065e+01 7.311997640569511248e+01 4.496652912431055582e-01
2.768286630392067238e+01 -4.805216357849354836e+01 7.314141892084870733e+01 4.537511138413219403e-01
2.866067616948252450e+01 -4.807077599940708268e+01 7.327714724812935287e+01 4.478210910180855375e-01
2.967302408188870544e+01 -4.771231882965878413e+01 7.348431591402486163e+01 4.509432841600525266e-01
3.072112998861759081e+01 -4.783662545114533060e+01 7.385088519290491149e+01 4.513441697179888523e-01
3.180625692794120951e+01 -4.790883834340467473e+01 7.372767322747063190e+01 4.489466049503443856e-01
3.292971255097152294e+01 -4.792091516474243917e+01 7.347537159422121533e+01 4.533525478411651322e-01
3.409285069746813690e+01 -4.796653087435652907e+01 7.324028859911669542e+01 4.505763532151692008e-01
3.529707302730651008e+01 -4.793982670042413474e+01 7.327427335403335462e+01 4.475677659500680861e-01
3.654383070957258184e+01 -4.788778878299169151e+01 7.332686928593187758e+01 4.496318459109830412e-01
3.783462617131930728e+01 -4.797364646371667618e+01 7.314597561919160285e+01 4.509364106177543574e-01
3.917101490809260866e+01 -4.790026148648833981e+01 7.336004843192674230e+01 4.516441610984852639e-01
4.055460735840830466e+01 -4.792826056106368782e+01 7.372130804316681463e+01 4.486594421486730933e-01
4.198707084443910986e+01 -4.790967741816708525e+01 7.344968438131699884e+01 4.505547556801282050e-01
4.347013158125025711e+01 -4.794822159787165816e+01 7.352253294130177608e+01 4.499942608591582238e-01
4.500557675700499516e+01 -4.780682891083699815e+01 7.326010608618594233e+01 4.485426617178687736e-01
4.659525668664682030e+01 -4.794077767881311303e+01 7.345132173500536510e+01 4.502288683943380665e-01
4.824108704165372075e+01 -4.792853941358603720e+01 7.326220164441598115e+01 4.505101643309599169e-01
4.994505115855140787e+01 -4.795993576414624471e+01 7.345892256616178884e+01 4.503515644892700509e-01
5.170920242896759333e+01 -4.792471264857466196e+01 7.343742975012901297e+01 4.504111236829425602e-01
5.353566677410726271e+01 -4.796446782391377184e+01 7.332084501609760707e+01 4.519856653666055046e-01
5.542664520663104355e+01 -4.785337611607192088e+01 7.356030404826032054e+01 4.490102091563008546e-01
5.738441648302398335e+01 -4.789322532837457658e+01 7.349982195063662971e+01 4.511571162667168955e-01
5.941133984965031800e+01 -4.794334674875730684e+01 7.331117382367469304e+01 4.510750624862447933e-01
6.150985788580505442e+01 -4.775287440895250057e+01 7.340896987263148787e+01 4.476070525668764954e-01
6.368249944718585454e+01 -4.793925967653101594e+01 7.341265425431737413e+01 4.509623309828209026e-01
6.593188271333551143e+01 -4.783793749989351340e+01 7.365008656077829130e+01 4.509085852339906331e-01
6.826071834272386241e+01 -4.798374410043950178e+01 7.330301847382958158e+01 4.501499109246860364e-01
7.067181273927495511e+01 -4.797649946119155828e+01 7.329218757929972128e+01 4.492435428672020281e-01
7.316807143427193694e+01 -4.791058970305666520e+01 7.340567916944574733e+01 4.505728378979432791e-01
7.575250258771917800e+01 -4.793910785768732552e+01 7.352884319338495800e+01 4.513633693807243552e-01
7.842822061337676587e+01 -4.783914599401183665e+01 7.338088073711280401e+01 4.484352902357263693e-01
8.119844993184015891e+01 -4.792368756589161194e+01 7.333404053513146437e+01 4.513022759495096126e-01
8.406652885618322557e+01 -4.791338015522634208e+01 7.337402764469599958e+01 4.502513558895316903e-01
8.703591361485166544e+01 -4.790747131870161724e+01 7.338796911260263300e+01 4.495874863085768669e-01
9.011018251665016976e+01 -4.792437395312285275e+01 7.345296540308899580e+01 4.504265904270213783e-01
9.329304026284688689e+01 -4.788921769382696425e+01 7.327522389436533956e+01 4.490699675686145587e-01
9.658832241158698650e+01 -4.791298821190369495e+01 7.335628098675842068e+01 4.502607706813226973e-01
1.000000000000000426e+02 -4.783969935708022803e+01 7.348378510030840971e+01 4.502965670098230677e-01


==> anc/aspirin/aspirin_log_nics.txt <==
Point frac_1:
Coordinates: 2.98215694408 1.57016035828 11.2082758445
NICS isotropy: 16.3596309482 ppm
NICS+chi isotropy: 22.8612539014 ppm
NICS tensor:
[[16.97612902 -1.12998433 -0.9758615 ]
 [-0.52593915 17.12674516 -0.13604522]
 [-1.467021   -1.72507036 14.97601866]]
NICS+chi tensor:
[[23.65001937 -1.1559849   0.55807423]
 [-0.52342399 23.23687537 -0.13543204]
 [ 0.06929228 -1.72649195 21.69686696]]

------
Point frac_2:
Coordinates: 3.22463571775 0.259455130725 1.77939685795
NICS isotropy: 15.7681869689 ppm
NICS+chi isotropy: 22.2698099221 ppm
NICS tensor:
[[15.64843731 -0.45885522 -2.64290852]
 [-0.07916529 15.90111933  0.9204066 ]
 [-3.28552542 -0.39963682 15.75500427]]
NICS+chi tensor:
[[22.32232767 -0.48485579 -1.10897279]
 [-0.07665013 22.01124953  0.92101977]
 [-1.74921214 -0.4010584  22.47585257]]

------
Point frac_3:
Coordinates: 1.2372355972 1.15640168633 3.00820080712
NICS isotropy: 15.616449365 ppm
NICS+chi isotropy: 22.1180723182 ppm
NICS tensor:
[[14.66436694 -1.42735466 -3.08518633]
 [-1.21484373 15.96714308  0.27768289]
 [-1.26659178 -0.40681305 16.21783807]]
NICS+chi tensor:
[[21.33825729 -1.45335523 -1.55125059]
 [-1.21232856 22.07727329  0.27829606]
 [ 0.2697215  -0.40823464 22.93868637]]

------
Point frac_4:
Coordinates: 0.236514818599 3.31000781129 2.30169499654
NICS isotropy: 14.958981759 ppm
NICS+chi isotropy: 21.4606047121 ppm
NICS tensor:
[[12.88119028 -0.08571856 -2.02170154]
 [-1.41391477 16.53268183 -1.94165637]
 [-0.95218562 -1.3541172  15.46307317]]
NICS+chi tensor:
[[19.55508064 -0.11171913 -0.4877658 ]
 [-1.41139961 22.64281204 -1.94104319]
 [ 0.58412766 -1.35553879 22.18392147]]

------
Point frac_5:
Coordinates: 4.17900443184 6.32333560586 9.59456442677
NICS isotropy: 21.3045544977 ppm
NICS+chi isotropy: 27.8061774509 ppm
NICS tensor:
[[21.66537109  3.98031366 -0.08577513]
 [ 3.81381392 21.85422374 -1.19823643]
 [ 0.32958334  0.07677506 20.39406866]]
NICS+chi tensor:
[[28.33926144  3.95431309  1.44816061]
 [ 3.81632908 27.96435395 -1.19762326]
 [ 1.86589662  0.07535347 27.11491696]]

------
Point frac_6:
Coordinates: 2.64858890715 5.87078980536 8.76965097493
NICS isotropy: 22.9613848283 ppm
NICS+chi isotropy: 29.4630077815 ppm
NICS tensor:
[[22.73455103 -2.90703472  3.52524463]
 [-3.40508046 20.88620462 -4.32831323]
 [ 4.20716597 -5.63370741 25.26339884]]
NICS+chi tensor:
[[29.40844138 -2.93303529  5.05918037]
 [-3.40256529 26.99633483 -4.32770005]
 [ 5.74347925 -5.63512899 31.98424714]]

------
Point frac_7:
Coordinates: 4.03080822367 4.78315691989 8.68547468488
NICS isotropy: 21.5726602303 ppm
NICS+chi isotropy: 28.0742831835 ppm
NICS tensor:
[[21.18334699 -1.25352887 -1.75483912]
 [-2.63198018 19.89083223  2.19644574]
 [-4.32265966  1.7895745  23.64380147]]
NICS+chi tensor:
[[27.85723734 -1.27952944 -0.22090338]
 [-2.62946502 26.00096244  2.19705891]
 [-2.78634638  1.78815291 30.36464977]]

------
Point frac_8:
Coordinates: -0.358998775454 6.47819250667 10.5597802385
NICS isotropy: 8.82520806304 ppm
NICS+chi isotropy: 15.3268310162 ppm
NICS tensor:
[[ 6.20781023 -8.78517731 -0.04397919]
 [-8.44420012 18.34759321 -3.89417089]
 [ 0.82645814 -6.56057545  1.92022075]]
NICS+chi tensor:
[[12.88170058 -8.81117788  1.48995655]
 [-8.44168495 24.45772342 -3.89355771]
 [ 2.36277142 -6.56199703  8.64106905]]

------
Point frac_9:
Coordinates: 1.65687477197 3.68036798118 0.741279726633
NICS isotropy: -47.9236741236 ppm
NICS+chi isotropy: -41.4220511704 ppm
NICS tensor:
[[-43.58839912  29.30014115  19.80895759]
 [ 23.78963094 -63.39488238  25.10827428]
 [ 23.62468692  21.80725912 -36.78774087]]
NICS+chi tensor:
[[-36.91450877  29.27414058  21.34289333]
 [ 23.7921461  -57.28475217  25.10888746]
 [ 25.1610002   21.80583753 -30.06689257]]

------
Point frac_10:
Coordinates: 2.79020191343 3.16536803166 0.0791191578969
NICS isotropy: -67.0220335962 ppm
NICS+chi isotropy: -60.5204106431 ppm
NICS tensor:
[[-60.52012853  -0.41127527  29.32496859]
 [  8.31391636 -66.16411104  21.51640181]
 [ 20.35578729  24.00544025 -74.38186122]]
NICS+chi tensor:
[[-53.84623818  -0.43727584  30.85890432]
 [  8.31643153 -60.05398083  21.51701499]
 [ 21.89210057  24.00401867 -67.66101292]]

------
Point frac_11:
Coordinates: 3.33926154214 1.94141347161 0.445574774269
NICS isotropy: -49.1674345797 ppm
NICS+chi isotropy: -42.6658116265 ppm
NICS tensor:
[[-57.44994567  27.07272354  36.52248967]
 [ 28.95448818 -49.1584817   15.2836824 ]
 [ 39.35648685  14.47396769 -40.89387637]]
NICS+chi tensor:
[[-50.77605532  27.04672297  38.05642541]
 [ 28.95700335 -43.04835149  15.28429558]
 [ 40.89280013  14.4725461  -34.17302807]]

------
Point frac_12:
Coordinates: 2.78790222921 1.21696747206 1.50074739663
NICS isotropy: -56.957553466 ppm
NICS+chi isotropy: -50.4559305128 ppm
NICS tensor:
[[-48.67676127  35.95572638  26.12366275]
 [ 36.39510733 -81.2191324   35.10884835]
 [ 27.9572169   34.13801716 -40.97676674]]
NICS+chi tensor:
[[-42.00287091  35.92972581  27.65759849]
 [ 36.3976225  -75.10900219  35.10946153]
 [ 29.49353018  34.13659557 -34.25591844]]

------
Point frac_13:
Coordinates: 1.67493450997 1.71139939781 2.18182469596
NICS isotropy: -50.8739379014 ppm
NICS+chi isotropy: -44.3723149482 ppm
NICS tensor:
[[-42.8775514   15.24705469  39.81135471]
 [ 14.72440522 -56.47827465  38.42945563]
 [ 40.60362117  39.10035968 -53.26598766]]
NICS+chi tensor:
[[-36.20366104  15.22105412  41.34529045]
 [ 14.72692039 -50.36814444  38.43006881]
 [ 42.13993445  39.09893809 -46.54513936]]

------
Point frac_14:
Coordinates: 1.11710871962 2.92217377807 1.7947512126
NICS isotropy: -54.56201759 ppm
NICS+chi isotropy: -48.0603946369 ppm
NICS tensor:
[[-64.35382009  34.58026368  44.62792019]
 [ 29.01617066 -54.37110761  21.09688295]
 [ 47.01378555  19.38698606 -44.96112507]]
NICS+chi tensor:
[[-57.67992974  34.55426311  46.16185593]
 [ 29.01868583 -48.2609774   21.09749612]
 [ 48.55009883  19.38556448 -38.24027677]]

------
Point frac_15:
Coordinates: 0.965570843022 4.95304602649 0.413568595253
NICS isotropy: -76.1958201481 ppm
NICS+chi isotropy: -69.694197195 ppm
NICS tensor:
[[-63.0141531   14.41021183   2.19962682]
 [  9.8401968  -90.59093283  24.97478336]
 [  4.74424338  18.96813562 -74.98237452]]
NICS+chi tensor:
[[-56.34026274  14.38421126   3.73356256]
 [  9.84271197 -84.48080262  24.97539654]
 [  6.28055666  18.96671403 -68.26152622]]

------
Point frac_16:
Coordinates: 3.04338807395 4.82962651213 10.5855814383
NICS isotropy: -77.0144387064 ppm
NICS+chi isotropy: -70.5128157533 ppm
NICS tensor:
[[-80.68158484 -31.61702112  -1.03504198]
 [-31.96058682 -90.81057548   1.19839638]
 [  9.32805551  12.42857405 -59.5511558 ]]
NICS+chi tensor:
[[-74.00769449 -31.64302169   0.49889376]
 [-31.95807165 -84.70044527   1.19900956]
 [ 10.86436879  12.42715246 -52.8303075 ]]

------
Point frac_17:
Coordinates: 3.51057486991 5.49781766317 9.33526789261
NICS isotropy: 4.93003744246 ppm
NICS+chi isotropy: 11.4316603956 ppm
NICS tensor:
[[  0.93593885   5.84871761  -7.28953006]
 [  4.88973681   2.92332455 -11.83086314]
 [ -4.81175256  -8.16173783  10.93084893]]
NICS+chi tensor:
[[  7.6098292    5.82271704  -5.75559432]
 [  4.89225197   9.03345476 -11.83024996]
 [ -3.27543928  -8.16315942  17.65169723]]

------
Point frac_18:
Coordinates: 0.218900325198 5.6389054062 10.7048327996
NICS isotropy: 3.10018948391 ppm
NICS+chi isotropy: 9.60181243709 ppm
NICS tensor:
[[-8.20075309 29.7242687  24.36831275]
 [45.52170331 -4.87793182 -5.7648238 ]
 [13.19560688 11.51422591 22.37925336]]
NICS+chi tensor:
[[-1.52686273 29.69826813 25.90224849]
 [45.52421847  1.23219838 -5.76421063]
 [14.73192016 11.51280432 29.10010166]]

------
Point frac_19:
Coordinates: -0.0170239293423 5.32701110506 1.08084854212
NICS isotropy: -29.1087142335 ppm
NICS+chi isotropy: -22.6070912803 ppm
NICS tensor:
[[-23.87670778  43.97024082  52.75554493]
 [ 34.33513336 -36.27451078  42.98869863]
 [ 54.01341896  36.26265682 -27.17492414]]
NICS+chi tensor:
[[-17.20281743  43.94424025  54.28948067]
 [ 34.33764852 -30.16438057  42.9893118 ]
 [ 55.54973224  36.26123523 -20.45407584]]

------
Point frac_20:
Coordinates: 2.15210135554 3.81906824586 10.3031962583
NICS isotropy: -9.4629870689 ppm
NICS+chi isotropy: -2.96136411572 ppm
NICS tensor:
[[ 13.52596859  10.87293033  27.73466296]
 [ 15.26542441  11.2392113   31.44768541]
 [ -8.60614552  -6.53385566 -53.1541411 ]]
NICS+chi tensor:
[[ 20.19985894  10.84692976  29.2685987 ]
 [ 15.26793958  17.34934151  31.44829858]
 [ -7.06983224  -6.53527725 -46.4332928 ]]

------
Point frac_21:
Coordinates: 4.60052955961 5.09892395392 0.411370855782
NICS isotropy: -53.3772584989 ppm
NICS+chi isotropy: -46.8756355458 ppm
NICS tensor:
[[ -17.68795822  -86.76363544  -20.87194864]
 [ -87.55447894  -39.50664549   -7.84898782]
 [ -28.39963952  -14.50813034 -102.93717179]]
NICS+chi tensor:
[[-11.01406787 -86.78963601 -19.33801291]
 [-87.55196378 -33.39651528  -7.84837464]
 [-26.86332624 -14.50955193 -96.21632349]]

------


==> anc/aspirin/aspirin_nics.txt <==
Point frac_1:
Coordinates: 2.98215694408 1.57016035828 11.2082758445
NICS isotropy: 16.3596309482 ppm
NICS+chi isotropy: 22.8612539014 ppm
NICS tensor:
[[16.97612902 -1.12998433 -0.9758615 ]
 [-0.52593915 17.12674516 -0.13604522]
 [-1.467021   -1.72507036 14.97601866]]
NICS+chi tensor:
[[23.65001937 -1.1559849   0.55807423]
 [-0.52342399 23.23687537 -0.13543204]
 [ 0.06929228 -1.72649195 21.69686696]]

------
Point frac_2:
Coordinates: 3.22463571775 0.259455130725 1.77939685795
NICS isotropy: 15.7681869689 ppm
NICS+chi isotropy: 22.2698099221 ppm
NICS tensor:
[[15.64843731 -0.45885522 -2.64290852]
 [-0.07916529 15.90111933  0.9204066 ]
 [-3.28552542 -0.39963682 15.75500427]]
NICS+chi tensor:
[[22.32232767 -0.48485579 -1.10897279]
 [-0.07665013 22.01124953  0.92101977]
 [-1.74921214 -0.4010584  22.47585257]]

------
Point frac_3:
Coordinates: 1.2372355972 1.15640168633 3.00820080712
NICS isotropy: 15.616449365 ppm
NICS+chi isotropy: 22.1180723182 ppm
NICS tensor:
[[14.66436694 -1.42735466 -3.08518633]
 [-1.21484373 15.96714308  0.27768289]
 [-1.26659178 -0.40681305 16.21783807]]
NICS+chi tensor:
[[21.33825729 -1.45335523 -1.55125059]
 [-1.21232856 22.07727329  0.27829606]
 [ 0.2697215  -0.40823464 22.93868637]]

------
Point frac_4:
Coordinates: 0.236514818599 3.31000781129 2.30169499654
NICS isotropy: 14.958981759 ppm
NICS+chi isotropy: 21.4606047121 ppm
NICS tensor:
[[12.88119028 -0.08571856 -2.02170154]
 [-1.41391477 16.53268183 -1.94165637]
 [-0.95218562 -1.3541172  15.46307317]]
NICS+chi tensor:
[[19.55508064 -0.11171913 -0.4877658 ]
 [-1.41139961 22.64281204 -1.94104319]
 [ 0.58412766 -1.35553879 22.18392147]]

------
Point frac_5:
Coordinates: 4.17900443184 6.32333560586 9.59456442677
NICS isotropy: 21.3045544977 ppm
NICS+chi isotropy: 27.8061774509 ppm
NICS tensor:
[[21.66537109  3.98031366 -0.08577513]
 [ 3.81381392 21.85422374 -1.19823643]
 [ 0.32958334  0.07677506 20.39406866]]
NICS+chi tensor:
[[28.33926144  3.95431309  1.44816061]
 [ 3.81632908 27.96435395 -1.19762326]
 [ 1.86589662  0.07535347 27.11491696]]

------
Point frac_6:
Coordinates: 2.64858890715 5.87078980536 8.76965097493
NICS isotropy: 22.9613848283 ppm
NICS+chi isotropy: 29.4630077815 ppm
NICS tensor:
[[22.73455103 -2.90703472  3.52524463]
 [-3.40508046 20.88620462 -4.32831323]
 [ 4.20716597 -5.63370741 25.26339884]]
NICS+chi tensor:
[[29.40844138 -2.93303529  5.05918037]
 [-3.40256529 26.99633483 -4.32770005]
 [ 5.74347925 -5.63512899 31.98424714]]

------
Point frac_7:
Coordinates: 4.03080822367 4.78315691989 8.68547468488
NICS isotropy: 21.5726602303 ppm
NICS+chi isotropy: 28.0742831835 ppm
NICS tensor:
[[21.18334699 -1.25352887 -1.75483912]
 [-2.63198018 19.89083223  2.19644574]
 [-4.32265966  1.7895745  23.64380147]]
NICS+chi tensor:
[[27.85723734 -1.27952944 -0.22090338]
 [-2.62946502 26.00096244  2.19705891]
 [-2.78634638  1.78815291 30.36464977]]

------
Point frac_8:
Coordinates: -0.358998775454 6.47819250667 10.5597802385
NICS isotropy: 8.82520806304 ppm
NICS+chi isotropy: 15.3268310162 ppm
NICS tensor:
[[ 6.20781023 -8.78517731 -0.04397919]
 [-8.44420012 18.34759321 -3.89417089]
 [ 0.82645814 -6.56057545  1.92022075]]
NICS+chi tensor:
[[12.88170058 -8.81117788  1.48995655]
 [-8.44168495 24.45772342 -3.89355771]
 [ 2.36277142 -6.56199703  8.64106905]]

------
Point frac_9:
Coordinates: 1.65687477197 3.68036798118 0.741279726633
NICS isotropy: -47.9236741236 ppm
NICS+chi isotropy: -41.4220511704 ppm
NICS tensor:
[[-43.58839912  29.30014115  19.80895759]
 [ 23.78963094 -63.39488238  25.10827428]
 [ 23.62468692  21.80725912 -36.78774087]]
NICS+chi tensor:
[[-36.91450877  29.27414058  21.34289333]
 [ 23.7921461  -57.28475217  25.10888746]
 [ 25.1610002   21.80583753 -30.06689257]]

------
Point frac_10:
Coordinates: 2.79020191343 3.16536803166 0.0791191578969
NICS isotropy: -67.0220335962 ppm
NICS+chi isotropy: -60.5204106431 ppm
NICS tensor:
[[-60.52012853  -0.41127527  29.32496859]
 [  8.31391636 -66.16411104  21.51640181]
 [ 20.35578729  24.00544025 -74.38186122]]
NICS+chi tensor:
[[-53.84623818  -0.43727584  30.85890432]
 [  8.31643153 -60.05398083  21.51701499]
 [ 21.89210057  24.00401867 -67.66101292]]

------
Point frac_11:
Coordinates: 3.33926154214 1.94141347161 0.445574774269
NICS isotropy: -49.1674345797 ppm
NICS+chi isotropy: -42.6658116265 ppm
NICS tensor:
[[-57.44994567  27.07272354  36.52248967]
 [ 28.95448818 -49.1584817   15.2836824 ]
 [ 39.35648685  14.47396769 -40.89387637]]
NICS+chi tensor:
[[-50.77605532  27.04672297  38.05642541]
 [ 28.95700335 -43.04835149  15.28429558]
 [ 40.89280013  14.4725461  -34.17302807]]

------
Point frac_12:
Coordinates: 2.78790222921 1.21696747206 1.50074739663
NICS isotropy: -56.957553466 ppm
NICS+chi isotropy: -50.4559305128 ppm
NICS tensor:
[[-48.67676127  35.95572638  26.12366275]
 [ 36.39510733 -81.2191324   35.10884835]
 [ 27.9572169   34.13801716 -40.97676674]]
NICS+chi tensor:
[[-42.00287091  35.92972581  27.65759849]
 [ 36.3976225  -75.10900219  35.10946153]
 [ 29.49353018  34.13659557 -34.25591844]]

------
Point frac_13:
Coordinates: 1.67493450997 1.71139939781 2.18182469596
NICS isotropy: -50.8739379014 ppm
NICS+chi isotropy: -44.3723149482 ppm
NICS tensor:
[[-42.8775514   15.24705469  39.81135471]
 [ 14.72440522 -56.47827465  38.42945563]
 [ 40.60362117  39.10035968 -53.26598766]]
NICS+chi tensor:
[[-36.20366104  15.22105412  41.34529045]
 [ 14.72692039 -50.36814444  38.43006881]
 [ 42.13993445  39.09893809 -46.54513936]]

------
Point frac_14:
Coordinates: 1.11710871962 2.92217377807 1.7947512126
NICS isotropy: -54.56201759 ppm
NICS+chi isotropy: -48.0603946369 ppm
NICS tensor:
[[-64.35382009  34.58026368  44.62792019]
 [ 29.01617066 -54.37110761  21.09688295]
 [ 47.01378555  19.38698606 -44.96112507]]
NICS+chi tensor:
[[-57.67992974  34.55426311  46.16185593]
 [ 29.01868583 -48.2609774   21.09749612]
 [ 48.55009883  19.38556448 -38.24027677]]

------
Point frac_15:
Coordinates: 0.965570843022 4.95304602649 0.413568595253
NICS isotropy: -76.1958201481 ppm
NICS+chi isotropy: -69.694197195 ppm
NICS tensor:
[[-63.0141531   14.41021183   2.19962682]
 [  9.8401968  -90.59093283  24.97478336]
 [  4.74424338  18.96813562 -74.98237452]]
NICS+chi tensor:
[[-56.34026274  14.38421126   3.73356256]
 [  9.84271197 -84.48080262  24.97539654]
 [  6.28055666  18.96671403 -68.26152622]]

------
Point frac_16:
Coordinates: 3.04338807395 4.82962651213 10.5855814383
NICS isotropy: -77.0144387064 ppm
NICS+chi isotropy: -70.5128157533 ppm
NICS tensor:
[[-80.68158484 -31.61702112  -1.03504198]
 [-31.96058682 -90.81057548   1.19839638]
 [  9.32805551  12.42857405 -59.5511558 ]]
NICS+chi tensor:
[[-74.00769449 -31.64302169   0.49889376]
 [-31.95807165 -84.70044527   1.19900956]
 [ 10.86436879  12.42715246 -52.8303075 ]]

------
Point frac_17:
Coordinates: 3.51057486991 5.49781766317 9.33526789261
NICS isotropy: 4.93003744246 ppm
NICS+chi isotropy: 11.4316603956 ppm
NICS tensor:
[[  0.93593885   5.84871761  -7.28953006]
 [  4.88973681   2.92332455 -11.83086314]
 [ -4.81175256  -8.16173783  10.93084893]]
NICS+chi tensor:
[[  7.6098292    5.82271704  -5.75559432]
 [  4.89225197   9.03345476 -11.83024996]
 [ -3.27543928  -8.16315942  17.65169723]]

------
Point frac_18:
Coordinates: 0.218900325198 5.6389054062 10.7048327996
NICS isotropy: 3.10018948391 ppm
NICS+chi isotropy: 9.60181243709 ppm
NICS tensor:
[[-8.20075309 29.7242687  24.36831275]
 [45.52170331 -4.87793182 -5.7648238 ]
 [13.19560688 11.51422591 22.37925336]]
NICS+chi tensor:
[[-1.52686273 29.69826813 25.90224849]
 [45.52421847  1.23219838 -5.76421063]
 [14.73192016 11.51280432 29.10010166]]

------
Point frac_19:
Coordinates: -0.0170239293423 5.32701110506 1.08084854212
NICS isotropy: -29.1087142335 ppm
NICS+chi isotropy: -22.6070912803 ppm
NICS tensor:
[[-23.87670778  43.97024082  52.75554493]
 [ 34.33513336 -36.27451078  42.98869863]
 [ 54.01341896  36.26265682 -27.17492414]]
NICS+chi tensor:
[[-17.20281743  43.94424025  54.28948067]
 [ 34.33764852 -30.16438057  42.9893118 ]
 [ 55.54973224  36.26123523 -20.45407584]]

------
Point frac_20:
Coordinates: 2.15210135554 3.81906824586 10.3031962583
NICS isotropy: -9.4629870689 ppm
NICS+chi isotropy: -2.96136411572 ppm
NICS tensor:
[[ 13.52596859  10.87293033  27.73466296]
 [ 15.26542441  11.2392113   31.44768541]
 [ -8.60614552  -6.53385566 -53.1541411 ]]
NICS+chi tensor:
[[ 20.19985894  10.84692976  29.2685987 ]
 [ 15.26793958  17.34934151  31.44829858]
 [ -7.06983224  -6.53527725 -46.4332928 ]]

------
Point frac_21:
Coordinates: 4.60052955961 5.09892395392 0.411370855782
NICS isotropy: -53.3772584989 ppm
NICS+chi isotropy: -46.8756355458 ppm
NICS tensor:
[[ -17.68795822  -86.76363544  -20.87194864]
 [ -87.55447894  -39.50664549   -7.84898782]
 [ -28.39963952  -14.50813034 -102.93717179]]
NICS+chi tensor:
[[-11.01406787 -86.78963601 -19.33801291]
 [-87.55196378 -33.39651528  -7.84837464]
 [-26.86332624 -14.50955193 -96.21632349]]

------


==> anc/ethanol/ethanol_crystal.castep <==
 +-------------------------------------------------+
 |                                                 |
 |      CCC   AA    SSS  TTTTT  EEEEE  PPPP        |
 |     C     A  A  S       T    E      P   P       |
 |     C     AAAA   SS     T    EEE    PPPP        |
 |     C     A  A     S    T    E      P           |
 |      CCC  A  A  SSS     T    EEEEE  P           |
 |                                                 |
 +-------------------------------------------------+
 |                                                 |
 | Welcome to Academic Release CASTEP version 16.1 |          
 | Ab Initio Total Energy Program                  |
 |                                                 |
 | Authors:                                        |
 | M. Segall, M. Probert, C. Pickard, P. Hasnip,   |
 | S. Clark, K. Refson, J. R. Yates, M. Payne      |
 |                                                 |
 | Contributors:                                   |
 | P. Lindan, P. Haynes, J. White, V. Milman,      |
 | N. Govind, M. Gibson, P. Tulip, V. Cocula,      |
 | B. Montanari, D. Quigley, M. Glover,            |
 | L. Bernasconi, A. Perlov, M. Plummer,           |
 | E. McNellis, J. Meyer, J. Gale, D. Jochym       |
 | J. Aarons, B. Walker, R. Gillen, D. Jones       |
 | T. Green, I. J. Bush, C. J. Armstrong,          |
 | E. J. Higgins, E. L. Brown, M. S. McFly         |
 |                                                 |
 | Copyright (c) 2000 - 2015                       |
 |                                                 |
 |     Distributed under the terms of an           |
 |     Agreement between the United Kingdom        |
 |     Car-Parrinello (UKCP) Consortium,           |
 |     Daresbury Laboratory and Accelrys, Inc.     |
 |                                                 |
 | Please cite                                     |
 |                                                 |
 |     "First principles methods using CASTEP"     |
 |                                                 |
 |         Zeitschrift fuer Kristallographie       |
 |           220(5-6) pp. 567-570 (2005)           |
 |                                                 |
 | S. J. Clark, M. D. Segall, C. J. Pickard,       |
 | P. J. Hasnip, M. J. Probert, K. Refson,         |
 | M. C. Payne                                     |
 |                                                 |
 |       in all publications arising from          |
 |              your use of CASTEP                 |
 |                                                 |
 +-------------------------------------------------+
 
 
 Compiled for linux_x86_64_ifort15 on Mon, 14 Dec 2015 11:01:51 +0000
 from code version f8ea1bd8badc+  Tue, 08 Dec 2015 11:54:45 +0000
 Compiler: Intel Fortran 15.0.3.187; Optimisation: fast
 MATHLIBS: Intel MKL(11.2.3) (LAPACK version 3.5.0)
 FFT Lib : default
 Fundamental constants values: CODATA 2010
 
 Run started: Fri, 20 Apr 2018 15:48:18 +0100

 ******************************* User Parameters *******************************
iprint              : 2              # verbosity control (I)
continuation        : default        # continuation filename (S)
task                : magres         # type of calculation (S)
xcfunctional        : pbe            # exchange-correlation functional (S)
sedcapply           : T              # turn on/off semi-empirical dispersion/vdW correction scheme (L)
cutoffenergy        : 800.0000000 ev # maximum energy of planewaves in basis set (P)
magreswriteresponse : T              # Write current to file (L)

 *******************************************************************************
  
 +-------------------------------------------------+
 |                                                 |
 |           N   N    M   M    RRRR                |
 |           NN  N    MM MM    R   R               |
 |           N N N    M M M    RRRR                |
 |           N  NN    M   M    R  R                |
 |           N   N    M   M    R   R               |
 |                                                 |
 +-------------------------------------------------+
 |                                                 |
 | Welcome to Materials Studio CASTEP-NMR          |
 |                                                 |
 | Authors:                                        |
 | J.R. Yates, C.J. Pickard, F. Mauri              |
 |                                                 |
 | Contributors:                                   |
 | T.F.G. Green, S.A. Joyce                        |
 |                                                 |
 | Copyright (c) 2004 - 2015                       |
 |                                                 |
 | Please cite the appropriate publications in all |
 | work arising from your use of CASTEP NMR.       |
 |                                                 |
 | For NMR Shielding Tensors cite:                 |
 |    "All-electron magnetic response with         |
 |    pseudopotentials: NMR chemical shifts",      |
 |    C. J. Pickard, F. Mauri;                     |
 |    Physical Review B63 245101 (2001), and       |
 |                                                 |
 |    "Calculation of NMR Chemical Shifts          |
 |    for extended systems using                   |
 |    Ultrasoft Pseudopotentials",                 |
 |    J. R. Yates, C. J. Pickard and F. Mauri      |
 |    Physical Review B76 024401 (2007)            |
 |                                                 |
 | For Electric Field Gradients cite:              |
 |   "Accurate First Principles Prediction of 17O  |
 |    NMR Parameters in SiO2: Assignment of the    |
 |    Zeolite Ferrierite Spectrum"                 |
 |    M. Profeta, F. Mauri and C. J. Pickard       |
 |    J. Amer. Chem. Soc. 125 541 (2003)           |
 |                                                 |
 | For Spin-Spin (J) Couplings cite:               |
 |   "A first principles theory of NMR J-coupling  |
 |   in solid-state systems"                       |
 |   S.A. Joyce, J.R. Yates, C.J. Pickard, F. Mauri|
 |   J. Chem. Phys. 127 204107 (2007)              |
 |                                                 |
 |   "Relativistic NMR J-coupling with ultrasoft   |
 |   pseudopotentials and the zeroth-order regular |
 |   approximation"                                |
 |   T.F.G. Green and J.R. Yates                   |
 |   J. Chem. Phys. 140 234106 (2014)              |
 |                                                 |
 +-------------------------------------------------+
 
 +---------------------------------------------------+
 |                                                   |
 |  Using DFT-SEDC - the DFT Semi-Empirical          |
 |  Dispersion interaction Correction module         |
 |  Copyright (c) 2008 Erik McNellis and Joerg Meyer |
 |  Fritz-Haber-Institut der MPG. Distributed under  |
 |  the GNU Lesser General Public License (LGPL).    |
 |                                                   |
 | Please cite the following publications in all     |
 | work arising from your use of CASTEP SEDC.        |
 |                                                   |
 | Erik R. McNellis, Joerg Meyer, and Karsten Reuter |
 | Phys. Rev. B 80, 205414 (2009)                    |
 +---------------------------------------------------+
 
 
 Atomic calculation performed for H: 1s1
 
 Converged in 41 iterations to an ae energy of -12.488 eV
 
   ============================================================                
   | Pseudopotential Report - Date of generation 20-04-2018   |                
   ------------------------------------------------------------                
   | Element: H Ionic charge:  1.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            1s              1.000           -0.239        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.239   0.599     qc      0         |                
   |          2      0    0.250   0.599     qc      0         |                
   |         loc     1    0.000   0.599     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.421                       |                
   | No partial core correction                               |                
   ------------------------------------------------------------                
   | "1|0.6|13|15|17|10(qc=8)"                                |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                
 
 Atomic calculation performed for C: 1s2 2s2 2p2
 
 Converged in 54 iterations to an ae energy of -1027.632 eV
 
   ============================================================                
   | Pseudopotential Report - Date of generation 20-04-2018   |                
   ------------------------------------------------------------                
   | Element: C Ionic charge:  4.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.505        |                
   |            2p              2.000           -0.194        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.505   1.395     qc      0         |                
   |          2      0    0.250   1.395     qc      0         |                
   |          3      1   -0.194   1.395     qc      0         |                
   |          4      1    0.250   1.395     qc      0         |                
   |         loc     2    0.000   1.395     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.983                       |                
   | Partial core correction Rc = 0.983                       |                
   ------------------------------------------------------------                
   | "2|1.4|10|12|13|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                
 
 Atomic calculation performed for O: 1s2 2s2 2p4
 
 Converged in 61 iterations to an ae energy of -2040.902 eV
 
   ============================================================                
   | Pseudopotential Report - Date of generation 20-04-2018   |                
   ------------------------------------------------------------                
   | Element: O Ionic charge:  6.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.881        |                
   |            2p              4.000           -0.332        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.881   1.100     qc      0         |                
   |          2      0    0.250   1.100     qc      0         |                
   |          3      1   -0.332   1.100     qc      0         |                
   |          4      1    0.250   1.100     qc      0         |                
   |         loc     2    0.000   1.100     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.769                       |                
   | Partial core correction Rc = 0.769                       |                
   ------------------------------------------------------------                
   | "2|1.1|15|18|20|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                
 
 Pseudo atomic calculation performed for H 1s1
 
 Converged in 18 iterations to a total energy of -12.4856 eV
 
 
 Pseudo atomic calculation performed for C 2s2 2p2
 
 Converged in 24 iterations to a total energy of -148.5228 eV
 
 
 Pseudo atomic calculation performed for O 2s2 2p4
 
 Converged in 34 iterations to a total energy of -432.6858 eV
 
Initialising basis set.
 
Standard grid dimensions:  45  60  72
Fine grid dimensions:      45  60  72
 
G-vector group:   1
 X-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         867              867                187                     187
   2         850              850                188                     188
   3         868              868                188                     188
   4         866              866                188                     188
   5         869              869                186                     186
Total       4320             4320                937                     937
 Y-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         648              648                333                     333
   2         648              648                333                     333
   3         648              648                333                     333
   4         648              648                333                     333
   5         648              648                333                     333
Total       3240             3240               1665                    1665
 Z-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         540              540                540                     540
   2         540              540                540                     540
   3         540              540                540                     540
   4         540              540                540                     540
   5         540              540                540                     540
Total       2700             2700               2700                    2700
 
G-vector group:   2
 X-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         867              867                187                     187
   2         850              850                188                     188
   3         868              868                188                     188
   4         866              866                188                     188
   5         869              869                186                     186
Total       4320             4320                937                     937
 Y-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         648              648                333                     333
   2         648              648                333                     333
   3         648              648                333                     333
   4         648              648                333                     333
   5         648              648                333                     333
Total       3240             3240               1665                    1665
 Z-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         540              540                540                     540
   2         540              540                540                     540
   3         540              540                540                     540
   4         540              540                540                     540
   5         540              540                540                     540
Total       2700             2700               2700                    2700
 
G-vector group:   3
 X-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         867              867                187                     187
   2         850              850                188                     188
   3         868              868                188                     188
   4         866              866                188                     188
   5         869              869                186                     186
Total       4320             4320                937                     937
 Y-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         648              648                333                     333
   2         648              648                333                     333
   3         648              648                333                     333
   4         648              648                333                     333
   5         648              648                333                     333
Total       3240             3240               1665                    1665
 Z-columns:
Process  Num. Cols.  Num. Fine Cols.  Num Weight. Cols.  Num Fine Weight. Cols.
   1         540              540                540                     540
   2         540              540                540                     540
   3         540              540                540                     540
   4         540              540                540                     540
   5         540              540                540                     540
Total       2700             2700               2700                    2700
 
Plane wave load balancing: max   2943 min   2908 average   2928
True cut-off energy of basis :  29.399
 Calculation parallelised over 15 processes.
 Data is distributed by G-vector(5-way) and k-point(3-way)

 ************************************ Title ************************************
 

 ***************************** General Parameters ******************************
  
 output verbosity                               : verbose (2)
 write checkpoint data to                       : ethanol_crystal.check
 type of calculation                            : Magnetic Resonance
 stress calculation                             : off
 density difference calculation                 : off
 electron localisation func (ELF) calculation   : off
 Hirshfeld analysis                             : off
 unlimited duration calculation
 timing information                             : on
 memory usage estimate                          : on
 write final potential to formatted file        : off
 write final density to formatted file          : off
 write BibTeX reference list                    : on
 write OTFG pseudopotential files               : on
 checkpoint writing                             : both castep_bin and check files
  
 output         length unit                     : A
 output           mass unit                     : amu
 output           time unit                     : ps
 output         charge unit                     : e
 output           spin unit                     : hbar/2
 output         energy unit                     : eV
 output          force unit                     : eV/A
 output       velocity unit                     : A/ps
 output       pressure unit                     : GPa
 output     inv_length unit                     : 1/A
 output      frequency unit                     : cm-1
 output force constant unit                     : eV/A**2
 output         volume unit                     : A**3
 output   IR intensity unit                     : (D/A)**2/amu
 output         dipole unit                     : D
 output         efield unit                     : eV/A/e
 output        entropy unit                     : J/mol/K
  
 wavefunctions paging                           : none
 random number generator seed                   : randomised (154819025)
 data distribution                              : optimal for this architecture
 optimization strategy                          : balance speed and memory

 *********************** Exchange-Correlation Parameters ***********************
  
 using functional                               : Perdew Burke Ernzerhof
 relativistic treatment                         : Koelling-Harmon
 DFT+D: Semi-empirical dispersion correction    : on
 SEDC with                                      : TS correction scheme

 ************************* Pseudopotential Parameters **************************
  
 pseudopotential representation                 : reciprocal space
 <beta|phi> representation                      : reciprocal space
 spin-orbit coupling                            : off

 **************************** Basis Set Parameters *****************************
  
 plane wave basis set cut-off                   :   800.0000   eV
 size of standard grid                          :     1.7500
 size of   fine   gmax                          :    25.3584   1/A
 finite basis set correction                    : none

 **************************** Electronic Parameters ****************************
  
 number of  electrons                           :  80.00    
 net charge of system                           :  0.000    
 treating system as non-spin-polarized
 number of bands                                :         48

 ********************* Electronic Minimization Parameters **********************
  
 Method: Treating system as metallic with density mixing treatment of electrons,
         and number of  SD  steps               :          1
         and number of  CG  steps               :          4
  
 total energy / atom convergence tol.           : 0.1000E-07   eV
 eigen-energy convergence tolerance             : 0.9000E-08   eV
 max force / atom convergence tol.              : ignored
 convergence tolerance window                   :          3   cycles
 max. number of SCF cycles                      :         30
 number of fixed-spin iterations                :         10
 smearing scheme                                : Gaussian
 smearing width                                 : 0.2000       eV
 Fermi energy convergence tolerance             : 0.2721E-13   eV
 periodic dipole correction                     : NONE

 ************************** Density Mixing Parameters **************************
  
 density-mixing scheme                          : Broyden
 max. length of mixing history                  :         20
 charge density mixing amplitude                : 0.8000    
 cut-off energy for mixing                      :  800.0       eV

 *********************** Population Analysis Parameters ************************
  
 Population analysis with cutoff                :  3.000       A

 ************************ Magnetic Resonance Parameters ************************
  
 Magnetic Resonance Property                    : Chemical Shielding
 Position Operator Method                       : crystal
 max. number of MagRes CG steps                 :        250
 convergence tolerance window                   :          2   cycles
 energy convergence tolerance                   : 0.1000E-11   eV
 band convergence tolerance                     : 0.1000E-08   eV

 *******************************************************************************
  
 
                           -------------------------------
                                      Unit Cell
                           -------------------------------
        Real Lattice(A)                      Reciprocal Lattice(1/A)
   5.3310630   0.0000000  -0.0275594        1.1799735   0.0000000   0.2658950
   0.0000000   6.8133396   0.0000000        0.0000000   0.9221888   0.0000000
  -1.7709374   0.0000000   7.8589629        0.0041379   0.0000000   0.8004254
 
                       Lattice parameters(A)       Cell Angles
                    a =    5.331134          alpha =   90.000000
                    b =    6.813340          beta  =  102.995108
                    c =    8.056024          gamma =   90.000000
 
                       Current cell volume =  285.123414       A**3
 
                           -------------------------------
                                     Cell Contents
                           -------------------------------
                         Total number of ions in cell =   36
                      Total number of species in cell =    3
                        Max number of any one species =   24
 
            xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
            x  Element    Atom        Fractional coordinates of atoms  x
            x            Number           u          v          w      x
            x----------------------------------------------------------x
            x  H            1         0.952004   0.013011   0.178060   x 
            x  H            2         0.952004   0.986989   0.678060   x 
            x  H            3         0.915643   0.161060   0.436704   x 
            x  H            4         0.915643   0.838940   0.936704   x 
            x  H            5         0.483363   0.117088   0.444440   x 
            x  H            6         0.483363   0.882912   0.944440   x 
            x  H            7         0.568458   0.368739   0.445955   x 
            x  H            8         0.568458   0.631261   0.945955   x 
            x  H            9         0.639603   0.375108   0.764469   x 
            x  H           10         0.639603   0.624892   0.264469   x 
            x  H           11         0.561414   0.121154   0.764712   x 
            x  H           12         0.561414   0.878846   0.264712   x 
            x  H           13         0.322362   0.291762   0.669114   x 
            x  H           14         0.322362   0.708238   0.169114   x 
            x  H           15         0.048005   0.426541   0.231883   x 
            x  H           16         0.048005   0.573459   0.731883   x 
            x  H           17         0.819908   0.323308   0.060478   x 
            x  H           18         0.819908   0.676692   0.560478   x 
            x  H           19         0.176634   0.154193   0.956193   x 
            x  H           20         0.176634   0.845807   0.456193   x 
            x  H           21         0.406657   0.256821   0.129112   x 
            x  H           22         0.406657   0.743179   0.629112   x 
            x  H           23         0.223168   0.411543   0.969010   x 
            x  H           24         0.223168   0.588457   0.469010   x 
            x  C            1         0.009821   0.298796   0.146563   x 
            x  C            2         0.009821   0.701204   0.646563   x 
            x  C            3         0.602710   0.231601   0.520566   x 
            x  C            4         0.602710   0.768399   0.020566   x 
            x  C            5         0.527759   0.256934   0.689543   x 
            x  C            6         0.527759   0.743066   0.189543   x 
            x  C            7         0.216068   0.278656   0.044778   x 
            x  C            8         0.216068   0.721344   0.544778   x 
            x  O            1        -0.000722   0.131445   0.252693   x 
            x  O            2        -0.000722   0.868555   0.752693   x 
            x  O            3         0.870846   0.180921   0.549826   x 
            x  O            4         0.870846   0.819079   0.049826   x 
            xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
 
 
                         No user defined ionic velocities
 
                           -------------------------------
                                   Details of Species
                           -------------------------------
 
                               Mass of species in AMU
                                    H    1.0079400
                                    C   12.0107000
                                    O   15.9994000
 
                          Electric Quadrupole Moment (Barn)
                                    H    0.0028600 Isotope  2
                                    C    0.0332700 Isotope 11
                                    O   -0.0255800 Isotope 17
 
                          Files used for pseudopotentials:
                                    H 1|0.6|13|15|17|10(qc=8)
                                    C 2|1.4|10|12|13|20:21(qc=7)
                                    O 2|1.1|15|18|20|20:21(qc=7)
 
                           -------------------------------
                              k-Points For BZ Sampling
                           -------------------------------
                       MP grid size for SCF calculation is  3  2  2
                            with an offset of   0.000  0.000  0.000
                       Number of kpoints used =             3
 
             +++++++++++++++++++++++++++++++++++++++++++++++++++++++
             +  Number       Fractional coordinates        Weight  +
             +-----------------------------------------------------+
             +     1  -0.333333  -0.250000  -0.250000   0.3333333  +
             +     2   0.000000   0.250000   0.250000   0.3333333  +
             +     3   0.333333  -0.250000  -0.250000   0.3333333  +
             +++++++++++++++++++++++++++++++++++++++++++++++++++++++
 
                           -------------------------------
                               Symmetry and Constraints
                           -------------------------------
 
                      Maximum deviation from symmetry = 0.871572E-06     ANG
 
 !-----------------------------------------------------------------------------!
 !                                                                             !
 !                     * * *      W A R N I N G     * * *                      !
 !                                                                             !
 !   Atomic positions are slightly inconsistent with symmetry operations,      !
 !   (although the discrepancy is lower than value of SYMMETRY_TOL).           !
  !   In severe cases this could lead to seriously inaccurate results.         !
 !                                                                             !
 !   It is recommended that symmetries are satisfied to a tolerance of 1e-8au  !
 !   or better. Consider one or more of the following:                         !
 !     - Adjust input so that atomic positions and symmetry are consistent.    !
 !     - Use SNAP_TO_SYMMETRY keyword in the cell file to adjust co-ordinates. !
 !     - Reduce the value of SYMMETRY_TOL in the cell file.                    !
 !     - Remove incorrect symmetry operations from .cell file.                 !
 !                                                                             !
 !-----------------------------------------------------------------------------!
 
 
                      Number of symmetry operations   =           2
                      Number of ionic constraints     =           3
                      Point group of crystal =     3: Cs, m, m
                      Space group of crystal =     7: Pc, P -2yc
 
                    1 rotation    
                 (   1.00000000000   0.00000000000   0.00000000000 )
                 (   0.00000000000   1.00000000000   0.00000000000 )
                 (   0.00000000000   0.00000000000   1.00000000000 )
                    1 displacement
                 (   0.00000000000   0.00000000000   0.00000000000 )
                      symmetry related atoms: 
             H:    1    2    3    4    5    6    7    8    9   10   11   12   13   14   15   16   17   18   19   20   21   22   23   24
             C:    1    2    3    4    5    6    7    8
             O:    1    2    3    4
 
                    2 rotation    
                 (   1.00000000000   0.00000000000   0.00000000000 )
                 (   0.00000000000  -1.00000000000   0.00000000000 )
                 (   0.00000000000   0.00000000000   1.00000000000 )
                    2 displacement
                 (   0.00000000000   0.00000000000   0.50000000000 )
                      symmetry related atoms: 
             H:    2    1    4    3    6    5    8    7   10    9   12   11   14   13   16   15   18   17   20   19   22   21   24   23
             C:    2    1    4    3    6    5    8    7
             O:    2    1    4    3
 
 
                         Centre of mass is constrained
 
            xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx....
            x  Species  atom   co-ordinate  constraints.....         
            x--------------------------------------------------------....
            x H            1       x         1837.3622      0.0000      0.0000
            x H            1       y            0.0000   1837.3622      0.0000
            x H            1       z            0.0000      0.0000   1837.3622
            x H            2       x         1837.3622      0.0000      0.0000
            x H            2       y            0.0000   1837.3622      0.0000
            x H            2       z            0.0000      0.0000   1837.3622
            x H            3       x         1837.3622      0.0000      0.0000
            x H            3       y            0.0000   1837.3622      0.0000
            x H            3       z            0.0000      0.0000   1837.3622
            x H            4       x         1837.3622      0.0000      0.0000
            x H            4       y            0.0000   1837.3622      0.0000
            x H            4       z            0.0000      0.0000   1837.3622
            x H            5       x         1837.3622      0.0000      0.0000
            x H            5       y            0.0000   1837.3622      0.0000
            x H            5       z            0.0000      0.0000   1837.3622
            x H            6       x         1837.3622      0.0000      0.0000
            x H            6       y            0.0000   1837.3622      0.0000
            x H            6       z            0.0000      0.0000   1837.3622
            x H            7       x         1837.3622      0.0000      0.0000
            x H            7       y            0.0000   1837.3622      0.0000
            x H            7       z            0.0000      0.0000   1837.3622
            x H            8       x         1837.3622      0.0000      0.0000
            x H            8       y            0.0000   1837.3622      0.0000
            x H            8       z            0.0000      0.0000   1837.3622
            x H            9       x         1837.3622      0.0000      0.0000
            x H            9       y            0.0000   1837.3622      0.0000
            x H            9       z            0.0000      0.0000   1837.3622
            x H           10       x         1837.3622      0.0000      0.0000
            x H           10       y            0.0000   1837.3622      0.0000
            x H           10       z            0.0000      0.0000   1837.3622
            x H           11       x         1837.3622      0.0000      0.0000
            x H           11       y            0.0000   1837.3622      0.0000
            x H           11       z            0.0000      0.0000   1837.3622
            x H           12       x         1837.3622      0.0000      0.0000
            x H           12       y            0.0000   1837.3622      0.0000
            x H           12       z            0.0000      0.0000   1837.3622
            x H           13       x         1837.3622      0.0000      0.0000
            x H           13       y            0.0000   1837.3622      0.0000
            x H           13       z            0.0000      0.0000   1837.3622
            x H           14       x         1837.3622      0.0000      0.0000
            x H           14       y            0.0000   1837.3622      0.0000
            x H           14       z            0.0000      0.0000   1837.3622
            x H           15       x         1837.3622      0.0000      0.0000
            x H           15       y            0.0000   1837.3622      0.0000
            x H           15       z            0.0000      0.0000   1837.3622
            x H           16       x         1837.3622      0.0000      0.0000
            x H           16       y            0.0000   1837.3622      0.0000
            x H           16       z            0.0000      0.0000   1837.3622
            x H           17       x         1837.3622      0.0000      0.0000
            x H           17       y            0.0000   1837.3622      0.0000
            x H           17       z            0.0000      0.0000   1837.3622
            x H           18       x         1837.3622      0.0000      0.0000
            x H           18       y            0.0000   1837.3622      0.0000
            x H           18       z            0.0000      0.0000   1837.3622
            x H           19       x         1837.3622      0.0000      0.0000
            x H           19       y            0.0000   1837.3622      0.0000
            x H           19       z            0.0000      0.0000   1837.3622
            x H           20       x         1837.3622      0.0000      0.0000
            x H           20       y            0.0000   1837.3622      0.0000
            x H           20       z            0.0000      0.0000   1837.3622
            x H           21       x         1837.3622      0.0000      0.0000
            x H           21       y            0.0000   1837.3622      0.0000
            x H           21       z            0.0000      0.0000   1837.3622
            x H           22       x         1837.3622      0.0000      0.0000
            x H           22       y            0.0000   1837.3622      0.0000
            x H           22       z            0.0000      0.0000   1837.3622
            x H           23       x         1837.3622      0.0000      0.0000
            x H           23       y            0.0000   1837.3622      0.0000
            x H           23       z            0.0000      0.0000   1837.3622
            x H           24       x         1837.3622      0.0000      0.0000
            x H           24       y            0.0000   1837.3622      0.0000
            x H           24       z            0.0000      0.0000   1837.3622
            x C            1       x        21894.1667      0.0000      0.0000
            x C            1       y            0.0000  21894.1667      0.0000
            x C            1       z            0.0000      0.0000  21894.1667
            x C            2       x        21894.1667      0.0000      0.0000
            x C            2       y            0.0000  21894.1667      0.0000
            x C            2       z            0.0000      0.0000  21894.1667
            x C            3       x        21894.1667      0.0000      0.0000
            x C            3       y            0.0000  21894.1667      0.0000
            x C            3       z            0.0000      0.0000  21894.1667
            x C            4       x        21894.1667      0.0000      0.0000
            x C            4       y            0.0000  21894.1667      0.0000
            x C            4       z            0.0000      0.0000  21894.1667
            x C            5       x        21894.1667      0.0000      0.0000
            x C            5       y            0.0000  21894.1667      0.0000
            x C            5       z            0.0000      0.0000  21894.1667
            x C            6       x        21894.1667      0.0000      0.0000
            x C            6       y            0.0000  21894.1667      0.0000
            x C            6       z            0.0000      0.0000  21894.1667
            x C            7       x        21894.1667      0.0000      0.0000
            x C            7       y            0.0000  21894.1667      0.0000
            x C            7       z            0.0000      0.0000  21894.1667
            x C            8       x        21894.1667      0.0000      0.0000
            x C            8       y            0.0000  21894.1667      0.0000
            x C            8       z            0.0000      0.0000  21894.1667
            x O            1       x        29165.1220      0.0000      0.0000
            x O            1       y            0.0000  29165.1220      0.0000
            x O            1       z            0.0000      0.0000  29165.1220
            x O            2       x        29165.1220      0.0000      0.0000
            x O            2       y            0.0000  29165.1220      0.0000
            x O            2       z            0.0000      0.0000  29165.1220
            x O            3       x        29165.1220      0.0000      0.0000
            x O            3       y            0.0000  29165.1220      0.0000
            x O            3       z            0.0000      0.0000  29165.1220
            x O            4       x        29165.1220      0.0000      0.0000
            x O            4       y            0.0000  29165.1220      0.0000
            x O            4       z            0.0000      0.0000  29165.1220
            xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx....
 
                         Number of cell constraints= 2
                         Cell constraints are:  1 2 3 0 5 0
 
                         External pressure/stress (GPa)
                          0.00000   0.00000   0.00000
                                    0.00000   0.00000
                                              0.00000
 
                                --------------------
                                  DFT-D parameters
                                --------------------
 
                          Dispersion-correction scheme : TS                                                                              
                        Parameter sR :   0.940000 (default)
                        Parameter d  :  20.000000 (default)
 
        xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
        x              Atomic DFT-D parameters                             x
        x  Species      C6            alpha        R0                      x
        x               eV A^6        A^3          A                       x
        x------------------------------------------------------------------x
        x  H             3.8839       0.6668       1.6404   (default)      x
        x  C            27.8447       1.7782       1.8997   (default)      x
        x  O             9.3214       0.8002       1.6881   (default)      x
        xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
 
  
+---------------- MEMORY AND SCRATCH DISK ESTIMATES PER PROCESS --------------+
|                                                     Memory          Disk    |
| Baseline code, static data and system overhead       93.0 MB         0.0 MB |
| BLAS internal memory storage                          0.0 MB         0.0 MB |
| Model and support data                               27.8 MB        22.6 MB |
| Electronic energy minimisation requirements          14.2 MB         0.0 MB |
| Force calculation requirements                        7.0 MB         0.0 MB |
|                                               ----------------------------- |
| Approx. total storage required per process          135.0 MB        22.6 MB |
|                                                                             |
| Requirements will fluctuate during execution and may exceed these estimates |
+-----------------------------------------------------------------------------+
electronic_minimisation: Initialising density mixing
 
Init
Total free energy (E-TS)         =     -1230.64825398713833238 eV
 
NB est. 0K energy (E-0.5TS)      =     -1230.64825398713833238 eV
------------------------------------------------------------------------ <-- SCF
SCF loop      Energy           Fermi           Energy gain       Timer   <-- SCF
                               energy          per atom          (sec)   <-- SCF
------------------------------------------------------------------------ <-- SCF
Initial  -1.23064825E+003  0.00000000E+000                         8.08  <-- SCF
      1  -3.13818070E+003  3.49858116E+000   5.29870124E+001      10.55  <-- SCF
 Density was not mixed in this cycle
      2  -3.41634137E+003 -3.07381140E+000   7.72668519E+000      12.35  <-- SCF
 Density was not mixed in this cycle
      3  -3.42445159E+003 -3.13169416E+000   2.25283831E-001      14.24  <-- SCF
 Norm of density residual is   0.132238138227278     
      4  -3.40904413E+003 -5.96500252E-002  -4.27984758E-001      16.47  <-- SCF
 Norm of density residual is   5.157750694278251E-002
      5  -3.40800600E+003 -9.29975963E-001  -2.88369452E-002      18.87  <-- SCF
 Norm of density residual is   1.827131310346449E-002
      6  -3.40788536E+003 -4.69428058E-001  -3.35128306E-003      21.35  <-- SCF
 Norm of density residual is   5.131444122801615E-003
      7  -3.40790820E+003 -4.88969519E-001   6.34394350E-004      23.61  <-- SCF
 Norm of density residual is   1.702692873197744E-003
      8  -3.40791755E+003 -4.48706370E-001   2.59829265E-004      25.82  <-- SCF
 Norm of density residual is   5.931122140142486E-004
      9  -3.40791958E+003 -4.37850369E-001   5.62851672E-005      28.08  <-- SCF
 Norm of density residual is   1.824258566311935E-004
     10  -3.40791967E+003 -4.38782576E-001   2.64129704E-006      30.44  <-- SCF
 Norm of density residual is   6.572788822118847E-005
     11  -3.40791968E+003 -4.38154523E-001   2.64599781E-007      32.62  <-- SCF
 Norm of density residual is   3.537366730138791E-005
     12  -3.40791968E+003 -4.38137308E-001   1.51869677E-008      34.56  <-- SCF
 Norm of density residual is   1.637727517660842E-005
     13  -3.40791968E+003 -4.38026038E-001   5.04493552E-009      36.27  <-- SCF
 Norm of density residual is   7.012005031859991E-006
     14  -3.40791968E+003 -4.37969460E-001   1.55628372E-009      37.89  <-- SCF
 Norm of density residual is   1.382573295749161E-006
------------------------------------------------------------------------ <-- SCF
Total energy has converged after 14 SCF iterations.
 
Final energy, E             =  -3407.919681616     eV
Final free energy (E-TS)    =  -3407.919681616     eV
(energies not corrected for finite basis set)
 
NB est. 0K energy (E-0.5TS)      =  -3407.919681616     eV
 
There are 48 bands in total at each k-point and spin
Bands below band 39 are completely full                           <- occ
Bands above band 41 are completely empty                          <- occ
Band energies and occupancies for bands close to Fermi energy     <- occ
Smearing width is  0.200 eV                                       <- occ
Spin 1, kpoint (-0.333333 -0.250000 -0.250000 ) weight = 0.333333
+--------+-------------------+----------------+
|  Band  |   Eigenvalue      |    Occupancy   |                   <- occ
+--------+-------------------+----------------+                   <- occ
|    39  |   -.165964E+01    |   1.00000      |                   <- occ
|    40  |   -.153128E+01    |   1.00000      |                   <- occ
|    41  |   0.483895E+01    |   0.00000      |                   <- occ
+--------+-------------------+----------------+                   <- occ
Spin 1, kpoint ( 0.000000  0.250000  0.250000 ) weight = 0.333333
+--------+-------------------+----------------+
|  Band  |   Eigenvalue      |    Occupancy   |                   <- occ
+--------+-------------------+----------------+                   <- occ
|    39  |   -.167315E+01    |   1.00000      |                   <- occ
|    40  |   -.150526E+01    |   1.00000      |                   <- occ
|    41  |   0.455648E+01    |   0.00000      |                   <- occ
+--------+-------------------+----------------+                   <- occ
Spin 1, kpoint ( 0.333333 -0.250000 -0.250000 ) weight = 0.333333
+--------+-------------------+----------------+
|  Band  |   Eigenvalue      |    Occupancy   |                   <- occ
+--------+-------------------+----------------+                   <- occ
|    39  |   -.161881E+01    |   1.00000      |                   <- occ
|    40  |   -.151203E+01    |   1.00000      |                   <- occ
|    41  |   0.465512E+01    |   0.00000      |                   <- occ
+--------+-------------------+----------------+                   <- occ
 WARNING: Your unit cell might be too small to get accurate results for van der 
 Waals
 Species     1,  Atom     1  :  H
  Fractional coordinates :
                                        0.952003772   0.013011266   0.178060305
  Cartesian coordinates (A) :
                                        4.759858460   0.088650174   1.373132718
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000115
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355298271
  Hirshfeld total electronic charge (e) :
                                       -0.895514672
  Hirshfeld net atomic charge (e) :
                                        0.104485328
  Hirshfeld atomic volume (Bohr**3) :
                                        7.888733533
  Hirshfeld / free atomic volume :
                                        0.761806500
 
 Species     1,  Atom     2  :  H
  Fractional coordinates :
                                        0.952003786   0.986988734   0.678060292
  Cartesian coordinates (A) :
                                        3.874389854   6.724689439   5.302614069
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000113
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355297496
  Hirshfeld total electronic charge (e) :
                                       -0.895514638
  Hirshfeld net atomic charge (e) :
                                        0.104485362
  Hirshfeld atomic volume (Bohr**3) :
                                        7.888733007
  Hirshfeld / free atomic volume :
                                        0.761806506
 
 Species     1,  Atom     3  :  H
  Fractional coordinates :
                                        0.915642735   0.161060106   0.436704346
  Cartesian coordinates (A) :
                                        4.107973071   1.097357198   3.406808726
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000041
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355222441
  Hirshfeld total electronic charge (e) :
                                       -0.896653221
  Hirshfeld net atomic charge (e) :
                                        0.103346779
  Hirshfeld atomic volume (Bohr**3) :
                                        7.818645985
  Hirshfeld / free atomic volume :
                                        0.755043750
 
 Species     1,  Atom     4  :  H
  Fractional coordinates :
                                        0.915642748   0.838939894   0.936704333
  Cartesian coordinates (A) :
                                        3.222504466   5.715982415   7.336290076
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000041
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355222515
  Hirshfeld total electronic charge (e) :
                                       -0.896653358
  Hirshfeld net atomic charge (e) :
                                        0.103346642
  Hirshfeld atomic volume (Bohr**3) :
                                        7.818646558
  Hirshfeld / free atomic volume :
                                        0.755043800
 
 Species     1,  Atom     5  :  H
  Fractional coordinates :
                                        0.483362550   0.117088331   0.444439942
  Cartesian coordinates (A) :
                                        1.789760903   0.797762565   3.479515854
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000148
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355463181
  Hirshfeld total electronic charge (e) :
                                       -0.973450524
  Hirshfeld net atomic charge (e) :
                                        0.026549476
  Hirshfeld atomic volume (Bohr**3) :
                                        7.580556621
  Hirshfeld / free atomic volume :
                                        0.732034530
 
 Species     1,  Atom     6  :  H
  Fractional coordinates :
                                        0.483362564   0.882911669   0.944439929
  Cartesian coordinates (A) :
                                        0.904292298   6.015577047   7.408997204
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000148
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355463178
  Hirshfeld total electronic charge (e) :
                                       -0.973450476
  Hirshfeld net atomic charge (e) :
                                        0.026549524
  Hirshfeld atomic volume (Bohr**3) :
                                        7.580555979
  Hirshfeld / free atomic volume :
                                        0.732034468
 
 Species     1,  Atom     7  :  H
  Fractional coordinates :
                                        0.568458322   0.368738739   0.445955444
  Cartesian coordinates (A) :
                                        2.240727967   2.512342260   3.489080946
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000142
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355377993
  Hirshfeld total electronic charge (e) :
                                       -0.971281947
  Hirshfeld net atomic charge (e) :
                                        0.028718053
  Hirshfeld atomic volume (Bohr**3) :
                                        7.451106251
  Hirshfeld / free atomic volume :
                                        0.719539765
 
 Species     1,  Atom     8  :  H
  Fractional coordinates :
                                        0.568458336   0.631261261   0.945955431
  Cartesian coordinates (A) :
                                        1.355259361   4.300997353   7.418562297
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000141
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355377841
  Hirshfeld total electronic charge (e) :
                                       -0.971281911
  Hirshfeld net atomic charge (e) :
                                        0.028718089
  Hirshfeld atomic volume (Bohr**3) :
                                        7.451105551
  Hirshfeld / free atomic volume :
                                        0.719539708
 
 Species     1,  Atom     9  :  H
  Fractional coordinates :
                                        0.639602827   0.375107720   0.764469470
  Cartesian coordinates (A) :
                                        2.055935406   2.555736287   5.990310160
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000144
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355234199
  Hirshfeld total electronic charge (e) :
                                       -0.967115377
  Hirshfeld net atomic charge (e) :
                                        0.032884623
  Hirshfeld atomic volume (Bohr**3) :
                                        7.411194990
  Hirshfeld / free atomic volume :
                                        0.715695546
 
 Species     1,  Atom    10  :  H
  Fractional coordinates :
                                        0.639602813   0.624892280   0.264469483
  Cartesian coordinates (A) :
                                        2.941404011   4.257603325   2.060828809
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000144
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355234228
  Hirshfeld total electronic charge (e) :
                                       -0.967115778
  Hirshfeld net atomic charge (e) :
                                        0.032884222
  Hirshfeld atomic volume (Bohr**3) :
                                        7.411195700
  Hirshfeld / free atomic volume :
                                        0.715695612
 
 Species     1,  Atom    11  :  H
  Fractional coordinates :
                                        0.561414264   0.121154197   0.764712081
  Cartesian coordinates (A) :
                                        1.638677597   0.825464690   5.994371658
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000144
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355287109
  Hirshfeld total electronic charge (e) :
                                       -0.965743089
  Hirshfeld net atomic charge (e) :
                                        0.034256911
  Hirshfeld atomic volume (Bohr**3) :
                                        7.487801827
  Hirshfeld / free atomic volume :
                                        0.723089737
 
 Species     1,  Atom    12  :  H
  Fractional coordinates :
                                        0.561414250   0.878845803   0.264712094
  Cartesian coordinates (A) :
                                        2.524146203   5.987874923   2.064890307
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000144
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355286731
  Hirshfeld total electronic charge (e) :
                                       -0.965743439
  Hirshfeld net atomic charge (e) :
                                        0.034256561
  Hirshfeld atomic volume (Bohr**3) :
                                        7.487802263
  Hirshfeld / free atomic volume :
                                        0.723089805
 
 Species     1,  Atom    13  :  H
  Fractional coordinates :
                                        0.322361574   0.291761964   0.669114270
  Cartesian coordinates (A) :
                                        0.533570380   1.987873350   5.249660148
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000117
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355226077
  Hirshfeld total electronic charge (e) :
                                       -0.963746371
  Hirshfeld net atomic charge (e) :
                                        0.036253629
  Hirshfeld atomic volume (Bohr**3) :
                                        7.589415187
  Hirshfeld / free atomic volume :
                                        0.732906759
 
 Species     1,  Atom    14  :  H
  Fractional coordinates :
                                        0.322361560   0.708238036   0.169114283
  Cartesian coordinates (A) :
                                        1.419038986   4.825466263   1.320178798
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000118
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355226131
  Hirshfeld total electronic charge (e) :
                                       -0.963746171
  Hirshfeld net atomic charge (e) :
                                        0.036253829
  Hirshfeld atomic volume (Bohr**3) :
                                        7.589415127
  Hirshfeld / free atomic volume :
                                        0.732906750
 
 Species     1,  Atom    15  :  H
  Fractional coordinates :
                                        0.048005077   0.426540662   0.231882745
  Cartesian coordinates (A) :
                                       -0.154731732   2.906166387   1.821034899
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000079
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355218113
  Hirshfeld total electronic charge (e) :
                                       -0.966030627
  Hirshfeld net atomic charge (e) :
                                        0.033969373
  Hirshfeld atomic volume (Bohr**3) :
                                        7.453540435
  Hirshfeld / free atomic volume :
                                        0.719785943
 
 Species     1,  Atom    16  :  H
  Fractional coordinates :
                                        0.048005091   0.573459338   0.731882732
  Cartesian coordinates (A) :
                                       -1.040200338   3.907173225   5.750516250
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000078
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355217699
  Hirshfeld total electronic charge (e) :
                                       -0.966030715
  Hirshfeld net atomic charge (e) :
                                        0.033969285
  Hirshfeld atomic volume (Bohr**3) :
                                        7.453540604
  Hirshfeld / free atomic volume :
                                        0.719785988
 
 Species     1,  Atom    17  :  H
  Fractional coordinates :
                                        0.819907522   0.323307520   0.060477555
  Cartesian coordinates (A) :
                                        4.263876715   2.202803934   0.452694733
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000063
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355211485
  Hirshfeld total electronic charge (e) :
                                       -0.970263714
  Hirshfeld net atomic charge (e) :
                                        0.029736286
  Hirshfeld atomic volume (Bohr**3) :
                                        7.412333205
  Hirshfeld / free atomic volume :
                                        0.715807033
 
 Species     1,  Atom    18  :  H
  Fractional coordinates :
                                        0.819907536   0.676692480   0.560477542
  Cartesian coordinates (A) :
                                        3.378408109   4.610535679   4.382176084
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000062
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355211343
  Hirshfeld total electronic charge (e) :
                                       -0.970263735
  Hirshfeld net atomic charge (e) :
                                        0.029736265
  Hirshfeld atomic volume (Bohr**3) :
                                        7.412333490
  Hirshfeld / free atomic volume :
                                        0.715807070
 
 Species     1,  Atom    19  :  H
  Fractional coordinates :
                                        0.176633726   0.154192696   0.956193486
  Cartesian coordinates (A) :
                                       -0.751713286   1.050567201   7.509821224
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000121
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355284951
  Hirshfeld total electronic charge (e) :
                                       -0.965775346
  Hirshfeld net atomic charge (e) :
                                        0.034224654
  Hirshfeld atomic volume (Bohr**3) :
                                        7.566803171
  Hirshfeld / free atomic volume :
                                        0.730718972
 
 Species     1,  Atom    20  :  H
  Fractional coordinates :
                                        0.176633712   0.845807304   0.456193499
  Cartesian coordinates (A) :
                                        0.133755320   5.762772412   3.580339874
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000122
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355285743
  Hirshfeld total electronic charge (e) :
                                       -0.965775317
  Hirshfeld net atomic charge (e) :
                                        0.034224683
  Hirshfeld atomic volume (Bohr**3) :
                                        7.566803389
  Hirshfeld / free atomic volume :
                                        0.730718937
 
 Species     1,  Atom    21  :  H
  Fractional coordinates :
                                        0.406656655   0.256820797   0.129111559
  Cartesian coordinates (A) :
                                        1.939263769   1.749807310   1.003475759
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000073
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355215271
  Hirshfeld total electronic charge (e) :
                                       -0.964291835
  Hirshfeld net atomic charge (e) :
                                        0.035708165
  Hirshfeld atomic volume (Bohr**3) :
                                        7.425322742
  Hirshfeld / free atomic volume :
                                        0.717061167
 
 Species     1,  Atom    22  :  H
  Fractional coordinates :
                                        0.406656669   0.743179203   0.629111546
  Cartesian coordinates (A) :
                                        1.053795164   5.063532303   4.932957109
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000072
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355214568
  Hirshfeld total electronic charge (e) :
                                       -0.964291803
  Hirshfeld net atomic charge (e) :
                                        0.035708197
  Hirshfeld atomic volume (Bohr**3) :
                                        7.425321850
  Hirshfeld / free atomic volume :
                                        0.717061129
 
 Species     1,  Atom    23  :  H
  Fractional coordinates :
                                        0.223167829   0.411543207   0.969009993
  Cartesian coordinates (A) :
                                       -0.526334277   2.803983634   7.609263224
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000102
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355253296
  Hirshfeld total electronic charge (e) :
                                       -0.961876832
  Hirshfeld net atomic charge (e) :
                                        0.038123168
  Hirshfeld atomic volume (Bohr**3) :
                                        7.416562733
  Hirshfeld / free atomic volume :
                                        0.716212585
 
 Species     1,  Atom    24  :  H
  Fractional coordinates :
                                        0.223167815   0.588456793   0.469010005
  Cartesian coordinates (A) :
                                        0.359134328   4.009355979   3.679781873
  Free atom total nuclear charge (e) :
                                        1.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -1.000000100
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       10.355252175
  Hirshfeld total electronic charge (e) :
                                       -0.961876800
  Hirshfeld net atomic charge (e) :
                                        0.038123200
  Hirshfeld atomic volume (Bohr**3) :
                                        7.416562274
  Hirshfeld / free atomic volume :
                                        0.716212618
 
 Species     2,  Atom     1  :  C
  Fractional coordinates :
                                        0.009821186   0.298795565   0.146563112
  Cartesian coordinates (A) :
                                       -0.207196738   2.035795658   1.151563397
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000000000
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.466465063
  Hirshfeld total electronic charge (e) :
                                       -3.993867628
  Hirshfeld net atomic charge (e) :
                                        0.006132372
  Hirshfeld atomic volume (Bohr**3) :
                                       31.322253640
  Hirshfeld / free atomic volume :
                                        0.814274293
 
 Species     2,  Atom     2  :  C
  Fractional coordinates :
                                        0.009821200   0.701204435   0.646563099
  Cartesian coordinates (A) :
                                       -1.092665343   4.777543954   5.081044747
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000000000
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.466465061
  Hirshfeld total electronic charge (e) :
                                       -3.993867631
  Hirshfeld net atomic charge (e) :
                                        0.006132369
  Hirshfeld atomic volume (Bohr**3) :
                                       31.322254102
  Hirshfeld / free atomic volume :
                                        0.814274305
 
 Species     2,  Atom     3  :  C
  Fractional coordinates :
                                        0.602709992   0.231601114   0.520566032
  Cartesian coordinates (A) :
                                        2.291195096   1.577977043   4.074498836
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000000000
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.466385118
  Hirshfeld total electronic charge (e) :
                                       -3.996722693
  Hirshfeld net atomic charge (e) :
                                        0.003277307
  Hirshfeld atomic volume (Bohr**3) :
                                       31.436681238
  Hirshfeld / free atomic volume :
                                        0.817250728
 
 Species     2,  Atom     4  :  C
  Fractional coordinates :
                                        0.602709978   0.768398886   0.020566045
  Cartesian coordinates (A) :
                                        3.176663701   5.235362570   0.145017485
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000000000
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.466385117
  Hirshfeld total electronic charge (e) :
                                       -3.996722001
  Hirshfeld net atomic charge (e) :
                                        0.003277999
  Hirshfeld atomic volume (Bohr**3) :
                                       31.436677856
  Hirshfeld / free atomic volume :
                                        0.817250640
 
 Species     2,  Atom     5  :  C
  Fractional coordinates :
                                        0.527758923   0.256933631   0.689542760
  Cartesian coordinates (A) :
                                        1.592379017   1.750576085   5.404546274
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000000000
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.465849138
  Hirshfeld total electronic charge (e) :
                                       -4.114446550
  Hirshfeld net atomic charge (e) :
                                       -0.114446550
  Hirshfeld atomic volume (Bohr**3) :
                                       31.077294412
  Hirshfeld / free atomic volume :
                                        0.807919105
 
 Species     2,  Atom     6  :  C
  Fractional coordinates :
                                        0.527758869   0.743066369   0.189542649
  Cartesian coordinates (A) :
                                        2.477847628   5.062763528   1.475063950
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000000000
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.465849149
  Hirshfeld total electronic charge (e) :
                                       -4.114446606
  Hirshfeld net atomic charge (e) :
                                       -0.114446606
  Hirshfeld atomic volume (Bohr**3) :
                                       31.077296531
  Hirshfeld / free atomic volume :
                                        0.807919160
 
 Species     2,  Atom     7  :  C
  Fractional coordinates :
                                        0.216068193   0.278656158   0.044778351
  Cartesian coordinates (A) :
                                        1.072573498   1.898579041   0.345956697
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000000000
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.466004731
  Hirshfeld total electronic charge (e) :
                                       -4.113810793
  Hirshfeld net atomic charge (e) :
                                       -0.113810793
  Hirshfeld atomic volume (Bohr**3) :
                                       30.995912410
  Hirshfeld / free atomic volume :
                                        0.805800151
 
 Species     2,  Atom     8  :  C
  Fractional coordinates :
                                        0.216068207   0.721343842   0.544778338
  Cartesian coordinates (A) :
                                        0.187104892   4.914760571   4.275438048
  Free atom total nuclear charge (e) :
                                        4.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -4.000000000
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       38.466004728
  Hirshfeld total electronic charge (e) :
                                       -4.113810566
  Hirshfeld net atomic charge (e) :
                                       -0.113810566
  Hirshfeld atomic volume (Bohr**3) :
                                       30.995910878
  Hirshfeld / free atomic volume :
                                        0.805800111
 
 Species     3,  Atom     1  :  O
  Fractional coordinates :
                                       -0.000721523   0.131444617   0.252692912
  Cartesian coordinates (A) :
                                       -0.451349813   0.895576813   1.985924110
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000002877
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.707631392
  Hirshfeld total electronic charge (e) :
                                       -6.159589629
  Hirshfeld net atomic charge (e) :
                                       -0.159589629
  Hirshfeld atomic volume (Bohr**3) :
                                       20.741919283
  Hirshfeld / free atomic volume :
                                        0.874904749
 
 Species     3,  Atom     2  :  O
  Fractional coordinates :
                                       -0.000721509   0.868555383   0.752692900
  Cartesian coordinates (A) :
                                       -1.336818418   5.917762800   5.915405461
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000002896
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.707632760
  Hirshfeld total electronic charge (e) :
                                       -6.159589836
  Hirshfeld net atomic charge (e) :
                                       -0.159589836
  Hirshfeld atomic volume (Bohr**3) :
                                       20.741917882
  Hirshfeld / free atomic volume :
                                        0.874904639
 
 Species     3,  Atom     3  :  O
  Fractional coordinates :
                                        0.870846350   0.180921184   0.549825781
  Cartesian coordinates (A) :
                                        3.668829741   1.232677467   4.297060453
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000003456
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.707879525
  Hirshfeld total electronic charge (e) :
                                       -6.159819139
  Hirshfeld net atomic charge (e) :
                                       -0.159819139
  Hirshfeld atomic volume (Bohr**3) :
                                       20.753549985
  Hirshfeld / free atomic volume :
                                        0.875386175
 
 Species     3,  Atom     4  :  O
  Fractional coordinates :
                                        0.870846336   0.819078816   0.049825794
  Cartesian coordinates (A) :
                                        4.554298346   5.580662145   0.367579103
  Free atom total nuclear charge (e) :
                                        6.000000000
  Free atom total electronic charge on real space grid (e) :
                                       -6.000003430
  SCF total electronic charge on real space grid (e) :
                                      -80.000000000
  cut-off radius for r-integrals :
                                       10.000000000
  Free atom volume (Bohr**3) :
                                       23.707870088
  Hirshfeld total electronic charge (e) :
                                       -6.159819234
  Hirshfeld net atomic charge (e) :
                                       -0.159819234
  Hirshfeld atomic volume (Bohr**3) :
                                       20.753540393
  Hirshfeld / free atomic volume :
                                        0.875386119
 
 dftd_sedc_update_TS: filled sedc_ts_veff_div_vfree
%  	  DFT-SEDC: DFT SemiEmpirical Dispersion interaction Correction module
%  	+----------------------------------------------------------------------+
%  
%  	Copyright (c) 2008 Erik McNellis and Joerg Meyer, Fritz-Haber-Institut
%  	der MPG. Distributed under the GNU Lesser General Public License (LGPL).
%  	Please cite "Erik R. McNellis, Joerg Meyer, and Karsten Reuter,
%  	Phys. Rev. B 80, 205414 (2009)" in all publications using this module.
%  
%  	Using scheme (see: Phys. Rev. Lett. 102, 073005 (2009)) : 'TS'
%  	Parameters optimized for DFT x-c functional             :  PBE
%  	'TS' functionals available	: PBE,PBE0,BLYP,B3LYP,AM05
%  	'TS'/PBE parameters		: 'd' = 20.0; 'S_R' =  0.94
%  
%  	 Species dep. parameters:          H          C          O
%  	----------------------------------------------------------
%  	 C_6 coefficient [eV*A^6]  3.884E+00  2.784E+01  9.321E+00
%  	     Polarizability [A^3]  6.668E-01  1.778E+00  8.002E-01
%  	 van der Waals radius [A]  1.640E+00  1.900E+00  1.688E+00
%  
%  			  SEDC Parameter / Setting Summary
%  			+----------------------------------+
%  
%  	Output print level				: High
%  	Printing XYZ file of geometry / forces 		: No
%  	Periodic Boundary Condition (PBC) interaction
%  	energy / atom conv. threshold; shell |dE|	: 1.0E-06 [eV]
%  	 force / atom conv. threshold; shell |dF|max	: 1.0E-07 [eV/A]
%  
%  	  PBC Groups:     Atoms in Group      A    B    C   Fold                        
%  	--------------------------------------------------------
%  	            1     1(H) -    36(O)    +/-  +/-  +/-   F
%  
%  			  SEDC PBC Interaction Energy
%  			+-----------------------------+
%  
%  	Shell     Total E corr.     |dE| / atom     |dF|max / atom
%  	----------------------------------------------------------
%  	    1      -1.80807036     3.576505E-02     4.015633E-02
%  	    2      -1.84534441     1.035390E-03     1.629050E-03
%  	    3      -1.85071319     1.491328E-04     8.562854E-05
%  	    4      -1.85225345     4.278505E-05     1.285339E-05
%  	    5      -1.85285760     1.678191E-05     3.125157E-06
%  	    6      -1.85314232     7.908890E-06     1.005619E-06
%  	    7      -1.85329391     4.210850E-06     3.894255E-07
%  	    8      -1.85338199     2.446600E-06     1.721163E-07
%  	    9      -1.85343665     1.518216E-06     8.401773E-08
%  	   10      -1.85347235     9.918280E-07     4.431934E-08
%  
%  	'TS'/PBE structure energy corr.      =    -0.52052848 [eV]
%  	'TS'/PBE PBC image interaction corr. =    -1.33294388 [eV]
%  	'TS'/PBE total energy correction     =    -1.85347235 [eV]
%  	'TS'/PBE correction |F|max           =     0.02736422 [eV/A]

Dispersion corrected final energy*, Ecor          =  -3409.773153969     eV
Dispersion corrected final free energy* (Ecor-TS) =  -3409.773153969     eV
NB dispersion corrected est. 0K energy* (Ecor-0.5TS) =  -3409.773153969     eV

 * not corrected for finite basis set

Have a nice day.

Writing analysis data to ethanol_crystal.castep_bin

Writing model to ethanol_crystal.check
 
  =====================================================================
  +       Calculation of Nuclear Magnetic Resonance Parameters        +
  + ================================================================= +
 
  Starting Calculation of Chemical Shielding Tensors              |<-- NMR
  +---------------- MEMORY AND SCRATCH DISK ESTIMATES PER PROCESS --------------+
  |                                                     Memory          Disk    |
  | Model and support data                               33.9 MB        22.6 MB |
  | NMR chemical shift calculation requirements          20.1 MB         4.3 MB |
  |                                               ----------------------------- |
  | Approx. total storage required per process           54.0 MB        26.9 MB |
  |                                                                             |
  | Requirements will fluctuate during execution and may exceed these estimates |
  +-----------------------------------------------------------------------------+
  Starting k-point:   1 of   1                                    |<-- NMR
  Diag Hamiltonian (k)   conv in   1 iter.    Time:      1.42 sec |<-- NMR
  Time for Diamagnetic Augmentation                      0.03 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.49 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.48 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.59 sec |<-- NMR
  Total Time for nmr_susceptibility               31.75 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  10 iter.    Time:      8.54 sec |<-- NMR
  Time for Velocity operator                             0.23 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.60 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       1.01 sec |<-- NMR
  Time for Chi                                           0.47 sec |<-- NMR
  Time for Velocity operator                             0.16 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.55 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       1.00 sec |<-- NMR
  Time for Chi                                           0.45 sec |<-- NMR
  Total Time for step 1 of 6:                     31.64 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  10 iter.    Time:      8.48 sec |<-- NMR
  Time for Velocity operator                             0.23 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.62 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       0.98 sec |<-- NMR
  Time for Chi                                           0.47 sec |<-- NMR
  Time for Velocity operator                             0.16 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.51 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       0.99 sec |<-- NMR
  Time for Chi                                           0.45 sec |<-- NMR
  Total Time for step 2 of 6:                     31.55 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  10 iter.    Time:      8.27 sec |<-- NMR
  Time for Velocity operator                             0.23 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.50 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       1.00 sec |<-- NMR
  Time for Chi                                           0.46 sec |<-- NMR
  Time for Velocity operator                             0.16 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.58 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       0.99 sec |<-- NMR
  Time for Chi                                           0.46 sec |<-- NMR
  Total Time for step 3 of 6:                     31.29 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  10 iter.    Time:      8.40 sec |<-- NMR
  Time for Velocity operator                             0.23 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.54 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       0.98 sec |<-- NMR
  Time for Chi                                           0.47 sec |<-- NMR
  Time for Velocity operator                             0.16 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.63 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       0.98 sec |<-- NMR
  Time for Chi                                           0.45 sec |<-- NMR
  Total Time for step 4 of 6:                     31.49 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  10 iter.    Time:      8.45 sec |<-- NMR
  Time for Velocity operator                             0.23 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.46 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       0.99 sec |<-- NMR
  Time for Chi                                           0.46 sec |<-- NMR
  Time for Velocity operator                             0.15 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.48 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       0.99 sec |<-- NMR
  Time for Chi                                           0.47 sec |<-- NMR
  Total Time for step 5 of 6:                     31.31 sec       |<-- NMR
  Diag Hamiltonian (k+q) conv in  10 iter.    Time:      8.51 sec |<-- NMR
  Time for Velocity operator                             0.22 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.49 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       0.99 sec |<-- NMR
  Time for Chi                                           0.47 sec |<-- NMR
  Time for Velocity operator                             0.16 sec |<-- NMR
  Green function converged in  23 iterations. Time:      9.47 sec |<-- NMR
  Time for Paramagnetic Augmentation                     0.07 sec |<-- NMR
  Time for Current                                       0.99 sec |<-- NMR
  Time for Chi                                           0.47 sec |<-- NMR
  Total Time for step 6 of 6:                     31.39 sec       |<-- NMR
  Green function converged in  20 iterations. Time:      8.12 sec |<-- NMR
  Green function converged in  21 iterations. Time:      8.11 sec |<-- NMR
  Green function converged in  21 iterations. Time:      7.81 sec |<-- NMR
  Time for USP L Augment                                27.47 sec |<-- NMR
  Total Time for k-point:   1 of   1             249.34 sec       |<-- NMR
 
Macroscopic Susceptibility     -132.2477   10^-6 cm^3 mol^-1

            -135.0892      0.0000      2.4635
               0.0000   -131.4396      0.0000
               2.4299      0.0000   -130.2142

Contribution to chemical shielding       -6.4526  ppm
  Total Time for Chemical Shielding Tensors      250.25 sec       |<-- NMR
 
  ===============================================================
  |                  Chemical Shielding Tensor                  |
  |-------------------------------------------------------------|
  |     Nucleus                       Shielding tensor          |
  |  Species       Ion            Iso(ppm)   Aniso(ppm)  Asym   |
  |    H           1               23.12      30.87      0.22   |
  |    H           2               23.12      30.87      0.22   |
  |    H           3               22.70      32.69      0.22   |
  |    H           4               22.70      32.69      0.22   |
  |    H           5               26.39       8.85      0.69   |
  |    H           6               26.39       8.85      0.69   |
  |    H           7               26.86       7.06      0.63   |
  |    H           8               26.86       7.06      0.63   |
  |    H           9               29.88       6.46      0.20   |
  |    H          10               29.88       6.46      0.20   |
  |    H          11               29.91       6.53      0.36   |
  |    H          12               29.91       6.53      0.36   |
  |    H          13               29.00       9.06      0.08   |
  |    H          14               29.00       9.06      0.08   |
  |    H          15               26.88       7.34      0.73   |
  |    H          16               26.88       7.34      0.73   |
  |    H          17               26.67       6.97      0.75   |
  |    H          18               26.67       6.97      0.75   |
  |    H          19               29.61       7.81      0.34   |
  |    H          20               29.61       7.81      0.34   |
  |    H          21               29.73       6.42      0.12   |
  |    H          22               29.73       6.42      0.12   |
  |    H          23               29.59       8.60      0.18   |
  |    H          24               29.59       8.60      0.18   |
  |    C           1              111.92      68.82      0.45   |
  |    C           2              111.92      68.82      0.45   |
  |    C           3              111.39      66.49      0.14   |
  |    C           4              111.39      66.49      0.14   |
  |    C           5              157.01      21.00      0.79   |
  |    C           6              157.01      21.00      0.79   |
  |    C           7              155.47      25.57      0.93   |
  |    C           8              155.47      25.57      0.93   |
  |    O           1              249.01     -55.50      0.91   |
  |    O           2              249.01     -55.50      0.91   |
  |    O           3              257.24      85.42      0.31   |
  |    O           4              257.24      85.42      0.31   |
  ===============================================================
 
 ******************** Ewald forces ********************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1     -6.43532    -54.26882    -28.99643 *
 * H         2     -6.43532     54.26882    -28.99642 *
 * H         3     31.74527     -5.24939    -53.53341 *
 * H         4     31.74525      5.24938    -53.53336 *
 * H         5    -27.93776    -36.94219    -31.97859 *
 * H         6    -27.93775     36.94219    -31.97861 *
 * H         7     -7.86046     53.12587    -33.46837 *
 * H         8     -7.86045    -53.12586    -33.46838 *
 * H         9     15.18487     41.46948     33.47292 *
 * H        10     15.18484    -41.46943     33.47292 *
 * H        11     -6.39948    -35.83819     33.14397 *
 * H        12     -6.39948     35.83814     33.14397 *
 * H        13    -45.41318     16.53634      1.61571 *
 * H        14    -45.41319    -16.53635      1.61575 *
 * H        15      1.98974     52.58555     31.56107 *
 * H        16      1.98974    -52.58555     31.56107 *
 * H        17    -46.37251     17.86512    -36.77994 *
 * H        18    -46.37251    -17.86512    -36.77994 *
 * H        19      7.96231    -28.68413    -34.18734 *
 * H        20      7.96230     28.68414    -34.18735 *
 * H        21     45.59204     -1.76067     23.89617 *
 * H        22     45.59204      1.76067     23.89617 *
 * H        23     12.86947     40.29092    -30.42878 *
 * H        24     12.86947    -40.29094    -30.42878 *
 * C         1    -19.38895    110.59660    -40.53349 *
 * C         2    -19.38896   -110.59660    -40.53349 *
 * C         3    -84.95408     39.67471    -55.78325 *
 * C         4    -84.95402    -39.67469    -55.78333 *
 * C         5    -46.77849     30.40134     65.06225 *
 * C         6    -46.77854    -30.40135     65.06233 *
 * C         7     66.69721     23.56104    -44.97803 *
 * C         8     66.69723    -23.56104    -44.97803 *
 * O         1     -1.62585    -37.76403    120.87701 *
 * O         2     -1.62586     37.76403    120.87702 *
 * O         3    111.12518     33.61060     81.03852 *
 * O         4    111.12522    -33.61059     81.03847 *
 *                                                    *
 ******************************************************
 
 *************** Local potential forces ***************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1      6.12500     52.23464     27.58709 *
 * H         2      6.12498    -52.23463     27.58710 *
 * H         3    -30.57998      4.89145     51.31596 *
 * H         4    -30.57998     -4.89145     51.31595 *
 * H         5     26.98877     35.54741     30.89427 *
 * H         6     26.98876    -35.54741     30.89429 *
 * H         7      7.75787    -51.46119     32.43863 *
 * H         8      7.75785     51.46118     32.43865 *
 * H         9    -14.36527    -40.04781    -32.44774 *
 * H        10    -14.36526     40.04781    -32.44775 *
 * H        11      6.48347     34.20005    -32.09916 *
 * H        12      6.48348    -34.20004    -32.09917 *
 * H        13     43.47029    -16.11620     -1.88742 *
 * H        14     43.47029     16.11619     -1.88744 *
 * H        15     -1.88926    -50.98879    -30.37807 *
 * H        16     -1.88927     50.98880    -30.37806 *
 * H        17     44.85158    -17.55917     35.57608 *
 * H        18     44.85157     17.55917     35.57610 *
 * H        19     -8.05011     27.17801     32.94662 *
 * H        20     -8.05010    -27.17801     32.94661 *
 * H        21    -44.06485      1.49850    -22.72098 *
 * H        22    -44.06486     -1.49850    -22.72096 *
 * H        23    -12.55344    -38.67399     29.37188 *
 * H        24    -12.55343     38.67400     29.37187 *
 * C         1     20.35771   -103.53293     35.88364 *
 * C         2     20.35768    103.53292     35.88367 *
 * C         3     76.77042    -38.11984     53.77627 *
 * C         4     76.77044     38.11984     53.77623 *
 * C         5     46.22262    -30.38920    -64.65496 *
 * C         6     46.22270     30.38921    -64.65468 *
 * C         7    -66.55487    -24.12135     44.96185 *
 * C         8    -66.55490     24.12135     44.96188 *
 * O         1      2.86138     33.11360    -73.95986 *
 * O         2      2.86117    -33.11361    -73.95966 *
 * O         3    -85.23159    -33.55832    -38.92471 *
 * O         4    -85.23139     33.55832    -38.92492 *
 *                                                    *
 ******************************************************
 
 ************* Non-local potential forces *************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1      0.29392      2.04006      1.38198 *
 * H         2      0.29384     -2.03945      1.38165 *
 * H         3     -1.17027      0.34480      2.19648 *
 * H         4     -1.17024     -0.34478      2.19659 *
 * H         5      0.94221      1.39557      1.09020 *
 * H         6      0.94310     -1.39893      1.09143 *
 * H         7      0.10406     -1.66185      1.04837 *
 * H         8      0.10427      1.65761      1.04692 *
 * H         9     -0.81598     -1.41734     -1.04109 *
 * H        10     -0.81720      1.42137     -1.04285 *
 * H        11     -0.06812      1.64215     -1.05852 *
 * H        12     -0.06834     -1.63810     -1.05680 *
 * H        13      1.93866     -0.41281      0.26476 *
 * H        14      1.93831      0.41319      0.26478 *
 * H        15     -0.08789     -1.61721     -1.20044 *
 * H        16     -0.08745      1.61662     -1.19980 *
 * H        17      1.54084     -0.31541      1.19538 *
 * H        18      1.54069      0.31516      1.19515 *
 * H        19      0.07531      1.51953      1.26361 *
 * H        20      0.07493     -1.51923      1.26352 *
 * H        21     -1.54964      0.27405     -1.16368 *
 * H        22     -1.54964     -0.27368     -1.16365 *
 * H        23     -0.32229     -1.59846      1.06337 *
 * H        24     -0.32226      1.59954      1.06450 *
 * C         1     -0.96072     -7.05864      4.66030 *
 * C         2     -0.94921      7.06082      4.66424 *
 * C         3      8.21120     -1.55590      2.02294 *
 * C         4      8.19423      1.57907      2.02171 *
 * C         5      0.57950     -0.03501     -0.40642 *
 * C         6      0.58229      0.01033     -0.41398 *
 * C         7     -0.16289      0.53275      0.00619 *
 * C         8     -0.15890     -0.51802      0.01112 *
 * O         1     -1.27183      4.64556    -46.93112 *
 * O         2     -1.14814     -4.65693    -46.93757 *
 * O         3    -25.94185     -0.05605    -42.05510 *
 * O         4    -25.93185      0.05177    -42.08419 *
 *                                                    *
 ******************************************************
 
 *********** External Efield and/or dipole ************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1      0.00000      0.00000      0.00000 *
 * H         2      0.00000      0.00000      0.00000 *
 * H         3      0.00000      0.00000      0.00000 *
 * H         4      0.00000      0.00000      0.00000 *
 * H         5      0.00000      0.00000      0.00000 *
 * H         6      0.00000      0.00000      0.00000 *
 * H         7      0.00000      0.00000      0.00000 *
 * H         8      0.00000      0.00000      0.00000 *
 * H         9      0.00000      0.00000      0.00000 *
 * H        10      0.00000      0.00000      0.00000 *
 * H        11      0.00000      0.00000      0.00000 *
 * H        12      0.00000      0.00000      0.00000 *
 * H        13      0.00000      0.00000      0.00000 *
 * H        14      0.00000      0.00000      0.00000 *
 * H        15      0.00000      0.00000      0.00000 *
 * H        16      0.00000      0.00000      0.00000 *
 * H        17      0.00000      0.00000      0.00000 *
 * H        18      0.00000      0.00000      0.00000 *
 * H        19      0.00000      0.00000      0.00000 *
 * H        20      0.00000      0.00000      0.00000 *
 * H        21      0.00000      0.00000      0.00000 *
 * H        22      0.00000      0.00000      0.00000 *
 * H        23      0.00000      0.00000      0.00000 *
 * H        24      0.00000      0.00000      0.00000 *
 * C         1      0.00000      0.00000      0.00000 *
 * C         2      0.00000      0.00000      0.00000 *
 * C         3      0.00000      0.00000      0.00000 *
 * C         4      0.00000      0.00000      0.00000 *
 * C         5      0.00000      0.00000      0.00000 *
 * C         6      0.00000      0.00000      0.00000 *
 * C         7      0.00000      0.00000      0.00000 *
 * C         8      0.00000      0.00000      0.00000 *
 * O         1      0.00000      0.00000      0.00000 *
 * O         2      0.00000      0.00000      0.00000 *
 * O         3      0.00000      0.00000      0.00000 *
 * O         4      0.00000      0.00000      0.00000 *
 *                                                    *
 ******************************************************
 
 ************** DM correction to forces ***************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1      0.00000      0.00000      0.00000 *
 * H         2      0.00000      0.00000      0.00000 *
 * H         3      0.00000      0.00000      0.00000 *
 * H         4      0.00000      0.00000      0.00000 *
 * H         5      0.00000      0.00000      0.00000 *
 * H         6      0.00000      0.00000      0.00000 *
 * H         7      0.00000      0.00000      0.00000 *
 * H         8      0.00000      0.00000      0.00000 *
 * H         9      0.00000      0.00000      0.00000 *
 * H        10      0.00000      0.00000      0.00000 *
 * H        11      0.00000      0.00000      0.00000 *
 * H        12      0.00000      0.00000      0.00000 *
 * H        13      0.00000      0.00000      0.00000 *
 * H        14      0.00000      0.00000      0.00000 *
 * H        15      0.00000      0.00000      0.00000 *
 * H        16      0.00000      0.00000      0.00000 *
 * H        17      0.00000      0.00000      0.00000 *
 * H        18      0.00000      0.00000      0.00000 *
 * H        19      0.00000      0.00000      0.00000 *
 * H        20      0.00000      0.00000      0.00000 *
 * H        21      0.00000      0.00000      0.00000 *
 * H        22      0.00000      0.00000      0.00000 *
 * H        23      0.00000      0.00000      0.00000 *
 * H        24      0.00000      0.00000      0.00000 *
 * C         1      0.00000      0.00000      0.00000 *
 * C         2      0.00000      0.00000      0.00000 *
 * C         3      0.00000      0.00000      0.00000 *
 * C         4      0.00000      0.00000      0.00000 *
 * C         5      0.00000      0.00000      0.00000 *
 * C         6      0.00000      0.00000      0.00000 *
 * C         7      0.00000      0.00000      0.00000 *
 * C         8      0.00000      0.00000      0.00000 *
 * O         1      0.00000      0.00000      0.00000 *
 * O         2      0.00000      0.00000      0.00000 *
 * O         3      0.00000      0.00000      0.00000 *
 * O         4      0.00000      0.00000      0.00000 *
 *                                                    *
 ******************************************************
 
 ****************** DFTD sedc forces ******************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1      0.00918     -0.00035      0.00943 *
 * H         2      0.00918      0.00035      0.00943 *
 * H         3      0.00337     -0.00334      0.00896 *
 * H         4      0.00337      0.00334      0.00896 *
 * H         5      0.00184     -0.00470     -0.00775 *
 * H         6      0.00184      0.00470     -0.00775 *
 * H         7      0.00207      0.00088     -0.01342 *
 * H         8      0.00207     -0.00088     -0.01342 *
 * H         9     -0.00928      0.00425      0.01493 *
 * H        10     -0.00928     -0.00425      0.01493 *
 * H        11     -0.01740      0.00302      0.01162 *
 * H        12     -0.01740     -0.00302      0.01162 *
 * H        13      0.00652     -0.00899      0.00524 *
 * H        14      0.00652      0.00899      0.00524 *
 * H        15     -0.00674      0.00902      0.00839 *
 * H        16     -0.00674     -0.00902      0.00839 *
 * H        17     -0.00758      0.00207      0.01267 *
 * H        18     -0.00758     -0.00207      0.01267 *
 * H        19      0.01081      0.00844     -0.00504 *
 * H        20      0.01081     -0.00844     -0.00504 *
 * H        21      0.01724     -0.00204     -0.02116 *
 * H        22      0.01724      0.00204     -0.02116 *
 * H        23     -0.00123     -0.00534     -0.01102 *
 * H        24     -0.00123      0.00534     -0.01102 *
 * C         1     -0.01338      0.01086      0.00075 *
 * C         2     -0.01338     -0.01086      0.00075 *
 * C         3     -0.00493      0.00226     -0.01368 *
 * C         4     -0.00493     -0.00226     -0.01368 *
 * C         5     -0.01688     -0.00030      0.01177 *
 * C         6     -0.01688      0.00030      0.01177 *
 * C         7      0.01887     -0.00953     -0.01022 *
 * C         8      0.01887      0.00953     -0.01022 *
 * O         1     -0.01338     -0.00463      0.01100 *
 * O         2     -0.01338      0.00463      0.01100 *
 * O         3      0.02090      0.00697     -0.01248 *
 * O         4      0.02090     -0.00697     -0.01248 *
 *                                                    *
 ******************************************************
 
 ***************** Symmetrised Forces *****************
 *                                                    *
 *            Cartesian components (eV/A)             *
 * -------------------------------------------------- *
 *                   x            y            z      *
 *                                                    *
 * H         1     -0.00733      0.00522     -0.01806 *
 * H         2     -0.00733     -0.00522     -0.01806 *
 * H         3     -0.00166     -0.01648     -0.01190 *
 * H         4     -0.00166      0.01648     -0.01190 *
 * H         5     -0.00456     -0.00224     -0.00123 *
 * H         6     -0.00456      0.00224     -0.00123 *
 * H         7      0.00358      0.00583      0.00452 *
 * H         8      0.00358     -0.00583      0.00452 *
 * H         9     -0.00633      0.00654     -0.00185 *
 * H        10     -0.00633     -0.00654     -0.00185 *
 * H        11     -0.00169      0.00502     -0.00121 *
 * H        12     -0.00169     -0.00502     -0.00121 *
 * H        13      0.00205     -0.00184     -0.00166 *
 * H        14      0.00205      0.00184     -0.00166 *
 * H        15      0.00601     -0.01114     -0.00871 *
 * H        16      0.00601      0.01114     -0.00871 *
 * H        17      0.01219     -0.00727      0.00411 *
 * H        18      0.01219      0.00727      0.00411 *
 * H        19     -0.00193      0.02169      0.01782 *
 * H        20     -0.00193     -0.02169      0.01782 *
 * H        21     -0.00528      0.00966     -0.00960 *
 * H        22     -0.00528     -0.00966     -0.00960 *
 * H        23     -0.00753      0.01259     -0.00396 *
 * H        24     -0.00753     -0.01259     -0.00396 *
 * C         1      0.00033      0.01480      0.01321 *
 * C         2      0.00033     -0.01480      0.01321 *
 * C         3      0.01410     -0.01037      0.00163 *
 * C         4      0.01410      0.01037      0.00163 *
 * C         5      0.00810     -0.01083      0.00907 *
 * C         6      0.00810      0.01083      0.00907 *
 * C         7      0.00026     -0.04445     -0.01770 *
 * C         8      0.00026      0.04445     -0.01770 *
 * O         1      0.01200     -0.00381     -0.00606 *
 * O         2      0.01200      0.00381     -0.00606 *
 * O         3     -0.02230      0.00533      0.03158 *
 * O         4     -0.02230     -0.00533      0.03158 *
 *                                                    *
 ******************************************************
 
 Pseudo atomic calculation performed for H 1s1
 
 Converged in 18 iterations to a total energy of -12.4856 eV
 
 
 Pseudo atomic calculation performed for C 2s2 2p2
 
 Converged in 24 iterations to a total energy of -148.5228 eV
 
 
 Pseudo atomic calculation performed for O 2s2 2p4
 
 Converged in 34 iterations to a total energy of -432.6858 eV
 
Charge spilling parameter for spin component 1 = 1.24%
The total projected population is   79.997  -0.000
 
     Atomic Populations (Mulliken)
     -----------------------------
Species   Ion     s      p      d      f     Total  Charge (e)
==============================================================
  H        1     0.52   0.00   0.00   0.00   0.52     0.48
  H        2     0.52   0.00   0.00   0.00   0.52     0.48
  H        3     0.52   0.00   0.00   0.00   0.52     0.48
  H        4     0.52   0.00   0.00   0.00   0.52     0.48
  H        5     0.77   0.00   0.00   0.00   0.77     0.23
  H        6     0.77   0.00   0.00   0.00   0.77     0.23
  H        7     0.78   0.00   0.00   0.00   0.78     0.22
  H        8     0.78   0.00   0.00   0.00   0.78     0.22
  H        9     0.78   0.00   0.00   0.00   0.78     0.22
  H       10     0.78   0.00   0.00   0.00   0.78     0.22
  H       11     0.77   0.00   0.00   0.00   0.77     0.23
  H       12     0.77   0.00   0.00   0.00   0.77     0.23
  H       13     0.75   0.00   0.00   0.00   0.75     0.25
  H       14     0.75   0.00   0.00   0.00   0.75     0.25
  H       15     0.75   0.00   0.00   0.00   0.75     0.25
  H       16     0.75   0.00   0.00   0.00   0.75     0.25
  H       17     0.77   0.00   0.00   0.00   0.77     0.23
  H       18     0.77   0.00   0.00   0.00   0.77     0.23
  H       19     0.76   0.00   0.00   0.00   0.76     0.24
  H       20     0.76   0.00   0.00   0.00   0.76     0.24
  H       21     0.76   0.00   0.00   0.00   0.76     0.24
  H       22     0.76   0.00   0.00   0.00   0.76     0.24
  H       23     0.77   0.00   0.00   0.00   0.77     0.23
  H       24     0.77   0.00   0.00   0.00   0.77     0.23
  C        1     1.24   2.97   0.00   0.00   4.21    -0.21
  C        2     1.24   2.97   0.00   0.00   4.21    -0.21
  C        3     1.24   2.97   0.00   0.00   4.21    -0.21
  C        4     1.24   2.97   0.00   0.00   4.21    -0.21
  C        5     1.34   3.35   0.00   0.00   4.69    -0.69
  C        6     1.34   3.35   0.00   0.00   4.69    -0.69
  C        7     1.34   3.35   0.00   0.00   4.70    -0.70
  C        8     1.34   3.35   0.00   0.00   4.70    -0.70
  O        1     1.80   4.94   0.00   0.00   6.74    -0.74
  O        2     1.80   4.94   0.00   0.00   6.74    -0.74
  O        3     1.81   4.93   0.00   0.00   6.74    -0.74
  O        4     1.81   4.93   0.00   0.00   6.74    -0.74
==============================================================
 
            Bond              Population      Length (A)
============================================================
         H 3  -- O 3               0.51        1.00185
         H 4  -- O 4               0.51        1.00185
         H 1  -- O 1               0.51        1.00399
         H 2  -- O 2               0.51        1.00399
         H 14 -- C 6               0.84        1.09607
         H 13 -- C 5               0.84        1.09607
         H 24 -- C 8               0.84        1.09734
         H 23 -- C 7               0.84        1.09734
         H 20 -- C 8               0.85        1.09778
         H 19 -- C 7               0.85        1.09779
         H 22 -- C 8               0.85        1.09801
         H 21 -- C 7               0.85        1.09801
         H 11 -- C 5               0.85        1.09812
         H 12 -- C 6               0.85        1.09812
         H 9  -- C 5               0.85        1.09831
         H 10 -- C 6               0.85        1.09831
         H 15 -- C 1               0.87        1.09931
         H 16 -- C 2               0.87        1.09931
         H 5  -- C 3               0.86        1.10190
         H 6  -- C 4               0.86        1.10190
         H 17 -- C 1               0.86        1.10369
         H 18 -- C 2               0.86        1.10369
         H 7  -- C 3               0.87        1.10377
         H 8  -- C 4               0.87        1.10377
          C 2 -- O 2               0.50        1.43383
          C 1 -- O 1               0.50        1.43383
          C 3 -- O 3               0.49        1.43758
          C 4 -- O 4               0.49        1.43758
          C 4 -- C 6               0.70        1.51234
          C 3 -- C 5               0.70        1.51234
          C 2 -- C 8               0.69        1.51843
          C 1 -- C 7               0.69        1.51843
         H 3  -- O 1               0.13        1.65357
         H 4  -- O 2               0.13        1.65357
         H 2  -- O 3               0.14        1.67311
         H 1  -- O 4               0.14        1.67311
         H 16 -- H 18             -0.14        1.76776
         H 15 -- H 17             -0.14        1.76776
         H 11 -- H 13             -0.10        1.76835
         H 12 -- H 14             -0.10        1.76835
         H 20 -- H 24             -0.10        1.77064
         H 19 -- H 23             -0.10        1.77064
         H 6  -- H 8              -0.15        1.77292
         H 5  -- H 7              -0.15        1.77292
         H 22 -- H 24             -0.10        1.77885
         H 21 -- H 23             -0.10        1.77885
         H 20 -- H 22             -0.11        1.77904
         H 19 -- H 21             -0.11        1.77904
         H 9  -- H 11             -0.12        1.77988
         H 10 -- H 12             -0.12        1.77988
         H 9  -- H 13             -0.09        1.78567
         H 10 -- H 14             -0.09        1.78567
         H 3  -- C 3              -0.17        1.99436
         H 4  -- C 4              -0.17        1.99436
         H 1  -- C 1              -0.16        1.99648
         H 2  -- C 2              -0.16        1.99648
         H 16 -- O 2              -0.12        2.03903
         H 15 -- O 1              -0.12        2.03903
         H 8  -- O 4              -0.12        2.08083
         H 7  -- O 3              -0.12        2.08083
         H 17 -- O 1              -0.12        2.08690
         H 18 -- O 2              -0.12        2.08690
         H 6  -- O 4              -0.12        2.09486
         H 5  -- O 3              -0.12        2.09486
         H 14 -- C 4              -0.11        2.15366
         H 13 -- C 3              -0.11        2.15366
         H 6  -- C 6              -0.15        2.15698
         H 5  -- C 5              -0.15        2.15698
         H 24 -- C 2              -0.11        2.15902
         H 23 -- C 1              -0.11        2.15902
         H 8  -- C 6              -0.15        2.16094
         H 7  -- C 5              -0.15        2.16094
         H 12 -- C 4              -0.13        2.16286
         H 11 -- C 3              -0.13        2.16286
         H 10 -- C 4              -0.13        2.16372
         H 9  -- C 3              -0.13        2.16372
         H 18 -- C 8              -0.18        2.16545
         H 17 -- C 7              -0.18        2.16545
         H 16 -- C 8              -0.14        2.16734
         H 15 -- C 7              -0.14        2.16734
         H 22 -- C 2              -0.15        2.17049
         H 21 -- C 1              -0.15        2.17049
         H 20 -- C 2              -0.13        2.17414
         H 19 -- C 1              -0.13        2.17414
         H 15 -- H 24             -0.04        2.22172
         H 16 -- H 23             -0.04        2.22172
         H 2  -- H 3              -0.03        2.24839
         H 1  -- H 4              -0.03        2.24839
         H 5  -- H 12             -0.04        2.27494
         H 6  -- H 11             -0.04        2.27494
         H 3  -- H 5              -0.03        2.33862
         H 4  -- H 6              -0.03        2.33862
         H 4  -- H 8              -0.03        2.34426
         H 3  -- H 7              -0.03        2.34426
         H 2  -- H 18             -0.03        2.35857
         H 1  -- H 17             -0.03        2.35857
         H 7  -- H 10             -0.03        2.36152
         H 8  -- H 9              -0.03        2.36152
         H 1  -- H 3              -0.02        2.36184
         H 2  -- H 4              -0.02        2.36184
         H 10 -- H 18             -0.02        2.38834
         H 9  -- H 17             -0.02        2.38834
          C 6 -- O 4              -0.16        2.40965
          C 5 -- O 3              -0.16        2.40965
         H 7  -- H 24             -0.02        2.41201
         H 8  -- H 23             -0.02        2.41201
         H 17 -- H 21              0.01        2.43154
         H 18 -- H 22              0.01        2.43154
          C 8 -- O 2              -0.14        2.45313
          C 7 -- O 1              -0.14        2.45313
         H 5  -- H 13             -0.02        2.47544
         H 6  -- H 14             -0.02        2.47544
         H 6  -- H 19             -0.02        2.48372
         H 5  -- H 20             -0.02        2.48372
         H 18 -- H 24             -0.02        2.49772
         H 17 -- H 23             -0.02        2.49772
         H 14 -- O 4               0.02        2.49951
         H 13 -- O 3               0.02        2.49951
         H 16 -- H 24             -0.02        2.50130
         H 15 -- H 23             -0.02        2.50130
         H 7  -- H 13             -0.02        2.50781
         H 8  -- H 14             -0.02        2.50781
         H 7  -- H 9              -0.04        2.50842
         H 8  -- H 10             -0.04        2.50842
         H 1  -- H 12             -0.01        2.51248
         H 2  -- H 11             -0.01        2.51248
         H 5  -- H 11             -0.04        2.51954
         H 6  -- H 12             -0.04        2.51954
         H 18 -- H 20             -0.04        2.52362
         H 17 -- H 19             -0.04        2.52362
         H 16 -- H 22             -0.04        2.52792
         H 15 -- H 21             -0.04        2.52792
         H 13 -- H 16             -0.02        2.53206
         H 14 -- H 15             -0.02        2.53206
         H 3  -- H 20             -0.01        2.54478
         H 4  -- H 19             -0.01        2.54478
         H 8  -- H 17             -0.01        2.54840
         H 7  -- H 18             -0.01        2.54840
         H 2  -- H 20             -0.00        2.55278
         H 1  -- H 19             -0.00        2.55278
         H 1  -- H 20             -0.02        2.55845
         H 2  -- H 19             -0.02        2.55845
         H 13 -- H 24             -0.02        2.56541
         H 14 -- H 23             -0.02        2.56541
         H 20 -- O 1              -0.00        2.58302
         H 19 -- O 2              -0.00        2.58302
         H 2  -- C 3              -0.04        2.60623
         H 1  -- C 4              -0.04        2.60623
         H 8  -- H 22             -0.01        2.61736
         H 7  -- H 21             -0.01        2.61736
         H 10 -- H 15             -0.02        2.62541
         H 9  -- H 16             -0.02        2.62541
         H 3  -- H 15             -0.02        2.64878
         H 4  -- H 16             -0.02        2.64878
          O 1 -- O 3              -0.10        2.65507
          O 2 -- O 4              -0.10        2.65507
         H 6  -- H 22             -0.01        2.65697
         H 5  -- H 21             -0.01        2.65697
         H 2  -- C 8              -0.03        2.66276
         H 1  -- C 7              -0.03        2.66276
         H 3  -- C 1              -0.04        2.66906
         H 4  -- C 2              -0.04        2.66906
          O 2 -- O 3              -0.10        2.67693
          O 1 -- O 4              -0.10        2.67693
         H 11 -- O 3              -0.01        2.67735
         H 12 -- O 4              -0.01        2.67735
         H 3  -- H 13             -0.02        2.67846
         H 4  -- H 14             -0.02        2.67846
         H 9  -- O 3              -0.01        2.68682
         H 10 -- O 4              -0.01        2.68682
         H 6  -- O 2               0.00        2.69499
         H 5  -- O 1               0.00        2.69499
         H 14 -- H 24             -0.01        2.71241
         H 13 -- H 23             -0.01        2.71241
         H 22 -- O 2              -0.01        2.72212
         H 21 -- O 1              -0.01        2.72212
         H 13 -- H 19             -0.01        2.76384
         H 14 -- H 20             -0.01        2.76384
         H 20 -- O 2              -0.01        2.76390
         H 19 -- O 1              -0.01        2.76390
         H 12 -- H 18             -0.01        2.82783
         H 11 -- H 17             -0.01        2.82783
         H 3  -- H 12             -0.00        2.82958
         H 4  -- H 11             -0.00        2.82958
         H 11 -- H 19             -0.01        2.83923
         H 12 -- H 20             -0.01        2.83923
         H 12 -- H 21             -0.01        2.84618
         H 11 -- H 22             -0.01        2.84618
         H 1  -- H 14             -0.01        2.87741
         H 2  -- H 13             -0.01        2.87741
         H 1  -- H 15              0.04        2.87898
         H 2  -- H 16              0.04        2.87898
         H 9  -- H 22             -0.01        2.90023
         H 10 -- H 21             -0.01        2.90023
         H 1  -- H 6              -0.01        2.90776
         H 2  -- H 5              -0.01        2.90776
         H 12 -- O 1              -0.01        2.91925
         H 11 -- O 2              -0.01        2.91925
         H 9  -- H 18             -0.01        2.92527
         H 10 -- H 17             -0.01        2.92527
         H 1  -- C 6              -0.03        2.93270
         H 2  -- C 5              -0.03        2.93270
         H 8  -- H 16             -0.01        2.94545
         H 7  -- H 15             -0.01        2.94545
         H 20 -- O 3              -0.01        2.99879
         H 19 -- O 4              -0.01        2.99879
============================================================
 

Writing analysis data to ethanol_crystal.castep_bin

Writing model to ethanol_crystal.check
 
 A BibTeX formatted list of references used in this run has been written to 
 ethanol_crystal.bib
 
Initialisation time =      6.48 s
Calculation time    =    286.85 s
Finalisation time   =      1.06 s
Total time          =    294.40 s
Peak Memory Use     = 296076 kB
  
Overall parallel efficiency rating: Satisfactory (63%)                          
  
Data was distributed by:-
G-vector (5-way); efficiency rating: Satisfactory (64%)                         
k-point (3-way); efficiency rating: Excellent (97%)                             
  
Parallel notes:
1) Calculation only took 293.3 s, so efficiency estimates may be inaccurate.    
2) SMP optimisations were not used.                                             
3) k-points were fully distributed.                                             
 ===============================================
 =                                             =
 =           N   N  I   CCC    SSS             =
 =           NN  N  I  C   C  S                =
 =           N N N  I  C       SSS             =
 =           N  NN  I  C   C      S            =
 =           N   N  I   CCC    SSS             =
 =                                             =
 ===============================================
 =     Nuclear-Independent Chemical Shifts     =
 =                                             =
 ===============================================

 ******************************* User Parameters *******************************
iprint              : 2              # verbosity control (I)
continuation        : default        # continuation filename (S)
task                : magres         # type of calculation (S)
xcfunctional        : pbe            # exchange-correlation functional (S)
sedcapply           : T              # turn on/off semi-empirical dispersion correction scheme (L)
cutoffenergy        : 800.0000000 ev # maximum energy of planewaves in basis set (P)
magreswriteresponse : T              # Write current to file (L)

 *******************************************************************************
  

 Atomic calculation performed for H: 1s1

 Converged in 41 iterations to an ae energy of -12.488 eV

   ============================================================                
   | Pseudopotential Report - Date of generation 18-05-2018   |                
   ------------------------------------------------------------                
   | Element: H Ionic charge:  1.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            1s              1.000           -0.239        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.239   0.599     qc      0         |                
   |          2      0    0.250   0.599     qc      0         |                
   |         loc     1    0.000   0.599     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.421                       |                
   | No partial core correction                               |                
   ------------------------------------------------------------                
   | "1|0.6|13|15|17|10(qc=8)"                                |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                

 Atomic calculation performed for C: 1s2 2s2 2p2

 Converged in 54 iterations to an ae energy of -1027.632 eV

   ============================================================                
   | Pseudopotential Report - Date of generation 18-05-2018   |                
   ------------------------------------------------------------                
   | Element: C Ionic charge:  4.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.505        |                
   |            2p              2.000           -0.194        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.505   1.395     qc      0         |                
   |          2      0    0.250   1.395     qc      0         |                
   |          3      1   -0.194   1.395     qc      0         |                
   |          4      1    0.250   1.395     qc      0         |                
   |         loc     2    0.000   1.395     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.983                       |                
   | Partial core correction Rc = 0.983                       |                
   ------------------------------------------------------------                
   | "2|1.4|10|12|13|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                

 Atomic calculation performed for O: 1s2 2s2 2p4

 Converged in 61 iterations to an ae energy of -2040.902 eV

   ============================================================                
   | Pseudopotential Report - Date of generation 18-05-2018   |                
   ------------------------------------------------------------                
   | Element: O Ionic charge:  6.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.881        |                
   |            2p              4.000           -0.332        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.881   1.100     qc      0         |                
   |          2      0    0.250   1.100     qc      0         |                
   |          3      1   -0.332   1.100     qc      0         |                
   |          4      1    0.250   1.100     qc      0         |                
   |         loc     2    0.000   1.100     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.769                       |                
   | Partial core correction Rc = 0.769                       |                
   ------------------------------------------------------------                
   | "2|1.1|15|18|20|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                

 Pseudo atomic calculation performed for H 1s1

 Converged in 18 iterations to a total energy of -12.4856 eV


 Pseudo atomic calculation performed for C 2s2 2p2

 Converged in 24 iterations to a total energy of -148.5228 eV


 Pseudo atomic calculation performed for O 2s2 2p4

 Converged in 34 iterations to a total energy of -432.6858 eV

Initialising basis set.

Standard grid dimensions:  45  60  72
Fine grid dimensions:      45  60  72

Plane wave load balancing: max  14648 min  14635 average  14642
True cut-off energy of basis :  29.399
 
Calculation parallelised over    1 nodes.
K-points are distributed over    1 groups, each containing    1 nodes.
 
 
 Parsing .nicslist file
 
 Reading current file with FFT grid dimensions          45          60          72
 
 Calculating B field
 
 Writing output to ethanol_crystal.magres_nics
 
 Initialisation time:       6.55 s
 Calculation time:          0.61 s
 ------------------------------------------------------------
 Total time:                7.16 s
 
  Calculation successfully completed
 ===============================================
 =                                             =
 =           N   N  I   CCC    SSS             =
 =           NN  N  I  C   C  S                =
 =           N N N  I  C       SSS             =
 =           N  NN  I  C   C      S            =
 =           N   N  I   CCC    SSS             =
 =                                             =
 ===============================================
 =     Nuclear-Independent Chemical Shifts     =
 =                                             =
 ===============================================

 ******************************* User Parameters *******************************
iprint              : 2              # verbosity control (I)
continuation        : default        # continuation filename (S)
task                : magres         # type of calculation (S)
xcfunctional        : pbe            # exchange-correlation functional (S)
sedcapply           : T              # turn on/off semi-empirical dispersion correction scheme (L)
cutoffenergy        : 800.0000000 ev # maximum energy of planewaves in basis set (P)
magreswriteresponse : T              # Write current to file (L)

 *******************************************************************************
  

 Atomic calculation performed for H: 1s1

 Converged in 41 iterations to an ae energy of -12.488 eV

   ============================================================                
   | Pseudopotential Report - Date of generation 18-05-2018   |                
   ------------------------------------------------------------                
   | Element: H Ionic charge:  1.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            1s              1.000           -0.239        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.239   0.599     qc      0         |                
   |          2      0    0.250   0.599     qc      0         |                
   |         loc     1    0.000   0.599     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.421                       |                
   | No partial core correction                               |                
   ------------------------------------------------------------                
   | "1|0.6|13|15|17|10(qc=8)"                                |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                

 Atomic calculation performed for C: 1s2 2s2 2p2

 Converged in 54 iterations to an ae energy of -1027.632 eV

   ============================================================                
   | Pseudopotential Report - Date of generation 18-05-2018   |                
   ------------------------------------------------------------                
   | Element: C Ionic charge:  4.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.505        |                
   |            2p              2.000           -0.194        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.505   1.395     qc      0         |                
   |          2      0    0.250   1.395     qc      0         |                
   |          3      1   -0.194   1.395     qc      0         |                
   |          4      1    0.250   1.395     qc      0         |                
   |         loc     2    0.000   1.395     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.983                       |                
   | Partial core correction Rc = 0.983                       |                
   ------------------------------------------------------------                
   | "2|1.4|10|12|13|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                

 Atomic calculation performed for O: 1s2 2s2 2p4

 Converged in 61 iterations to an ae energy of -2040.902 eV

   ============================================================                
   | Pseudopotential Report - Date of generation 18-05-2018   |                
   ------------------------------------------------------------                
   | Element: O Ionic charge:  6.00 Level of theory: PBE      |                
   | Atomic Solver: Koelling-Harmon                           |                
   |                                                          |                
   |               Reference Electronic Structure             |                
   |         Orbital         Occupation         Energy        |                
   |            2s              2.000           -0.881        |                
   |            2p              4.000           -0.332        |                
   |                                                          |                
   |                 Pseudopotential Definition               |                
   |        Beta     l      e      Rc     scheme   norm       |                
   |          1      0   -0.881   1.100     qc      0         |                
   |          2      0    0.250   1.100     qc      0         |                
   |          3      1   -0.332   1.100     qc      0         |                
   |          4      1    0.250   1.100     qc      0         |                
   |         loc     2    0.000   1.100     pn      0         |                
   |                                                          |                
   | Augmentation charge Rinner = 0.769                       |                
   | Partial core correction Rc = 0.769                       |                
   ------------------------------------------------------------                
   | "2|1.1|15|18|20|20:21(qc=7)"                             |                
   ------------------------------------------------------------                
   |      Author: Chris J. Pickard, Cambridge University      |                
   ============================================================                

 Pseudo atomic calculation performed for H 1s1

 Converged in 18 iterations to a total energy of -12.4856 eV


 Pseudo atomic calculation performed for C 2s2 2p2

 Converged in 24 iterations to a total energy of -148.5228 eV


 Pseudo atomic calculation performed for O 2s2 2p4

 Converged in 34 iterations to a total energy of -432.6858 eV

Initialising basis set.

Standard grid dimensions:  45  60  72
Fine grid dimensions:      45  60  72

Plane wave load balancing: max  14648 min  14635 average  14642
True cut-off energy of basis :  29.399
 
Calculation parallelised over    1 nodes.
K-points are distributed over    1 groups, each containing    1 nodes.
 
 
 Parsing .nicslist file
 
 Reading current file with FFT grid dimensions          45          60          72
 
 Calculating B field
 
 Writing output to ethanol_crystal.magres_nics
 
 Initialisation time:       6.29 s
 Calculation time:          0.23 s
 ------------------------------------------------------------
 Total time:                6.52 s
 
  Calculation successfully completed


==> anc/ethanol/ethanol_crystal.cell <==
#
# CELL written by cell_write: Keith Refson, Oct 2006
#
%BLOCK lattice_cart
   ANG
       5.33106303111496        0.00000000000000      -0.275593588628525E-01
       0.00000000000000        6.81333961271328        0.00000000000000    
      -1.77093740516830        0.00000000000000        7.85896290409879    
%ENDBLOCK lattice_cart

%BLOCK cell_constraints
      1   2   3
      0   5   0
%ENDBLOCK cell_constraints

%BLOCK positions_frac
   H              0.952003772012266       0.013011266023392       0.178060304993271
   H              0.952003785949419       0.986988733976608       0.678060292147125
   H              0.915642734532657       0.161060105672611       0.436704345623195
   H              0.915642748469811       0.838939894327389       0.936704332777050
   H              0.483362549909961       0.117088331241203       0.444439941782995
   H              0.483362563847114       0.882911668758797       0.944439928936849
   H              0.568458321808141       0.368738739363332       0.445955444224273
   H              0.568458335745294       0.631261260636669       0.945955431378127
   H              0.639602826866930       0.375107719952577       0.764469469733969
   H              0.639602812929776       0.624892280047423       0.264469482580115
   H              0.561414263521028       0.121154197049039       0.764712080785678
   H              0.561414249583874       0.878845802950962       0.264712093631823
   H              0.322361573890812       0.291761964474944       0.669114270009302
   H              0.322361559953658       0.708238035525056       0.169114282855447
   H              0.048005077477147       0.426540661764931       0.231882744641899
   H              0.048005091414301       0.573459338235069       0.731882731795753
   H              0.819907521803013       0.323307520119835       0.060477554647038
   H              0.819907535740167       0.676692479880165       0.560477541800892
   H              0.176633725768244       0.154192695633590       0.956193486117039
   H              0.176633711831090       0.845807304366410       0.456193498963185
   H              0.406656654832539       0.256820797082412       0.129111559336966
   H              0.406656668769693       0.743179202917588       0.629111546490821
   H              0.223167829334882       0.411543206854928       0.969009992643885
   H              0.223167815397728       0.588456793145072       0.469010005490030
   C              0.009821185659099       0.298795564879255       0.146563112225701
   C              0.009821199596253       0.701204435120745       0.646563099379555
   C              0.602709991506542       0.231601113812985       0.520566032283686
   C              0.602709977569388       0.768398886187015       0.020566045129832
   C              0.527758922858995       0.256933630831402       0.689542759963800
   C              0.527758868712123       0.743066369168599       0.189542648872219
   C              0.216068192719009       0.278656158264454       0.044778350818722
   C              0.216068206656163       0.721343841735546       0.544778337972577
   O             -0.000721522513435       0.131444616514936       0.252692912458120
   O             -0.000721508576281       0.868555383485064       0.752692899611974
   O              0.870846350208785       0.180921183643455       0.549825781493727
   O              0.870846336271631       0.819078816356545       0.049825794339872
%ENDBLOCK positions_frac

FIX_COM : true

%BLOCK species_gamma
   radsectesla
   H          267522128.0    
%ENDBLOCK species_gamma

%BLOCK species_pot
   H       1|0.6|13|15|17|10(qc=8)
   C       2|1.4|10|12|13|20:21(qc=7)
   O       2|1.1|15|18|20|20:21(qc=7)
%ENDBLOCK species_pot

SYMMETRY_TOL :     0.001000

%BLOCK symmetry_ops
# Symm. op. 1       E
          1.000000000000000       0.000000000000000      -0.000000000000000
          0.000000000000000       1.000000000000000       0.000000000000000
          0.000000000000000       0.000000000000000       1.000000000000000
          0.000000000000000       0.000000000000000       0.000000000000000
# Symm. op. 2       c
          1.000000000000000       0.000000000000000      -0.000000000000000
          0.000000000000000      -1.000000000000000       0.000000000000000
          0.000000000000000       0.000000000000000       1.000000000000000
          0.000000000000000       0.000000000000000       0.500000000000000
%ENDBLOCK symmetry_ops

kpoint_mp_grid :    3   2   2



==> anc/ethanol/ethanol_crystal.magres <==
#$magres-abinitio-v1.0
# See http://www.ccpnc.ac.uk/pmwiki.php/CCPNC/Fileformat for format definition and code samples and libraries
[calculation]
calc_code CASTEP
calc_code_version  16.1
calc_code_hgversion f8ea1bd8badc+  Tue, 08 Dec 2015 11:54:45 +0000                  
calc_code_platform linux_x86_64_ifort15                                            
calc_name ethanol_crystal
calc_comment                                                                                 
calc_xcfunctional PBE 
calc_cutoffenergy    800.00000000 eV
calc_pspot H 1|0.6|13|15|17|10(qc=8)
calc_pspot C 2|1.4|10|12|13|20:21(qc=7)
calc_pspot O 2|1.1|15|18|20|20:21(qc=7)
calc_kpoint_mp_grid 3 2 2
calc_kpoint_mp_offset       0.00000000      0.00000000      0.00000000
[/calculation]
[atoms]
units lattice Angstrom
lattice           5.3310630311149598E+00          0.0000000000000000E+00         -2.7559358862852500E-02          0.0000000000000000E+00          6.8133396127132801E+00          0.0000000000000000E+00         -1.7709374051683000E+00          0.0000000000000000E+00          7.8589629040987896E+00
units atom Angstrom
symmetry x,y,z
symmetry x,-y,z+1/2
atom H       H          1          4.7598584599683260E+00          8.8650174208727117E-02          1.3731327180429580E+00
atom H       H          2          3.8743898544337383E+00          6.7246894385045533E+00          5.3026140687508692E+00
atom H       H          3          4.1079730711123954E+00          1.0973571980069876E+00          3.4068087256002766E+00
atom H       H          4          3.2225044655778103E+00          5.7159824147062936E+00          7.3362900763081953E+00
atom H       H          5          1.7897609031961252E+00          7.9776256543218238E-01          3.4795158535985515E+00
atom H       H          6          9.0429229766153707E-01          6.0155770472810977E+00          7.4089972043064618E+00
atom H       H          7          2.2407279669058209E+00          2.5123422596461480E+00          3.4890809461501733E+00
atom H       H          8          1.3552593613712329E+00          4.3009973530671388E+00          7.4185622968580835E+00
atom H       H          9          2.0559354058458514E+00          2.5557362873874525E+00          5.9903101601200133E+00
atom H       H         10          2.9414040113804343E+00          4.2576033253258281E+00          2.0608288094121030E+00
atom H       H         11          1.6386775973501442E+00          8.2546469000068790E-01          5.9943716580517394E+00
atom H       H         12          2.5241462028847290E+00          5.9878749227125994E+00          2.0648903073438212E+00
atom H       H         13          5.3357038012998681E-01          1.9878733500401808E+00          5.2496601483077940E+00
atom H       H         14          1.4190389856645718E+00          4.8254662626730997E+00          1.3201787975998760E+00
atom H       H         15         -1.5473173225520037E-01          2.9061663872359413E+00          1.8210348990838647E+00
atom H       H         16         -1.0402003377897835E+00          3.9071732254773393E+00          5.7505162497917759E+00
atom H       H         17          4.2638767147195749E+00          2.2028039339205678E+00          4.5269473287395773E-01
atom H       H         18          3.3784081091849929E+00          4.6105356787927123E+00          4.3821760835818697E+00
atom H       H         19         -7.5171328565175655E-01          1.0505672011513809E+00          7.5098212242989808E+00
atom H       H         20          1.3375531988282663E-01          5.7627724115619001E+00          3.5803398735910696E+00
atom H       H         21          1.9392637690651857E+00          1.7498073101301972E+00          1.0034757586350684E+00
atom H       H         22          1.0537951635306009E+00          5.0635323025830834E+00          4.9329571093429871E+00
atom H       H         23         -5.2633427725355286E-01          2.8039836336077366E+00          7.6092632235940485E+00
atom H       H         24          3.5913432828103170E-01          4.0093559791055435E+00          3.6797818728861307E+00
atom C       C          1         -2.0719673786943418E-01          2.0357956582948691E+00          1.1515633965110141E+00
atom C       C          2         -1.0926653434040172E+00          4.7775439544184115E+00          5.0810447472189253E+00
atom C       C          3          2.2911950957729088E+00          1.5779770430905276E+00          4.0744988359052252E+00
atom C       C          4          3.1766637013074925E+00          5.2353625696227537E+00          1.4501748519731472E-01
atom C       C          5          1.5923790169117600E+00          1.7505760847818417E+00          5.4045462737972558E+00
atom C       C          6          2.4778476275717591E+00          5.0627635279314456E+00          1.4750639501755010E+00
atom C       C          7          1.0725734979975083E+00          1.8985790414297057E+00          3.4595669712906674E-01
atom C       C          8          1.8710489246292314E-01          4.9147605712835745E+00          4.2754380478369844E+00
atom O       O          1         -4.5134981269049379E-01          8.9557681257911970E-01          1.9859241098349234E+00
atom O       O          2         -1.3368184182250771E+00          5.9177628001341605E+00          5.9154054605428339E+00
atom O       O          3          3.6688297406063115E+00          1.2326774672969261E+00          4.2970604533965187E+00
atom O       O          4          4.5542983461408966E+00          5.5806621454163539E+00          3.6757910268859928E-01
[/atoms]
[magres]
units ms ppm
ms H         1          1.2036325862121908E+01          5.4977965792609940E+00          1.8767447058656930E+00          5.0278960172186293E+00          3.3922769792049117E+01          1.4037347012114489E+01          1.4403855487309756E+00          1.2235181446663066E+01          2.3401525973970774E+01
ms H         2          1.2036325862121908E+01         -5.4977965792609940E+00          1.8767447058656930E+00         -5.0278960172186293E+00          3.3922769792049117E+01         -1.4037347012114489E+01          1.4403855487309756E+00         -1.2235181446663066E+01          2.3401525973970774E+01
ms H         3          2.1171504511510086E+01         -3.1987659225632381E+00         -1.3951984556307666E+01         -2.9670691025724905E+00          1.0159196887082530E+01          2.8566911858431236E+00         -1.1657213500064012E+01          3.5016504342473733E+00          3.6763973406136621E+01
ms H         4          2.1171504511510086E+01          3.1987659225632381E+00         -1.3951984556307666E+01          2.9670691025724905E+00          1.0159196887082530E+01         -2.8566911858431236E+00         -1.1657213500064012E+01         -3.5016504342473733E+00          3.6763973406136621E+01
ms H         5          2.9800344001814196E+01          2.0311306507584521E+00          3.3418433202342102E+00          2.3810089286954697E-01          2.2990551090887692E+01          2.6348202005405827E+00          2.9023272956407604E+00          2.8747654062322074E+00          2.6388127822689917E+01
ms H         6          2.9800344001814196E+01         -2.0311306507584521E+00          3.3418433202342102E+00         -2.3810089286954697E-01          2.2990551090887692E+01         -2.6348202005405827E+00          2.9023272956407604E+00         -2.8747654062322074E+00          2.6388127822689917E+01
ms H         7          2.7327662804050618E+01         -3.5748366407030394E+00          9.8313850379691947E-01         -1.8404390961598274E+00          2.6958982644714823E+01         -3.4555430060192491E+00          9.1482279530483845E-01         -2.9615869807337023E+00          2.6289324587601108E+01
ms H         8          2.7327662804050618E+01          3.5748366407030394E+00          9.8313850379691947E-01          1.8404390961598274E+00          2.6958982644714823E+01          3.4555430060192491E+00          9.1482279530483845E-01          2.9615869807337023E+00          2.6289324587601108E+01
ms H         9          2.7537726377066409E+01          1.2553690632399856E+00          3.6250880318277040E-01          7.0899360279060164E-01          3.1653093861592655E+01          2.4572427619756962E+00          1.1675056257624206E+00          3.2147242115318591E+00          3.0452232964959300E+01
ms H        10          2.7537726377066409E+01         -1.2553690632399856E+00          3.6250880318277040E-01         -7.0899360279060164E-01          3.1653093861592655E+01         -2.4572427619756962E+00          1.1675056257624206E+00         -3.2147242115318591E+00          3.0452232964959300E+01
ms H        11          2.8163137218950027E+01         -5.9445460005564561E-02         -1.1325824747496078E+00          2.6264816101493393E-01          3.1357153317692795E+01         -3.2590794458030516E+00         -9.1143529493803477E-01         -3.4176522481036837E+00          3.0221738303622086E+01
ms H        12          2.8163137218950027E+01          5.9445460005564561E-02         -1.1325824747496078E+00         -2.6264816101493393E-01          3.1357153317692795E+01          3.2590794458030516E+00         -9.1143529493803477E-01          3.4176522481036837E+00          3.0221738303622086E+01
ms H        13          3.4866184189526727E+01         -9.5006438117934422E-01          4.1939713811374330E-01         -1.5522124237637451E+00          2.6100739501198053E+01         -1.0429172370351150E-01         -1.4712331876827339E-01          5.5165984054739758E-01          2.6047276880155845E+01
ms H        14          3.4866184189526727E+01          9.5006438117934422E-01          4.1939713811374330E-01          1.5522124237637451E+00          2.6100739501198053E+01          1.0429172370351150E-01         -1.4712331876827339E-01         -5.5165984054739758E-01          2.6047276880155845E+01
ms H        15          2.3704157703682686E+01         -2.0963522115524116E-01         -1.2566092297289528E+00         -5.6093411383141611E-02          3.1685387943891985E+01          1.3998760778500658E+00         -2.0439706010162051E+00         -2.9649423201179879E-02          2.5235774835999795E+01
ms H        16          2.3704157703682686E+01          2.0963522115524116E-01         -1.2566092297289528E+00          5.6093411383141611E-02          3.1685387943891985E+01         -1.3998760778500658E+00         -2.0439706010162051E+00          2.9649423201179879E-02          2.5235774835999795E+01
ms H        17          2.7448345437549619E+01         -1.0307583028860743E+00          1.3550573502975538E+00         -2.2645602340637683E+00          2.6333095805441683E+01         -4.1205603466671734E+00          1.8565305986608205E+00         -3.2152694072911170E+00          2.6229824794037579E+01
ms H        18          2.7448345437549619E+01          1.0307583028860743E+00          1.3550573502975538E+00          2.2645602340637683E+00          2.6333095805441683E+01          4.1205603466671734E+00          1.8565305986608205E+00          3.2152694072911170E+00          2.6229824794037579E+01
ms H        19          2.7320202560605814E+01         -7.0176560128508536E-02         -8.4384892808085543E-01          9.1453020767430859E-01          3.0109272995217058E+01          4.2255813349969333E+00         -7.4244735400835227E-01          3.7645786040170433E+00          3.1408801100943993E+01
ms H        20          2.7320202560605814E+01          7.0176560128508536E-02         -8.4384892808085543E-01         -9.1453020767430859E-01          3.0109272995217058E+01         -4.2255813349969333E+00         -7.4244735400835227E-01         -3.7645786040170433E+00          3.1408801100943993E+01
ms H        21          3.2824920102720476E+01         -2.9850086589442643E-01          2.9626506079688286E+00         -1.0478161671465362E-01          2.7557746194723446E+01         -1.2633811952954219E-01          1.9974313660088820E+00          4.8753273559796706E-01          2.8814143800286203E+01
ms H        22          3.2824920102720476E+01          2.9850086589442643E-01          2.9626506079688286E+00          1.0478161671465362E-01          2.7557746194723446E+01          1.2633811952954219E-01          1.9974313660088820E+00         -4.8753273559796706E-01          2.8814143800286203E+01
ms H        23          2.7501794316783425E+01          2.5621239691802709E+00         -2.2873827555664907E+00          1.8554369507694330E+00          3.1532368938372056E+01         -3.3089910846843944E+00         -1.9776923371888468E+00         -3.4558895866561827E+00          2.9747371484876801E+01
ms H        24          2.7501794316783425E+01         -2.5621239691802709E+00         -2.2873827555664907E+00         -1.8554369507694330E+00          3.1532368938372056E+01          3.3089910846843944E+00         -1.9776923371888468E+00          3.4558895866561827E+00          2.9747371484876801E+01
ms C         1          9.8202201081427120E+01          6.5144326752105535E+00         -1.3367553458715268E+01          3.3386367218422537E+00          1.3440081643939655E+02         -3.3662201495511290E+01         -1.0374715488774260E+01         -3.3715087260574506E+01          1.0315986830688837E+02
ms C         2          9.8202201081427120E+01         -6.5144326752105535E+00         -1.3367553458715268E+01         -3.3386367218422537E+00          1.3440081643939655E+02          3.3662201495511290E+01         -1.0374715488774260E+01          3.3715087260574506E+01          1.0315986830688837E+02
ms C         3          1.4882731028727301E+02         -1.7670834513838976E+01          1.2917972731489602E+01         -1.6130006059614729E+01          9.0802420000554221E+01         -4.2610107835296880E+00          9.7709072999554252E+00         -3.1662116365339408E+00          9.4528005822385396E+01
ms C         4          1.4882731028727301E+02          1.7670834513838976E+01          1.2917972731489602E+01          1.6130006059614729E+01          9.0802420000554221E+01          4.2610107835296880E+00          9.7709072999554252E+00          3.1662116365339408E+00          9.4528005822385396E+01
ms C         5          1.5958033390348831E+02         -4.3377233061125855E+00         -2.7074030134486677E+00         -4.0832143369127865E+00          1.4562869882362992E+02          7.9387123825013950E-01         -1.1400291079996375E+01          2.9161889841995325E+00          1.6583441130987023E+02
ms C         6          1.5958033390348831E+02          4.3377233061125855E+00         -2.7074030134486677E+00          4.0832143369127865E+00          1.4562869882362992E+02         -7.9387123825013950E-01         -1.1400291079996375E+01         -2.9161889841995325E+00          1.6583441130987023E+02
ms C         7          1.6172499111621681E+02          2.9364544159108688E+00         -1.5142564538544534E+01         -4.3695738170673888E+00          1.5264899608073654E+02         -4.0464019818126582E+00         -1.3126784242741206E+01         -1.0341166051600332E+01          1.5203451356553992E+02
ms C         8          1.6172499111621681E+02         -2.9364544159108688E+00         -1.5142564538544534E+01          4.3695738170673888E+00          1.5264899608073654E+02          4.0464019818126582E+00         -1.3126784242741206E+01          1.0341166051600332E+01          1.5203451356553992E+02
ms O         1          2.4356837245026270E+02          5.8312569472217941E+00         -2.7809862568800270E+01          7.0744780021867752E+00          2.4529910920039453E+02          2.2340264298276843E+01         -1.6848924397550462E+01          3.0833019362387351E+01          2.5815756600148575E+02
ms O         2          2.4356837245026270E+02         -5.8312569472217941E+00         -2.7809862568800270E+01         -7.0744780021867752E+00          2.4529910920039453E+02         -2.2340264298276843E+01         -1.6848924397550462E+01         -3.0833019362387351E+01          2.5815756600148575E+02
ms O         3          2.5091313000966659E+02         -1.1336341733229920E+01         -3.3765463389237865E+01         -1.0032465230278575E+01          2.3006652900279636E+02          1.4020198095006009E-01         -4.2303352459140775E+01          8.1167425891972389E-01          2.9074241122816551E+02
ms O         4          2.5091313000966659E+02          1.1336341733229920E+01         -3.3765463389237865E+01          1.0032465230278575E+01          2.3006652900279636E+02         -1.4020198095006009E-01         -4.2303352459140775E+01         -8.1167425891972389E-01          2.9074241122816551E+02
[/magres]
[magres_old]
============
Atom: H        1
============
H        1 Coordinates      4.760    0.089    1.373   A
 
TOTAL Shielding Tensor

              12.0363      5.4978      1.8767
               5.0279     33.9228     14.0373
               1.4404     12.2352     23.4015

H        1 Eigenvalue  sigma_xx      10.5437 (ppm)
H        1 Eigenvector sigma_xx       0.9188     -0.3292      0.2178
H        1 Eigenvalue  sigma_yy      15.1187 (ppm)
H        1 Eigenvector sigma_yy       0.3586      0.4651     -0.8094
H        1 Eigenvalue  sigma_zz      43.6982 (ppm)
H        1 Eigenvector sigma_zz       0.1652      0.8218      0.5454
 
H        1 Isotropic:       23.1202 (ppm)
H        1 Anisotropy:      30.8670 (ppm)
H        1 Asymmetry:        0.2223
 
============
Atom: H        2
============
H        2 Coordinates      3.874    6.725    5.303   A
 
TOTAL Shielding Tensor

              12.0363     -5.4978      1.8767
              -5.0279     33.9228    -14.0373
               1.4404    -12.2352     23.4015

H        2 Eigenvalue  sigma_xx      10.5437 (ppm)
H        2 Eigenvector sigma_xx       0.9188      0.3292      0.2178
H        2 Eigenvalue  sigma_yy      15.1187 (ppm)
H        2 Eigenvector sigma_yy      -0.3586      0.4651      0.8094
H        2 Eigenvalue  sigma_zz      43.6982 (ppm)
H        2 Eigenvector sigma_zz       0.1652     -0.8218      0.5454
 
H        2 Isotropic:       23.1202 (ppm)
H        2 Anisotropy:      30.8670 (ppm)
H        2 Asymmetry:        0.2223
 
============
Atom: H        3
============
H        3 Coordinates      4.108    1.097    3.407   A
 
TOTAL Shielding Tensor

              21.1715     -3.1988    -13.9520
              -2.9671     10.1592      2.8567
             -11.6572      3.5017     36.7640

H        3 Eigenvalue  sigma_xx       9.3531 (ppm)
H        3 Eigenvector sigma_xx       0.2640      0.9645      0.0115
H        3 Eigenvalue  sigma_yy      14.2479 (ppm)
H        3 Eigenvector sigma_yy      -0.8307      0.2334     -0.5054
H        3 Eigenvalue  sigma_zz      44.4937 (ppm)
H        3 Eigenvector sigma_zz      -0.4901      0.1239      0.8628
 
H        3 Isotropic:       22.6982 (ppm)
H        3 Anisotropy:      32.6932 (ppm)
H        3 Asymmetry:        0.2246
 
============
Atom: H        4
============
H        4 Coordinates      3.223    5.716    7.336   A
 
TOTAL Shielding Tensor

              21.1715      3.1988    -13.9520
               2.9671     10.1592     -2.8567
             -11.6572     -3.5017     36.7640

H        4 Eigenvalue  sigma_xx       9.3531 (ppm)
H        4 Eigenvector sigma_xx       0.2640     -0.9645      0.0115
H        4 Eigenvalue  sigma_yy      14.2479 (ppm)
H        4 Eigenvector sigma_yy       0.8307      0.2334      0.5054
H        4 Eigenvalue  sigma_zz      44.4937 (ppm)
H        4 Eigenvector sigma_zz      -0.4901     -0.1239      0.8628
 
H        4 Isotropic:       22.6982 (ppm)
H        4 Anisotropy:      32.6932 (ppm)
H        4 Asymmetry:        0.2246
 
============
Atom: H        5
============
H        5 Coordinates      1.790    0.798    3.480   A
 
TOTAL Shielding Tensor

              29.8003      2.0311      3.3418
               0.2381     22.9906      2.6348
               2.9023      2.8748     26.3881

H        5 Eigenvalue  sigma_xx      21.4110 (ppm)
H        5 Eigenvector sigma_xx       0.0785      0.8505     -0.5200
H        5 Eigenvalue  sigma_yy      25.4778 (ppm)
H        5 Eigenvector sigma_yy      -0.5964      0.4581      0.6592
H        5 Eigenvalue  sigma_zz      32.2902 (ppm)
H        5 Eigenvector sigma_zz       0.7989      0.2584      0.5432
 
H        5 Isotropic:       26.3930 (ppm)
H        5 Anisotropy:       8.8457 (ppm)
H        5 Asymmetry:        0.6896
 
============
Atom: H        6
============
H        6 Coordinates      0.904    6.016    7.409   A
 
TOTAL Shielding Tensor

              29.8003     -2.0311      3.3418
              -0.2381     22.9906     -2.6348
               2.9023     -2.8748     26.3881

H        6 Eigenvalue  sigma_xx      21.4110 (ppm)
H        6 Eigenvector sigma_xx      -0.0785      0.8505      0.5200
H        6 Eigenvalue  sigma_yy      25.4778 (ppm)
H        6 Eigenvector sigma_yy      -0.5964     -0.4581      0.6592
H        6 Eigenvalue  sigma_zz      32.2902 (ppm)
H        6 Eigenvector sigma_zz       0.7989     -0.2584      0.5432
 
H        6 Isotropic:       26.3930 (ppm)
H        6 Anisotropy:       8.8457 (ppm)
H        6 Asymmetry:        0.6896
 
============
Atom: H        7
============
H        7 Coordinates      2.241    2.512    3.489   A
 
TOTAL Shielding Tensor

              27.3277     -3.5748      0.9831
              -1.8404     26.9590     -3.4555
               0.9148     -2.9616     26.2893

H        7 Eigenvalue  sigma_xx      23.0239 (ppm)
H        7 Eigenvector sigma_xx      -0.3177     -0.7209     -0.6160
H        7 Eigenvalue  sigma_yy      25.9877 (ppm)
H        7 Eigenvector sigma_yy      -0.7779     -0.1733      0.6040
H        7 Eigenvalue  sigma_zz      31.5644 (ppm)
H        7 Eigenvector sigma_zz       0.5421     -0.6711      0.5057
 
H        7 Isotropic:       26.8587 (ppm)
H        7 Anisotropy:       7.0586 (ppm)
H        7 Asymmetry:        0.6298
 
============
Atom: H        8
============
H        8 Coordinates      1.355    4.301    7.419   A
 
TOTAL Shielding Tensor

              27.3277      3.5748      0.9831
               1.8404     26.9590      3.4555
               0.9148      2.9616     26.2893

H        8 Eigenvalue  sigma_xx      23.0239 (ppm)
H        8 Eigenvector sigma_xx      -0.3177      0.7209     -0.6160
H        8 Eigenvalue  sigma_yy      25.9877 (ppm)
H        8 Eigenvector sigma_yy       0.7779     -0.1733     -0.6040
H        8 Eigenvalue  sigma_zz      31.5644 (ppm)
H        8 Eigenvector sigma_zz       0.5421      0.6711      0.5057
 
H        8 Isotropic:       26.8587 (ppm)
H        8 Anisotropy:       7.0586 (ppm)
H        8 Asymmetry:        0.6298
 
============
Atom: H        9
============
H        9 Coordinates      2.056    2.556    5.990   A
 
TOTAL Shielding Tensor

              27.5377      1.2554      0.3625
               0.7090     31.6531      2.4572
               1.1675      3.2147     30.4522

H        9 Eigenvalue  sigma_xx      27.3040 (ppm)
H        9 Eigenvector sigma_xx       0.9825     -0.1605     -0.0942
H        9 Eigenvalue  sigma_yy      28.1545 (ppm)
H        9 Eigenvector sigma_yy       0.0272      0.6248     -0.7803
H        9 Eigenvalue  sigma_zz      34.1846 (ppm)
H        9 Eigenvector sigma_zz       0.1841      0.7641      0.6183
 
H        9 Isotropic:       29.8810 (ppm)
H        9 Anisotropy:       6.4554 (ppm)
H        9 Asymmetry:        0.1976
 
============
Atom: H       10
============
H       10 Coordinates      2.941    4.258    2.061   A
 
TOTAL Shielding Tensor

              27.5377     -1.2554      0.3625
              -0.7090     31.6531     -2.4572
               1.1675     -3.2147     30.4522

H       10 Eigenvalue  sigma_xx      27.3040 (ppm)
H       10 Eigenvector sigma_xx       0.9825      0.1605     -0.0942
H       10 Eigenvalue  sigma_yy      28.1545 (ppm)
H       10 Eigenvector sigma_yy      -0.0272      0.6248      0.7803
H       10 Eigenvalue  sigma_zz      34.1846 (ppm)
H       10 Eigenvector sigma_zz       0.1841     -0.7641      0.6183
 
H       10 Isotropic:       29.8810 (ppm)
H       10 Anisotropy:       6.4554 (ppm)
H       10 Asymmetry:        0.1976
 
============
Atom: H       11
============
H       11 Coordinates      1.639    0.825    5.994   A
 
TOTAL Shielding Tensor

              28.1631     -0.0594     -1.1326
               0.2626     31.3572     -3.2591
              -0.9114     -3.4177     30.2217

H       11 Eigenvalue  sigma_xx      26.9525 (ppm)
H       11 Eigenvector sigma_xx       0.5323      0.5035      0.6806
H       11 Eigenvalue  sigma_yy      28.5237 (ppm)
H       11 Eigenvector sigma_yy       0.8378     -0.4285     -0.3382
H       11 Eigenvalue  sigma_zz      34.2658 (ppm)
H       11 Eigenvector sigma_zz      -0.1213     -0.7502      0.6500
 
H       11 Isotropic:       29.9140 (ppm)
H       11 Anisotropy:       6.5277 (ppm)
H       11 Asymmetry:        0.3611
 
============
Atom: H       12
============
H       12 Coordinates      2.524    5.988    2.065   A
 
TOTAL Shielding Tensor

              28.1631      0.0594     -1.1326
              -0.2626     31.3572      3.2591
              -0.9114      3.4177     30.2217

H       12 Eigenvalue  sigma_xx      26.9525 (ppm)
H       12 Eigenvector sigma_xx      -0.5323      0.5035     -0.6806
H       12 Eigenvalue  sigma_yy      28.5237 (ppm)
H       12 Eigenvector sigma_yy       0.8378      0.4285     -0.3382
H       12 Eigenvalue  sigma_zz      34.2658 (ppm)
H       12 Eigenvector sigma_zz      -0.1213      0.7502      0.6500
 
H       12 Isotropic:       29.9140 (ppm)
H       12 Anisotropy:       6.5277 (ppm)
H       12 Asymmetry:        0.3611
 
============
Atom: H       13
============
H       13 Coordinates      0.534    1.988    5.250   A
 
TOTAL Shielding Tensor

              34.8662     -0.9501      0.4194
              -1.5522     26.1007     -0.1043
              -0.1471      0.5517     26.0473

H       13 Eigenvalue  sigma_xx      25.7381 (ppm)
H       13 Eigenvector sigma_xx       0.1161      0.7798     -0.6152
H       13 Eigenvalue  sigma_yy      26.2337 (ppm)
H       13 Eigenvector sigma_yy       0.0761      0.6106      0.7883
H       13 Eigenvalue  sigma_zz      35.0425 (ppm)
H       13 Eigenvector sigma_zz      -0.9903      0.1383     -0.0115
 
H       13 Isotropic:       29.0047 (ppm)
H       13 Anisotropy:       9.0566 (ppm)
H       13 Asymmetry:        0.0821
 
============
Atom: H       14
============
H       14 Coordinates      1.419    4.825    1.320   A
 
TOTAL Shielding Tensor

              34.8662      0.9501      0.4194
               1.5522     26.1007      0.1043
              -0.1471     -0.5517     26.0473

H       14 Eigenvalue  sigma_xx      25.7381 (ppm)
H       14 Eigenvector sigma_xx       0.1161     -0.7798     -0.6152
H       14 Eigenvalue  sigma_yy      26.2337 (ppm)
H       14 Eigenvector sigma_yy      -0.0761      0.6106     -0.7883
H       14 Eigenvalue  sigma_zz      35.0425 (ppm)
H       14 Eigenvector sigma_zz      -0.9903     -0.1383     -0.0115
 
H       14 Isotropic:       29.0047 (ppm)
H       14 Anisotropy:       9.0566 (ppm)
H       14 Asymmetry:        0.0821
 
============
Atom: H       15
============
H       15 Coordinates     -0.155    2.906    1.821   A
 
TOTAL Shielding Tensor

              23.7042     -0.2096     -1.2566
              -0.0561     31.6854      1.3999
              -2.0440     -0.0296     25.2358

H       15 Eigenvalue  sigma_xx      22.6433 (ppm)
H       15 Eigenvector sigma_xx      -0.8398      0.0287     -0.5422
H       15 Eigenvalue  sigma_yy      26.2126 (ppm)
H       15 Eigenvector sigma_yy      -0.5415     -0.1174      0.8325
H       15 Eigenvalue  sigma_zz      31.7695 (ppm)
H       15 Eigenvector sigma_zz       0.0397     -0.9927     -0.1141
 
H       15 Isotropic:       26.8751 (ppm)
H       15 Anisotropy:       7.3415 (ppm)
H       15 Asymmetry:        0.7293
 
============
Atom: H       16
============
H       16 Coordinates     -1.040    3.907    5.751   A
 
TOTAL Shielding Tensor

              23.7042      0.2096     -1.2566
               0.0561     31.6854     -1.3999
              -2.0440      0.0296     25.2358

H       16 Eigenvalue  sigma_xx      22.6433 (ppm)
H       16 Eigenvector sigma_xx       0.8398      0.0287      0.5422
H       16 Eigenvalue  sigma_yy      26.2126 (ppm)
H       16 Eigenvector sigma_yy      -0.5415      0.1174      0.8325
H       16 Eigenvalue  sigma_zz      31.7695 (ppm)
H       16 Eigenvector sigma_zz       0.0397      0.9927     -0.1141
 
H       16 Isotropic:       26.8751 (ppm)
H       16 Anisotropy:       7.3415 (ppm)
H       16 Asymmetry:        0.7293
 
============
Atom: H       17
============
H       17 Coordinates      4.264    2.203    0.453   A
 
TOTAL Shielding Tensor

              27.4483     -1.0308      1.3551
              -2.2646     26.3331     -4.1206
               1.8565     -3.2153     26.2298

H       17 Eigenvalue  sigma_xx      22.6131 (ppm)
H       17 Eigenvector sigma_xx       0.0033      0.7028      0.7113
H       17 Eigenvalue  sigma_yy      26.0804 (ppm)
H       17 Eigenvector sigma_yy       0.8595      0.3616     -0.3612
H       17 Eigenvalue  sigma_zz      31.3177 (ppm)
H       17 Eigenvector sigma_zz       0.5111     -0.6126      0.6029
 
H       17 Isotropic:       26.6704 (ppm)
H       17 Anisotropy:       6.9709 (ppm)
H       17 Asymmetry:        0.7461
 
============
Atom: H       18
============
H       18 Coordinates      3.378    4.611    4.382   A
 
TOTAL Shielding Tensor

              27.4483      1.0308      1.3551
               2.2646     26.3331      4.1206
               1.8565      3.2153     26.2298

H       18 Eigenvalue  sigma_xx      22.6131 (ppm)
H       18 Eigenvector sigma_xx      -0.0033      0.7028     -0.7113
H       18 Eigenvalue  sigma_yy      26.0804 (ppm)
H       18 Eigenvector sigma_yy       0.8595     -0.3616     -0.3612
H       18 Eigenvalue  sigma_zz      31.3177 (ppm)
H       18 Eigenvector sigma_zz       0.5111      0.6126      0.6029
 
H       18 Isotropic:       26.6704 (ppm)
H       18 Anisotropy:       6.9709 (ppm)
H       18 Asymmetry:        0.7461
 
============
Atom: H       19
============
H       19 Coordinates     -0.752    1.051    7.510   A
 
TOTAL Shielding Tensor

              27.3202     -0.0702     -0.8438
               0.9145     30.1093      4.2256
              -0.7424      3.7646     31.4088

H       19 Eigenvalue  sigma_xx      26.1225 (ppm)
H       19 Eigenvector sigma_xx      -0.5760      0.6082     -0.5461
H       19 Eigenvalue  sigma_yy      27.8944 (ppm)
H       19 Eigenvector sigma_yy       0.8162      0.4644     -0.3437
H       19 Eigenvalue  sigma_zz      34.8214 (ppm)
H       19 Eigenvector sigma_zz      -0.0445      0.6437      0.7640
 
H       19 Isotropic:       29.6128 (ppm)
H       19 Anisotropy:       7.8129 (ppm)
H       19 Asymmetry:        0.3402
 
============
Atom: H       20
============
H       20 Coordinates      0.134    5.763    3.580   A
 
TOTAL Shielding Tensor

              27.3202      0.0702     -0.8438
              -0.9145     30.1093     -4.2256
              -0.7424     -3.7646     31.4088

H       20 Eigenvalue  sigma_xx      26.1225 (ppm)
H       20 Eigenvector sigma_xx       0.5760      0.6082      0.5461
H       20 Eigenvalue  sigma_yy      27.8944 (ppm)
H       20 Eigenvector sigma_yy       0.8162     -0.4644     -0.3437
H       20 Eigenvalue  sigma_zz      34.8214 (ppm)
H       20 Eigenvector sigma_zz      -0.0445     -0.6437      0.7640
 
H       20 Isotropic:       29.6128 (ppm)
H       20 Anisotropy:       7.8129 (ppm)
H       20 Asymmetry:        0.3402
 
============
Atom: H       21
============
H       21 Coordinates      1.939    1.750    1.003   A
 
TOTAL Shielding Tensor

              32.8249     -0.2985      2.9627
              -0.1048     27.5577     -0.1263
               1.9974      0.4875     28.8141

H       21 Eigenvalue  sigma_xx      27.3406 (ppm)
H       21 Eigenvector sigma_xx       0.2921      0.7571     -0.5844
H       21 Eigenvalue  sigma_yy      27.8457 (ppm)
H       21 Eigenvector sigma_yy      -0.3163      0.6531      0.6881
H       21 Eigenvalue  sigma_zz      34.0106 (ppm)
H       21 Eigenvector sigma_zz       0.9026     -0.0162      0.4302
 
H       21 Isotropic:       29.7323 (ppm)
H       21 Anisotropy:       6.4175 (ppm)
H       21 Asymmetry:        0.1181
 
============
Atom: H       22
============
H       22 Coordinates      1.054    5.064    4.933   A
 
TOTAL Shielding Tensor

              32.8249      0.2985      2.9627
               0.1048     27.5577      0.1263
               1.9974     -0.4875     28.8141

H       22 Eigenvalue  sigma_xx      27.3406 (ppm)
H       22 Eigenvector sigma_xx      -0.2921      0.7571      0.5844
H       22 Eigenvalue  sigma_yy      27.8457 (ppm)
H       22 Eigenvector sigma_yy      -0.3163     -0.6531      0.6881
H       22 Eigenvalue  sigma_zz      34.0106 (ppm)
H       22 Eigenvector sigma_zz       0.9026      0.0162      0.4302
 
H       22 Isotropic:       29.7323 (ppm)
H       22 Anisotropy:       6.4175 (ppm)
H       22 Asymmetry:        0.1181
 
============
Atom: H       23
============
H       23 Coordinates     -0.526    2.804    7.609   A
 
TOTAL Shielding Tensor

              27.5018      2.5621     -2.2874
               1.8554     31.5324     -3.3090
              -1.9777     -3.4559     29.7474

H       23 Eigenvalue  sigma_xx      26.2041 (ppm)
H       23 Eigenvector sigma_xx       0.8837     -0.0728      0.4623
H       23 Eigenvalue  sigma_yy      27.2479 (ppm)
H       23 Eigenvector sigma_yy      -0.2946      0.6811      0.6704
H       23 Eigenvalue  sigma_zz      35.3296 (ppm)
H       23 Eigenvector sigma_zz      -0.3637     -0.7286      0.5804
 
H       23 Isotropic:       29.5938 (ppm)
H       23 Anisotropy:       8.6036 (ppm)
H       23 Asymmetry:        0.1820
 
============
Atom: H       24
============
H       24 Coordinates      0.359    4.009    3.680   A
 
TOTAL Shielding Tensor

              27.5018     -2.5621     -2.2874
              -1.8554     31.5324      3.3090
              -1.9777      3.4559     29.7474

H       24 Eigenvalue  sigma_xx      26.2041 (ppm)
H       24 Eigenvector sigma_xx      -0.8837     -0.0728     -0.4623
H       24 Eigenvalue  sigma_yy      27.2479 (ppm)
H       24 Eigenvector sigma_yy      -0.2946     -0.6811      0.6704
H       24 Eigenvalue  sigma_zz      35.3296 (ppm)
H       24 Eigenvector sigma_zz      -0.3637      0.7286      0.5804
 
H       24 Isotropic:       29.5938 (ppm)
H       24 Anisotropy:       8.6036 (ppm)
H       24 Asymmetry:        0.1820
 
============
Atom: C        1
============
C        1 Coordinates     -0.207    2.036    1.152   A
 
TOTAL Shielding Tensor

              98.2022      6.5144    -13.3676
               3.3386    134.4008    -33.6622
             -10.3747    -33.7151    103.1599

C        1 Eigenvalue  sigma_xx      78.6596 (ppm)
C        1 Eigenvector sigma_xx       0.3758      0.4548      0.8074
C        1 Eigenvalue  sigma_yy      99.3021 (ppm)
C        1 Eigenvector sigma_yy       0.9098     -0.3467     -0.2282
C        1 Eigenvalue  sigma_zz     157.8011 (ppm)
C        1 Eigenvector sigma_zz      -0.1762     -0.8203      0.5441
 
C        1 Isotropic:      111.9210 (ppm)
C        1 Anisotropy:      68.8203 (ppm)
C        1 Asymmetry:        0.4499
 
============
Atom: C        2
============
C        2 Coordinates     -1.093    4.778    5.081   A
 
TOTAL Shielding Tensor

              98.2022     -6.5144    -13.3676
              -3.3386    134.4008     33.6622
             -10.3747     33.7151    103.1599

C        2 Eigenvalue  sigma_xx      78.6596 (ppm)
C        2 Eigenvector sigma_xx      -0.3758      0.4548     -0.8074
C        2 Eigenvalue  sigma_yy      99.3021 (ppm)
C        2 Eigenvector sigma_yy       0.9098      0.3467     -0.2282
C        2 Eigenvalue  sigma_zz     157.8011 (ppm)
C        2 Eigenvector sigma_zz      -0.1762      0.8203      0.5441
 
C        2 Isotropic:      111.9210 (ppm)
C        2 Anisotropy:      68.8203 (ppm)
C        2 Asymmetry:        0.4499
 
============
Atom: C        3
============
C        3 Coordinates      2.291    1.578    4.074   A
 
TOTAL Shielding Tensor

             148.8273    -17.6708     12.9180
             -16.1300     90.8024     -4.2610
               9.7709     -3.1662     94.5280

C        3 Eigenvalue  sigma_xx      86.1757 (ppm)
C        3 Eigenvector sigma_xx       0.2422      0.9650      0.1001
C        3 Eigenvalue  sigma_yy      92.2686 (ppm)
C        3 Eigenvector sigma_yy      -0.2103     -0.0485      0.9764
C        3 Eigenvalue  sigma_zz     155.7134 (ppm)
C        3 Eigenvector sigma_zz       0.9472     -0.2575      0.1912
 
C        3 Isotropic:      111.3859 (ppm)
C        3 Anisotropy:      66.4912 (ppm)
C        3 Asymmetry:        0.1375
 
============
Atom: C        4
============
C        4 Coordinates      3.177    5.235    0.145   A
 
TOTAL Shielding Tensor

             148.8273     17.6708     12.9180
              16.1300     90.8024      4.2610
               9.7709      3.1662     94.5280

C        4 Eigenvalue  sigma_xx      86.1757 (ppm)
C        4 Eigenvector sigma_xx       0.2422     -0.9650      0.1001
C        4 Eigenvalue  sigma_yy      92.2686 (ppm)
C        4 Eigenvector sigma_yy       0.2103     -0.0485     -0.9764
C        4 Eigenvalue  sigma_zz     155.7134 (ppm)
C        4 Eigenvector sigma_zz       0.9472      0.2575      0.1912
 
C        4 Isotropic:      111.3859 (ppm)
C        4 Anisotropy:      66.4912 (ppm)
C        4 Asymmetry:        0.1375
 
============
Atom: C        5
============
C        5 Coordinates      1.592    1.751    5.405   A
 
TOTAL Shielding Tensor

             159.5803     -4.3377     -2.7074
              -4.0832    145.6287      0.7939
             -11.4003      2.9162    165.8344

C        5 Eigenvalue  sigma_xx     144.4559 (ppm)
C        5 Eigenvector sigma_xx       0.2707      0.9626      0.0058
C        5 Eigenvalue  sigma_yy     155.5709 (ppm)
C        5 Eigenvector sigma_yy      -0.7838      0.2239     -0.5792
C        5 Eigenvalue  sigma_zz     171.0167 (ppm)
C        5 Eigenvector sigma_zz      -0.5588      0.1522      0.8152
 
C        5 Isotropic:      157.0145 (ppm)
C        5 Anisotropy:      21.0033 (ppm)
C        5 Asymmetry:        0.7938
 
============
Atom: C        6
============
C        6 Coordinates      2.478    5.063    1.475   A
 
TOTAL Shielding Tensor

             159.5803      4.3377     -2.7074
               4.0832    145.6287     -0.7939
             -11.4003     -2.9162    165.8344

C        6 Eigenvalue  sigma_xx     144.4559 (ppm)
C        6 Eigenvector sigma_xx       0.2707     -0.9626      0.0058
C        6 Eigenvalue  sigma_yy     155.5709 (ppm)
C        6 Eigenvector sigma_yy       0.7838      0.2239      0.5792
C        6 Eigenvalue  sigma_zz     171.0167 (ppm)
C        6 Eigenvector sigma_zz      -0.5588     -0.1522      0.8152
 
C        6 Isotropic:      157.0145 (ppm)
C        6 Anisotropy:      21.0033 (ppm)
C        6 Asymmetry:        0.7938
 
============
Atom: C        7
============
C        7 Coordinates      1.073    1.899    0.346   A
 
TOTAL Shielding Tensor

             161.7250      2.9365    -15.1426
              -4.3696    152.6490     -4.0464
             -13.1268    -10.3412    152.0345

C        7 Eigenvalue  sigma_xx     138.9767 (ppm)
C        7 Eigenvector sigma_xx       0.4870      0.4265      0.7622
C        7 Eigenvalue  sigma_yy     154.9132 (ppm)
C        7 Eigenvector sigma_yy      -0.4015      0.8843     -0.2383
C        7 Eigenvalue  sigma_zz     172.5186 (ppm)
C        7 Eigenvector sigma_zz      -0.7756     -0.1900      0.6019
 
C        7 Isotropic:      155.4695 (ppm)
C        7 Anisotropy:      25.5736 (ppm)
C        7 Asymmetry:        0.9347
 
============
Atom: C        8
============
C        8 Coordinates      0.187    4.915    4.275   A
 
TOTAL Shielding Tensor

             161.7250     -2.9365    -15.1426
               4.3696    152.6490      4.0464
             -13.1268     10.3412    152.0345

C        8 Eigenvalue  sigma_xx     138.9767 (ppm)
C        8 Eigenvector sigma_xx       0.4870     -0.4265      0.7622
C        8 Eigenvalue  sigma_yy     154.9132 (ppm)
C        8 Eigenvector sigma_yy       0.4015      0.8843      0.2383
C        8 Eigenvalue  sigma_zz     172.5186 (ppm)
C        8 Eigenvector sigma_zz      -0.7756      0.1900      0.6019
 
C        8 Isotropic:      155.4695 (ppm)
C        8 Anisotropy:      25.5736 (ppm)
C        8 Asymmetry:        0.9347
 
============
Atom: O        1
============
O        1 Coordinates     -0.451    0.896    1.986   A
 
TOTAL Shielding Tensor

             243.5684      5.8313    -27.8099
               7.0745    245.2991     22.3403
             -16.8489     30.8330    258.1576

O        1 Eigenvalue  sigma_xx     284.3555 (ppm)
O        1 Eigenvector sigma_xx       0.3602     -0.4835     -0.7978
O        1 Eigenvalue  sigma_yy     250.6624 (ppm)
O        1 Eigenvector sigma_yy       0.7574      0.6509     -0.0525
O        1 Eigenvalue  sigma_zz     212.0072 (ppm)
O        1 Eigenvector sigma_zz       0.5446     -0.5853      0.6007
 
O        1 Isotropic:      249.0083 (ppm)
O        1 Anisotropy:     -55.5018 (ppm)
O        1 Asymmetry:        0.9106
 
============
Atom: O        2
============
O        2 Coordinates     -1.337    5.918    5.915   A
 
TOTAL Shielding Tensor

             243.5684     -5.8313    -27.8099
              -7.0745    245.2991    -22.3403
             -16.8489    -30.8330    258.1576

O        2 Eigenvalue  sigma_xx     284.3555 (ppm)
O        2 Eigenvector sigma_xx      -0.3602     -0.4835      0.7978
O        2 Eigenvalue  sigma_yy     250.6624 (ppm)
O        2 Eigenvector sigma_yy       0.7574     -0.6509     -0.0525
O        2 Eigenvalue  sigma_zz     212.0072 (ppm)
O        2 Eigenvector sigma_zz       0.5446      0.5853      0.6007
 
O        2 Isotropic:      249.0083 (ppm)
O        2 Anisotropy:     -55.5018 (ppm)
O        2 Asymmetry:        0.9106
 
============
Atom: O        3
============
O        3 Coordinates      3.669    1.233    4.297   A
 
TOTAL Shielding Tensor

             250.9131    -11.3363    -33.7655
             -10.0325    230.0665      0.1402
             -42.3034      0.8117    290.7424

O        3 Eigenvalue  sigma_xx     219.8534 (ppm)
O        3 Eigenvector sigma_xx      -0.6560     -0.6701     -0.3475
O        3 Eigenvalue  sigma_yy     237.6843 (ppm)
O        3 Eigenvector sigma_yy       0.5445     -0.7389      0.3969
O        3 Eigenvalue  sigma_zz     314.1843 (ppm)
O        3 Eigenvector sigma_zz      -0.5227      0.0712      0.8495
 
O        3 Isotropic:      257.2407 (ppm)
O        3 Anisotropy:      85.4155 (ppm)
O        3 Asymmetry:        0.3131
 
============
Atom: O        4
============
O        4 Coordinates      4.554    5.581    0.368   A
 
TOTAL Shielding Tensor

             250.9131     11.3363    -33.7655
              10.0325    230.0665     -0.1402
             -42.3034     -0.8117    290.7424

O        4 Eigenvalue  sigma_xx     219.8534 (ppm)
O        4 Eigenvector sigma_xx       0.6560     -0.6701      0.3475
O        4 Eigenvalue  sigma_yy     237.6843 (ppm)
O        4 Eigenvector sigma_yy       0.5445      0.7389      0.3969
O        4 Eigenvalue  sigma_zz     314.1843 (ppm)
O        4 Eigenvector sigma_zz      -0.5227     -0.0712      0.8495
 
O        4 Isotropic:      257.2407 (ppm)
O        4 Anisotropy:      85.4155 (ppm)
O        4 Asymmetry:        0.3131
 
[/magres_old]


==> anc/ethanol/ethanol_crystal.nicslist <==
%block nics_points_frac
0.95200377 0.01301127 0.1780603	# OH hydrogen
0.04800508 0.42654066 0.23188274 # CH2 hydrogens
0.81990752 0.32330752 0.06047755 
0.17663373 0.1541927  0.95619349 # CH3 hydrogens
0.40665665 0.2568208  0.12911156
0.22316783 0.41154321 0.96900999
0.00982119 0.29879556 0.14656311 # CH2 carbon
0.21606819 0.27865616 0.04477835 # CH3 carbon
0.99927848 0.13144462 0.25269291 # oxygen
%endblock nics_points_frac

NICS_TENSOR_HAEB TRUE

==> anc/ethanol/ethanol_crystal.param <==
task	magres
cut_off_energy	800
xc_functional	pbe
sedc_apply	true
MAGRES_WRITE_RESPONSE true
continuation	default
iprint 2


==> anc/ethanol/ethanol_crystal_frac_1_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
3.517587939698492427e-02 6.321239575281248357e-02 7.701120412785400493e-02 4.337744357465942585e-02
7.035175879396984855e-02 2.486931034934790341e-01 3.053958081837899186e-01 4.336067365312362004e-02
1.055276381909547728e-01 5.445234767560517275e-01 6.775136215583064114e-01 4.333752354483612346e-02
1.407035175879396971e-01 9.325640300191521126e-01 1.181594998134350760e+00 4.331526524936005901e-02
1.758793969849246075e-01 1.390683669145856172e+00 1.802996079385706940e+00 4.330426895510546687e-02
2.110552763819095456e-01 1.895263706174082685e+00 2.525623493180847667e+00 4.331829034057705502e-02
2.462311557788944838e-01 2.423557621375018734e+00 3.333293860391258523e+00 4.337496100650207326e-02
2.814070351758793942e-01 2.955576492774856234e+00 4.210831698087389441e+00 4.349653319035432647e-02
3.165829145728643046e-01 3.475317337880101665e+00 5.144780788324978538e+00 4.371088553810470456e-02
3.517587939698492150e-01 3.971309155823265158e+00 6.123687927508719042e+00 4.405270763718784066e-02
3.869346733668341809e-01 4.436576659372856390e+00 7.137995436744084543e+00 4.456464052683960925e-02
4.221105527638190913e-01 4.868190089727756131e+00 8.179637998428951562e+00 4.529797016179488295e-02
4.572864321608040017e-01 5.266578755398634293e+00 9.241475874665166401e+00 4.631229747334367902e-02
4.924623115577889676e-01 5.634751491776416543e+00 1.031671082074786838e+01 4.767353429011779442e-02
5.276381909547738225e-01 5.977513245262951358e+00 1.139842478483605781e+01 4.944971791075824380e-02
5.628140703517587884e-01 6.300716693422817372e+00 1.247935562171471169e+01 5.170457467517258765e-02
5.979899497487437543e-01 6.610556863471792610e+00 1.355197884113280260e+01 5.448942548031870947e-02
6.331658291457286092e-01 6.912910503786300787e+00 1.460890210603074912e+01 5.783465969880624558e-02
6.683417085427135751e-01 7.212736451519507597e+00 1.564350687070371571e+01 6.174229663026265663e-02
7.035175879396984300e-01 7.513577775001903269e+00 1.665070234313087028e+01 6.618097875678168041e-02
7.386934673366833959e-01 7.817227487729586421e+00 1.762760832358246788e+01 7.108427069128891995e-02
7.738693467336683618e-01 8.123624545546794806e+00 1.857397248259336209e+01 7.635266824266873087e-02
8.090452261306532167e-01 8.431027760789893577e+00 1.949216475386554137e+01 8.185938699177555677e-02
8.442211055276381826e-01 8.736471940507591682e+00 2.038667515057429824e+01 8.745967919933959889e-02
8.793969849246231485e-01 9.036451547205716750e+00 2.126315559269525934e+01 9.300292631341089411e-02
9.145728643216080034e-01 9.327718389520741837e+00 2.212716352726796032e+01 9.834605085217214271e-02
9.497487437185929693e-01 9.608040130510589805e+00 2.298285272206687679e+01 1.033661409290808492e-01
9.849246231155779352e-01 9.876761301639314539e+00 2.383188720533143368e+01 1.079699871416921475e-01
1.020100502512562901e+00 1.013504424815622684e+01 2.467281507995016909e+01 1.120987715836205267e-01
1.055276381909547645e+00 1.038573754017665784e+01 2.550103716787329233e+01 1.157273373805574601e-01
1.090452261306532611e+00 1.063290571666240680e+01 2.630936773602859091e+01 1.188588548087636670e-01
1.125628140703517577e+00 1.088113237015079449e+01 2.708904923557143007e+01 1.215167257826200026e-01
1.160804020100502543e+00 1.113475590202232723e+01 2.783098803749770767e+01 1.237358835078092717e-01
1.195979899497487509e+00 1.139720070780879269e+01 2.852694881707637364e+01 1.255552681407450799e-01
1.231155778894472252e+00 1.167052707447127879e+01 2.917048579742089487e+01 1.270124919983827150e-01
1.266331658291457218e+00 1.195525521800584734e+01 2.975748186305899878e+01 1.281409135197235927e-01
1.301507537688442184e+00 1.225044538131109384e+01 3.028627881728202098e+01 1.289687742313878338e-01
1.336683417085427150e+00 1.255395950743396405e+01 3.075747781550443349e+01 1.295198120683802301e-01
1.371859296482412116e+00 1.286280565139618481e+01 3.117354166976076613e+01 1.298148129716144017e-01
1.407035175879396860e+00 1.317347651611451198e+01 3.153833152682044272e+01 1.298737909843794835e-01
1.442211055276381826e+00 1.348222859011458219e+01 3.185666980004612014e+01 1.297187511871907284e-01
1.477386934673366792e+00 1.378529109963745469e+01 3.213396293530551873e+01 1.293771435653666424e-01
1.512562814070351758e+00 1.407902677068923758e+01 3.237586832100772227e+01 1.288860485327971706e-01
1.547738693467336724e+00 1.436007797649381956e+01 3.258796850136252488e+01 1.282968152022592179e-01
1.582914572864321689e+00 1.462552101646531888e+01 3.277542763462397346e+01 1.276793828275679388e-01
1.618090452261306433e+00 1.487302633588775791e+01 3.294263994282778896e+01 1.271250454555384324e-01
1.653266331658291399e+00 1.510099700700541092e+01 3.309291851734887757e+01 1.267462207486261538e-01
1.688442211055276365e+00 1.530864455604600494e+01 3.322829544139108293e+01 1.266720745495490130e-01
1.723618090452261331e+00 1.549596705166758426e+01 3.334949851367469620e+01 1.270397074717664609e-01
1.758793969849246297e+00 1.566361765914551007e+01 3.345613577286459872e+01 1.279818657945839544e-01
1.793969849246231041e+00 1.581268370085849462e+01 3.354706791957222123e+01 1.296133758423853310e-01
1.829145728643216007e+00 1.594442439143999657e+01 3.362089849801618868e+01 1.320191621789478242e-01
1.864321608040200973e+00 1.606002922758382923e+01 3.367647960340994473e+01 1.352463866032541095e-01
1.899497487437185939e+00 1.616045352879045538e+01 3.371332729418632113e+01 1.393019877199843937e-01
1.934673366834170904e+00 1.624636500308741205e+01 3.373186609800248448e+01 1.441552802130189048e-01
1.969849246231155870e+00 1.631820343331725098e+01 3.373346697402357108e+01 1.497440421498890673e-01
2.005025125628140614e+00 1.637632511716501327e+01 3.372029343744885921e+01 1.559821209085096583e-01
2.040201005025125802e+00 1.642118363402041936e+01 3.369501182253191729e+01 1.627669370154416484e-01
2.075376884422110546e+00 1.645349364683022486e+01 3.366044394559539654e+01 1.699859391696161293e-01
2.110552763819095290e+00 1.647433427160204644e+01 3.361924071597877628e+01 1.775216628554179832e-01
2.145728643216080478e+00 1.648516823098818307e+01 3.357363714323545167e+01 1.852553978526191303e-01
2.180904522613065222e+00 1.648777567048015058e+01 3.352532062590038464e+01 1.930696175361062694e-01
2.216080402010050410e+00 1.648412075326497828e+01 3.347541443975569564e+01 2.008493893665313779e-01
2.251256281407035154e+00 1.647618088058596797e+01 3.342455436131064772e+01 2.084830641236952442e-01
2.286432160804019897e+00 1.646577151105359249e+01 3.337302246911113457e+01 2.158626457657297770e-01
2.321608040201005085e+00 1.645439549543593216e+01 3.332089896475837065e+01 2.228843249248432246e-01
2.356783919597989829e+00 1.644313739596914914e+01 3.326819831181724396e+01 2.294496480140479078e-01
2.391959798994975017e+00 1.643261334548124708e+01 3.321496676013370575e+01 2.354676472599566972e-01
2.427135678391959761e+00 1.642297780217010938e+01 3.316133096871870833e+01 2.408579837914160693e-01
2.462311557788944505e+00 1.641398119521959131e+01 3.310749919850532308e+01 2.455548196625287338e-01
2.497487437185929693e+00 1.640506718251725360e+01 3.305372560014911443e+01 2.495108320564112525e-01
2.532663316582914437e+00 1.639549486216739993e+01 3.300025354734037819e+01 2.527006091605767391e-01
2.567839195979899625e+00 1.638446958595957881e+01 3.294725555415148222e+01 2.551226815278341276e-01
2.603015075376884369e+00 1.637126601338104592e+01 3.289478541137741274e+01 2.567996469991075670e-01
2.638190954773869112e+00 1.635532888154333619e+01 3.284275356631686549e+01 2.577761861626244877e-01
2.673366834170854300e+00 1.633634073784875795e+01 3.279093056885412238e+01 2.581151474671201096e-01
2.708542713567839044e+00 1.631425131788914840e+01 3.273897691300618362e+01 2.578922116413521204e-01
2.743718592964824232e+00 1.628926955953488331e+01 3.268649209505451836e+01 2.571898560049887816e-01
2.778894472361808976e+00 1.626182518930484378e+01 3.263307221221087673e+01 2.560914054163584419e-01
2.814070351758793720e+00 1.623251104287382063e+01 3.257836450595628008e+01 2.546758927541852846e-01
2.849246231155778908e+00 1.620201877674077906e+01 3.252210889857612131e+01 2.530142954107584830e-01
2.884422110552763652e+00 1.617107913767115335e+01 3.246416019076793447e+01 2.511675043826619991e-01
2.919597989949748840e+00 1.614041414527166651e+01 3.240448916166876359e+01 2.491861460210417489e-01
2.954773869346733584e+00 1.611070380244219180e+01 3.234316514677200161e+01 2.471121270084313259e-01
2.989949748743718771e+00 1.608256589247956470e+01 3.228032571617193724e+01 2.449815216711562216e-01
3.025125628140703515e+00 1.605654526245850633e+01 3.221614022294897950e+01 2.428281899665426236e-01
3.060301507537688259e+00 1.603310906307534012e+01 3.215077323679930288e+01 2.406873466453428034e-01
3.095477386934673447e+00 1.601264606025223358e+01 3.208435181996306795e+01 2.385982532166375514e-01
3.130653266331658191e+00 1.599547004082244861e+01 3.201693823674838768e+01 2.366053239095401717e-01
3.165829145728643379e+00 1.598182817474465622e+01 3.194850805604250965e+01 2.347572402355966592e-01
3.201005025125628123e+00 1.597191429426103504e+01 3.187893340926272501e+01 2.331041156170947093e-01
3.236180904522612867e+00 1.596588476536408230e+01 3.180797247630653146e+01 2.316932426388439992e-01
3.271356783919598055e+00 1.596387224012224237e+01 3.173526845247864614e+01 2.305643547675385874e-01
3.306532663316582799e+00 1.596599170120784983e+01 3.166036313234816646e+01 2.297455117333298547e-01
3.341708542713567986e+00 1.597233495786093194e+01 3.158273053804033026e+01 2.292505977726223554e-01
3.376884422110552730e+00 1.598295406629819126e+01 3.150183382563513135e+01 2.290790189331177451e-01
3.412060301507537474e+00 1.599783961057314308e+01 3.141720400240725297e+01 2.292176081716169045e-01
3.447236180904522662e+00 1.601690407833075369e+01 3.132853283998650795e+01 2.296441661010039104e-01
3.482412060301507406e+00 1.603998144609091980e+01 3.123576669069679212e+01 2.303316570419186027e-01
3.517587939698492594e+00 1.606685041487850540e+01 3.113918481503196034e+01 2.312519646593339528e-01
3.552763819095477338e+00 1.609728116551309895e+01 3.103944673771207974e+01 2.323783132453861866e-01
3.587939698492462082e+00 1.613109642483432893e+01 3.093759815339099717e+01 2.336859036329659023e-01
3.623115577889447270e+00 1.616823034877449672e+01 3.083503263621994961e+01 2.351508501142966223e-01
3.658291457286432014e+00 1.620876615883843996e+01 3.073341458550492789e+01 2.367479700449940661e-01
3.693467336683417201e+00 1.625293696042419000e+01 3.063457515861676583e+01 2.384482390010841391e-01
3.728643216080401945e+00 1.630108289493078644e+01 3.054039591163092382e+01 2.402167250737144710e-01
3.763819095477386689e+00 1.635356900760400833e+01 3.045269422879274401e+01 2.420115898279348310e-01
3.798994974874371877e+00 1.641067836895736676e+01 3.037312124784834211e+01 2.437843953908181704e-01
3.834170854271356621e+00 1.647250098901535509e+01 3.030307840633304295e+01 2.454816170268298847e-01
3.869346733668341809e+00 1.653883942831012988e+01 3.024365450641056441e+01 2.470470306855993281e-01
3.904522613065326553e+00 1.660914725601915976e+01 3.019558240552639816e+01 2.484245648142419660e-01
3.939698492462311741e+00 1.668250874500928660e+01 3.015921343377813457e+01 2.495612491854732606e-01
3.974874371859296485e+00 1.675766015029922329e+01 3.013450807283224719e+01 2.504099956293129869e-01
4.010050251256281229e+00 1.683304683833591042e+01 3.012104254360458455e+01 2.509320404452982656e-01
4.045226130653266416e+00 1.690690744468871287e+01 3.011803191229742538e+01 2.510989285315231578e-01
4.080402010050251604e+00 1.697737580235472876e+01 3.012437052490012235e+01 2.508939257156254099e-01
4.115577889447235904e+00 1.704259234313559901e+01 3.013868976178136094e+01 2.503127376750138300e-01
4.150753768844221092e+00 1.710081759407927393e+01 3.015943136673302405e+01 2.493634284805902324e-01
4.185929648241206280e+00 1.715054035485246686e+01 3.018493232944357629e+01 2.480654941502188349e-01
4.221105527638190580e+00 1.719057212759201647e+01 3.021351504432342239e+01 2.464481569525496796e-01
4.256281407035175768e+00 1.722011818372030589e+01 3.024357485213227648e+01 2.445480790223827361e-01
4.291457286432160956e+00 1.723881550779802296e+01 3.027365664648790755e+01 2.424068066948344702e-01
4.326633165829145256e+00 1.724672981376450664e+01 3.030251333214257770e+01 2.400683057734516734e-01
4.361809045226130443e+00 1.724430829203762627e+01 3.032914154022955699e+01 2.375769038264189670e-01
4.396984924623115631e+00 1.723229123404530228e+01 3.035279369885233791e+01 2.349758180355071557e-01
4.432160804020100819e+00 1.721159289459208352e+01 3.037296951390063171e+01 2.323062490485094667e-01
4.467336683417085119e+00 1.718316813247242791e+01 3.038939314099653899e+01 2.296068230708894209e-01
4.502512562814070307e+00 1.714788481803854481e+01 3.040198393876590544e+01 2.269130368020539634e-01
4.537688442211055495e+00 1.710642160471971707e+01 3.041082820592674452e+01 2.242563598964370797e-01
4.572864321608039795e+00 1.705920628244611592e+01 3.041615684172788292e+01 2.216627977897850377e-01
4.608040201005024983e+00 1.700640247023659768e+01 3.041833016726645056e+01 2.191509841347334675e-01
4.643216080402010171e+00 1.694794359095331515e+01 3.041782736091456485e+01 2.167301793180151370e-01
4.678391959798995359e+00 1.688360496020278489e+01 3.041523532180825740e+01 2.143987945370360582e-01
4.713567839195979658e+00 1.681309919668218456e+01 3.041123117940507825e+01 2.121441392585563523e-01
4.748743718592964846e+00 1.673617802506162278e+01 3.040655436676518519e+01 2.099439426705143608e-01
4.783919597989950034e+00 1.665272488155420660e+01 3.040196765899730025e+01 2.077698318804998279e-01
4.819095477386934334e+00 1.656282663631703045e+01 3.039821071060818980e+01 2.055924398578395651e-01
4.854271356783919522e+00 1.646681781982009340e+01 3.039595301284948192e+01 2.033873018268818333e-01
4.889447236180904710e+00 1.636529562951506378e+01 3.039575465758982631e+01 2.011403394218349849e-01
4.924623115577889010e+00 1.625910781528178006e+01 3.039804228913938644e+01 1.988516602562384605e-01
4.959798994974874198e+00 1.614931804454684183e+01 3.040310442580397066e+01 1.965366768312961643e-01
4.994974874371859386e+00 1.603715477135813217e+01 3.041110594264876710e+01 1.942241323594732783e-01
5.030150753768844574e+00 1.592395038645761041e+01 3.042211730397827196e+01 1.919513717041969325e-01
5.065326633165828873e+00 1.581107776209775828e+01 3.043615138820835142e+01 1.897579058889483639e-01
5.100502512562814061e+00 1.569989118340716594e+01 3.045320018604009960e+01 1.876787734982580946e-01
5.135678391959799249e+00 1.559167783531735729e+01 3.047326522585931130e+01 1.857392502628827102e-01
5.170854271356783549e+00 1.548762430744956475e+01 3.049637851105905639e+01 1.839520714070719265e-01
5.206030150753768737e+00 1.538880011066441078e+01 3.052261384653841247e+01 1.823176281857449843e-01
5.241206030150753925e+00 1.529615745869519650e+01 3.055209052640521605e+01 1.808268103820350747e-01
5.276381909547738225e+00 1.521054423928288202e+01 3.058497176552462093e+01 1.794655469676424975e-01
5.311557788944723413e+00 1.513272572843261266e+01 3.062145903001980685e+01 1.782198305021822082e-01
5.346733668341708601e+00 1.506341031126918750e+01 3.066178131820855057e+01 1.770801375874415662e-01
5.381909547738693789e+00 1.500327489594353914e+01 3.070617664616420939e+01 1.760445695025214252e-01
5.417085427135678088e+00 1.495298620621768926e+01 3.075486262893130629e+01 1.751205318880245387e-01
5.452261306532663276e+00 1.491321420888707472e+01 3.080799471311438253e+01 1.743251434180026760e-01
5.487437185929648464e+00 1.488463355924922382e+01 3.086561407886967601e+01 1.736846870117343122e-01
5.522613065326632764e+00 1.486790870026324818e+01 3.092759146425616024e+01 1.732333029794226598e-01
5.557788944723617952e+00 1.486365902359492175e+01 3.099357670170635259e+01 1.730109052774241318e-01
5.592964824120603140e+00 1.487240301079175708e+01 3.106296521068864180e+01 1.730601668985101427e-01
5.628140703517587440e+00 1.489448456510615415e+01 3.113489126630665638e+01 1.734225063650826626e-01
5.663316582914572628e+00 1.492998997389295113e+01 3.120825363748456738e+01 1.741333205317998067e-01
5.698492462311557816e+00 1.497866857439782073e+01 3.128177309308151877e+01 1.752171094616537528e-01
5.733668341708543004e+00 1.503987256300194453e+01 3.135407481369571769e+01 1.766834103850919158e-01
5.768844221105527303e+00 1.511253034579359600e+01 3.142378355916143562e+01 1.785244268888164232e-01
5.804020100502512491e+00 1.519516322933536578e+01 3.148961684606224409e+01 1.807148798033231529e-01
5.839195979899497679e+00 1.528594802287873478e+01 3.155046203459789567e+01 1.832140560324099499e-01
5.874371859296481979e+00 1.538281994428388089e+01 3.160542691960813499e+01 1.859695159059404912e-01
5.909547738693467167e+00 1.548360295446133783e+01 3.165385919301893836e+01 1.889216281477879011e-01
5.944723618090452355e+00 1.558614979014588364e+01 3.169533650823023052e+01 1.920081014351061599e-01
5.979899497487437543e+00 1.568847233575339750e+01 3.172963425218248545e+01 1.951679109402570944e-01
6.015075376884421843e+00 1.578884466272941012e+01 3.175668129590532729e+01 1.983443439195515523e-01
6.050251256281407031e+00 1.588586561206211378e+01 3.177651442058150622e+01 2.014871779237807081e-01
6.085427135678392219e+00 1.597847442492996350e+01 3.178924007794494955e+01 2.045541745976773851e-01
6.120603015075376518e+00 1.606592068631840675e+01 3.179500856419641153e+01 2.075120990472960891e-01
6.155778894472361706e+00 1.614769764413378894e+01 3.179400178046930847e+01 2.103373883341515538e-01
6.190954773869346894e+00 1.622345455994790697e+01 3.178643260255712732e+01 2.130164526389026203e-01
6.226130653266331194e+00 1.629290782047572250e+01 3.177255210393487417e+01 2.155454678286817527e-01
6.261306532663316382e+00 1.635577093883845023e+01 3.175266049136054036e+01 2.179294661562758417e-01
6.296482412060301570e+00 1.641171969155386989e+01 3.172711816331293733e+01 2.201805829398531256e-01
6.331658291457286758e+00 1.646040078159245468e+01 3.169635414004164886e+01 2.223154655423738579e-01
6.366834170854271058e+00 1.650148200387947028e+01 3.166086973599765386e+01 2.243520563111895127e-01
6.402010050251256246e+00 1.653473126788595593e+01 3.162123561955852580e+01 2.263061603288323842e-01
6.437185929648241434e+00 1.656010374381625994e+01 3.157808059383200927e+01 2.281883360155062546e-01
6.472361809045225733e+00 1.657781318631765899e+01 3.153207100151124109e+01 2.300016540133252574e-01
6.507537688442210921e+00 1.658836631837648312e+01 3.148388096643871847e+01 2.317407428243205281e-01
6.542713567839196109e+00 1.659254754331647419e+01 3.143415572022130178e+01 2.333923021069961856e-01
6.577889447236180409e+00 1.659135308970339651e+01 3.138347254350223281e+01 2.349369726060055452e-01
6.613065326633165597e+00 1.658588582295111280e+01 3.133230557651426551e+01 2.363521795329335817e-01
6.648241206030150785e+00 1.657723109998949340e+01 3.128100112178279701e+01 2.376153856813180698e-01
6.683417085427135973e+00 1.656633780128323608e+01 3.122976863335198061e+01 2.387071496740472143e-01
6.718592964824120273e+00 1.655392625586724265e+01 3.117868951806943301e+01 2.396134910461567291e-01
6.753768844221105461e+00 1.654043720135058138e+01 3.112774192675881935e+01 2.403272797349984280e-01
6.788944723618090649e+00 1.652602565032245607e+01 3.107683602675320955e+01 2.408486218466963924e-01
6.824120603015074948e+00 1.651059363962309945e+01 3.102585196596334427e+01 2.411844268686638149e-01
6.859296482412060136e+00 1.649384902236851147e+01 3.097467262106993502e+01 2.413474548626298455e-01
6.894472361809045324e+00 1.647537524342574500e+01 3.092320537605210262e+01 2.413551369290574677e-01
6.929648241206030512e+00 1.645469936493311636e+01 3.087139100127496505e+01 2.412283627662323016e-01
6.964824120603014812e+00 1.643135099830958978e+01 3.081920205763513465e+01 2.409902891059189090e-01
7.000000000000000000e+00 1.640491093756946483e+01 3.076663679511704785e+01 2.406651025223175699e-01


==> anc/ethanol/ethanol_crystal_frac_2_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
3.517587939698492427e-02 1.226812765561881707e-01 1.571685042343817784e-02 3.573859276581844990e-01
7.035175879396984855e-02 4.839420393564049516e-01 6.198669428293612782e-02 3.600901565678722438e-01
1.055276381909547728e-01 1.064290707630963340e+00 1.362643433356682809e-01 3.646265829432039918e-01
1.407035175879396971e-01 1.833929401710597595e+00 2.346120498765373874e-01 3.710406538442293511e-01
1.758793969849246075e-01 2.756234959463890188e+00 3.520946507459741248e-01 3.793992323085466634e-01
2.110552763819095456e-01 3.791680520641417473e+00 4.832263792725166596e-01 3.897948906217990617e-01
2.462311557788944838e-01 4.901545528268990815e+00 6.223952890534683036e-01 4.023527885491568479e-01
2.814070351758793942e-01 6.050892777977978199e+00 7.642052047061280717e-01 4.172408984026818035e-01
3.165829145728643046e-01 7.210512903148149633e+00 9.037004909527963648e-01 4.346842526790186678e-01
3.517587939698492150e-01 8.357778556608506548e+00 1.036468423203812605e+00 4.549837164648544707e-01
3.869346733668341809e-01 9.476549893383213075e+00 1.158640426359051290e+00 4.785395789368139807e-01
4.221105527638190913e-01 1.055639316371636127e+01 1.266831815438919762e+00 5.058800676686464604e-01
4.572864321608040017e-01 1.159140965942147261e+01 1.358067644896925330e+00 5.376946924274764728e-01
4.924623115577889676e-01 1.257894132493906092e+01 1.429740218596332824e+00 5.748718877096755664e-01
5.276381909547738225e-01 1.351835134642686853e+01 1.479633948677658850e+00 6.185390610055839788e-01
5.628140703517587884e-01 1.441000062496602219e+01 1.506038756868166573e+00 6.700992588152805407e-01
5.979899497487437543e-01 1.525447291814185213e+01 1.507957556939214072e+00 7.312486829277903277e-01
6.331658291457286092e-01 1.605205113180691967e+01 1.485399941568374516e+00 8.039355300460423459e-01
6.683417085427135751e-01 1.680241596239114443e+01 1.439746043957789823e+00 8.901670356092893366e-01
7.035175879396984300e-01 1.750452344674165772e+01 1.374163019282583775e+00 9.914587120377158502e-01
7.386934673366833959e-01 1.815661646653699535e+01 -1.363620579482908823e+00 8.979691782442840164e-01
7.738693467336683618e-01 1.875633295721874916e+01 -1.348473901409011688e+00 7.908881358033327258e-01
8.090452261306532167e-01 1.930088596118239153e+01 -1.325547186356576645e+00 6.977912475725018826e-01
8.442211055276381826e-01 1.978730267926153985e+01 -1.298398460961735168e+00 6.321952394910695938e-01
8.793969849246231485e-01 2.021271660144802595e+01 -1.271330599099115943e+00 6.046653275493014679e-01
9.145728643216080034e-01 2.057470569151098161e+01 -1.249105291544452712e+00 6.132936973522740143e-01
9.497487437185929693e-01 2.087166044587887370e+01 -1.236449152106288807e+00 6.430099538226282663e-01
9.849246231155779352e-01 2.110315158068092600e+01 -1.237433980233873854e+00 6.779724447493790107e-01
1.020100502512562901e+00 2.127025347859315119e+01 -1.255035660257252772e+00 7.139536156213576179e-01
1.055276381909547645e+00 2.137577217298645493e+01 -1.291219320584190200e+00 7.609966200576500084e-01
1.090452261306532611e+00 2.142432991227276773e+01 -1.347509919921179744e+00 8.346448871343388198e-01
1.125628140703517577e+00 2.142227363188632339e+01 -1.425566583928851827e+00 9.414392175357955139e-01
1.160804020100502543e+00 2.137739984000157278e+01 1.582509587754138636e+00 9.302681780296384595e-01
1.195979899497487509e+00 2.129851833413075113e+01 1.827184040584558744e+00 8.112049793997944125e-01
1.231155778894472252e+00 2.119490501085977385e+01 2.109031266860871057e+00 7.153112610729587262e-01
1.266331658291457218e+00 2.107571327968323160e+01 2.417997244907507337e+00 6.454242516035102462e-01
1.301507537688442184e+00 2.094941981602192627e+01 2.744173418811609366e+00 5.988501940227665132e-01
1.336683417085427150e+00 2.082337245043555285e+01 3.078561802804482994e+00 5.707487736721615912e-01
1.371859296482412116e+00 2.070348820994551886e+01 3.413547891178343008e+00 5.561600117576050994e-01
1.407035175879396860e+00 2.059412280555250518e+01 3.743162424537793243e+00 5.509178661079358053e-01
1.442211055276381826e+00 2.049810513068999285e+01 4.063145041336635899e+00 5.518653188892730377e-01
1.477386934673366792e+00 2.041690692231128068e+01 4.370829274842563450e+00 5.567347252025093285e-01
1.512562814070351758e+00 2.035090218698304554e+01 4.664889452250189805e+00 5.639326084250539939e-01
1.547738693467336724e+00 2.029966468401843827e+01 4.945005130874182697e+00 5.723431101391802667e-01
1.582914572864321689e+00 2.026225420344921346e+01 5.211503215245855358e+00 5.811837897300163869e-01
1.618090452261306433e+00 2.023745192587596264e+01 5.465032674442102945e+00 5.899107883198263513e-01
1.653266331658291399e+00 2.022391964068580705e+01 5.706314027516629750e+00 5.981593949115943110e-01
1.688442211055276365e+00 2.022027471965500567e+01 5.935987772319752054e+00 6.057061742951960204e-01
1.723618090452261331e+00 2.022509009336229369e+01 6.154565039021804296e+00 6.124425005248005371e-01
1.758793969849246297e+00 2.023684350194920611e+01 6.362462830805455383e+00 6.183534414612336105e-01
1.793969849246231041e+00 2.025385036607177724e+01 6.560088972477768010e+00 6.234992367809705227e-01
1.829145728643216007e+00 2.027421746540685987e+01 6.747932405892107965e+00 6.279986526433343208e-01
1.864321608040200973e+00 2.029584896714976239e+01 6.926615963400511333e+00 6.320142539315978247e-01
1.899497487437185939e+00 2.031652270574484120e+01 7.096882010113471750e+00 6.357394188378195921e-01
1.934673366834170904e+00 2.033403558304050307e+01 7.259503707326999233e+00 6.393862698323190541e-01
1.969849246231155870e+00 2.034639697375351020e+01 7.415140158597250064e+00 6.431731979972021840e-01
2.005025125628140614e+00 2.035203333807149662e+01 7.564174663572778456e+00 6.473107451881773278e-01
2.040201005025125802e+00 2.034996040860501054e+01 7.706584778938253777e+00 6.519853990614118411e-01
2.075376884422110546e+00 2.033988365167635948e+01 7.841887210295251265e+00 6.573421184850121168e-01
2.110552763819095290e+00 2.032220236307963646e+01 7.969180948507585072e+00 6.634676688047587145e-01
2.145728643216080478e+00 2.029791383443786401e+01 8.087284533530532116e+00 6.703776095586870820e-01
2.180904522613065222e+00 2.026843569735674677e+01 8.194936799647326353e+00 6.780097318289591835e-01
2.216080402010050410e+00 2.023538094820088773e+01 8.291013615259569036e+00 6.862258699799054229e-01
2.251256281407035154e+00 2.020032723504534999e+01 8.374711214828273853e+00 6.948225461696730942e-01
2.286432160804019897e+00 2.016461873583074649e+01 8.445659561914656166e+00 7.035492171513770820e-01
2.321608040201005085e+00 2.012922747603610318e+01 8.503951399135480926e+00 7.121313917241114400e-01
2.356783919597989829e+00 2.009468545351395719e+01 8.550095946688504256e+00 7.202949569851050393e-01
2.391959798994975017e+00 2.006108418418293837e+01 8.584922837074589808e+00 7.277879709205568037e-01
2.427135678391959761e+00 2.002812788094414742e+01 8.609467559311248408e+00 7.343970097016694343e-01
2.462311557788944505e+00 1.999522196727990675e+01 8.624864892627652324e+00 7.399566617154872405e-01
2.497487437185929693e+00 1.996157935995871213e+01 8.632265728168938779e+00 7.443524450411067583e-01
2.532663316582914437e+00 1.992633079612506819e+01 8.632780769973976476e+00 7.475187470420019409e-01
2.567839195979899625e+00 1.988862990561684896e+01 8.627446117230970657e+00 7.494339938954459601e-01
2.603015075376884369e+00 1.984774686558180434e+01 8.617202372122239495e+00 7.501151274919897194e-01
2.638190954773869112e+00 1.980314569761104693e+01 8.602880036675067288e+00 7.496128367762421307e-01
2.673366834170854300e+00 1.975454021858629616e+01 8.585187592046136018e+00 7.480081912459659588e-01
2.708542713567839044e+00 1.970192374407461955e+01 8.564702629970952330e+00 7.454106181782184093e-01
2.743718592964824232e+00 1.964556927365465455e+01 8.541869035972791124e+00 7.419566847974553570e-01
2.778894472361808976e+00 1.958600072234347067e+01 8.517003519161075786e+00 7.378089261392233311e-01
2.814070351758793720e+00 1.952394128075225410e+01 8.490312524183934784e+00 7.331539925766981103e-01
2.849246231155778908e+00 1.946025053277213246e+01 8.461916378461069144e+00 7.281996566079087518e-01
2.884422110552763652e+00 1.939586529528934733e+01 8.431872943437724643e+00 7.231706575138467930e-01
2.919597989949748840e+00 1.933175835029249967e+01 8.400190216636751472e+00 7.183038402709936987e-01
2.954773869346733584e+00 1.926892364144545056e+01 8.366818378373132248e+00 7.138433510885003885e-01
2.989949748743718771e+00 1.920838723510267343e+01 8.331617719219739371e+00 7.100365688779827211e-01
3.025125628140703515e+00 1.915123321729858219e+01 8.294308784424174519e+00 7.071308773170182915e-01
3.060301507537688259e+00 1.909862635349604787e+01 8.254421844907390948e+00 7.053704372610802853e-01
3.095477386934673447e+00 1.905181188288167604e+01 8.211270056043783683e+00 7.049911657555218980e-01
3.130653266331658191e+00 1.901207849634477043e+01 8.163970389518535598e+00 7.062116466618313382e-01
3.165829145728643379e+00 1.898068201689251921e+01 8.111526921246031918e+00 7.092180662385602075e-01
3.201005025125628123e+00 1.895874091218247415e+01 8.052974162082449539e+00 7.141425544964119521e-01
3.236180904522612867e+00 1.894712579864588520e+01 7.987558972063798279e+00 7.210362303517164895e-01
3.271356783919598055e+00 1.894636950477116955e+01 7.914924865043335700e+00 7.298402868581145286e-01
3.306532663316582799e+00 1.895662025095645831e+01 7.835257698403978566e+00 7.403601097286796051e-01
3.341708542713567986e+00 1.897764924235660899e+01 7.749358898453706956e+00 7.522483458931272793e-01
3.376884422110552730e+00 1.900890916757398941e+01 7.658629230368145357e+00 7.650028086132731886e-01
3.412060301507537474e+00 1.904962661132677226e+01 7.564967083041981510e+00 7.779839333807500035e-01
3.447236180904522662e+00 1.909890346377499881e+01 7.470603667368092005e+00 7.904540191711895147e-01
3.482412060301507406e+00 1.915580221074317180e+01 7.377908286779717884e+00 8.016367391657648334e-01
3.517587939698492594e+00 1.921939701961101932e+01 7.289197987864206141e+00 8.107908895450764986e-01
3.552763819095477338e+00 1.928878404547970860e+01 7.206578889341223260e+00 8.172881438918556674e-01
3.587939698492462082e+00 1.936305652883151751e+01 7.131834989287099802e+00 8.206820877438574247e-01
3.623115577889447270e+00 1.944125948763347722e+01 7.066368325150502727e+00 8.207561568154868592e-01
3.658291457286432014e+00 1.952234293902558804e+01 7.011184947027611969e+00 8.175415851416307778e-01
3.693467336683417201e+00 1.960513123952910064e+01 6.966915485525326801e+00 8.113022968413031721e-01
3.728643216080401945e+00 1.968832050470136608e+01 6.933856978779996183e+00 8.024902352462711663e-01
3.763819095477386689e+00 1.977050825364746345e+01 6.912023228909763617e+00 7.916801018571366644e-01
3.798994974874371877e+00 1.985025162196683013e+01 6.901193375223286353e+00 7.794955277052278975e-01
3.834170854271356621e+00 1.992614439528392722e+01 6.900951850396534581e+00 7.665388500991789922e-01
3.869346733668341809e+00 1.999689964432149125e+01 6.910716806605918805e+00 7.533343350302588171e-01
3.904522613065326553e+00 2.006142404963910408e+01 6.929757884611621677e+00 7.402908605632404493e-01
3.939698492462311741e+00 2.011887172858011397e+01 6.957207297746510477e+00 7.276858895259048499e-01
3.974874371859296485e+00 2.016866891591347510e+01 6.992070133921885144e+00 7.156689245594344273e-01
4.010050251256281229e+00 2.021050556399238474e+01 7.033240199221506117e+00 7.042800813903259405e-01
4.045226130653266416e+00 2.024429522438501650e+01 7.079526490400027683e+00 6.934780879097358630e-01
4.080402010050251604e+00 2.027010987618292503e+01 7.129692599248304674e+00 6.831718153916858105e-01
4.115577889447235904e+00 2.028810104475832077e+01 7.182507444939844277e+00 6.732501564953881079e-01
4.150753768844221092e+00 2.029842187101225193e+01 7.236801485439059434e+00 6.636064300327020327e-01
4.185929648241206280e+00 2.030116594538780816e+01 7.291519074297010405e+00 6.541552389712707027e-01
4.221105527638190580e+00 2.029633701842386628e+01 7.345756115692090304e+00 6.448415224408705626e-01
4.256281407035175768e+00 2.028385881752281250e+01 7.398773581577383851e+00 6.356430872683448419e-01
4.291457286432160956e+00 2.026362647184190635e+01 7.449982043222910022e+00 6.265688801963462673e-01
4.326633165829145256e+00 2.023559164370679042e+01 7.498899370102080297e+00 6.176554946629866372e-01
4.361809045226130443e+00 2.019986433924630731e+01 7.545091388140118482e+00 6.089639189615650983e-01
4.396984924623115631e+00 2.015680790683356705e+01 7.588111217318132873e+00 6.005775587484964984e-01
4.432160804020100819e+00 2.010710212204676850e+01 7.627455059023567685e+00 5.926014826730530149e-01
4.467336683417085119e+00 2.005175377001280523e+01 7.662549209506362757e+00 5.851620312839618254e-01
4.502512562814070307e+00 1.999204451113403991e+01 7.692775417262534887e+00 5.784056430385455805e-01
4.537688442211055495e+00 1.992942005045365406e+01 7.717531337337309338e+00 5.724960058532211349e-01
4.572864321608039795e+00 1.986533930261620995e+01 7.736312763256560032e+00 5.676092487466243286e-01
4.608040201005024983e+00 1.980111337006221106e+01 7.748797628891470168e+00 5.639275603663795877e-01
4.643216080402010171e+00 1.973776835607500857e+01 7.754910615701493981e+00 5.616321096545935365e-01
4.678391959798995359e+00 1.967596166688141679e+01 7.754852027395795488e+00 5.608963117380112440e-01
4.713567839195979658e+00 1.961596926580702771e+01 7.749083975520150602e+00 5.618803098003188889e-01
4.748743718592964846e+00 1.955774441666483199e+01 7.738278009513845035e+00 5.647270952392337007e-01
4.783919597989950034e+00 1.950103139421490184e+01 7.723237806185746734e+00 5.695600853014628484e-01
4.819095477386934334e+00 1.944550518397086591e+01 7.704815708174717059e+00 5.764813896956214601e-01
4.854271356783919522e+00 1.939090373639903220e+01 7.683841537260207133e+00 5.855696234163121350e-01
4.889447236180904710e+00 1.933712385929656818e+01 7.661076758249606655e+00 5.968761283478887236e-01
4.924623115577889010e+00 1.928426360470447776e+01 7.637198763233101317e+00 6.104189026711365207e-01
4.959798994974874198e+00 1.923260923101328501e+01 7.612811506989224597e+00 6.261742921235776693e-01
4.994974874371859386e+00 1.918257891688372396e+01 7.588472413204133460e+00 6.440673262375715691e-01
5.030150753768844574e+00 1.913464452262288873e+01 7.564722832664379837e+00 6.639622147767710869e-01
5.065326633165828873e+00 1.908925488786875135e+01 7.542110494613002203e+00 6.856547752593981082e-01
5.100502512562814061e+00 1.904677979681474298e+01 7.521196348952688737e+00 7.088684179078027503e-01
5.135678391959799249e+00 1.900748511491895343e+01 7.502543347093133974e+00 7.332548846866704384e-01
5.170854271356783549e+00 1.897153986755222377e+01 7.486689460199226431e+00 7.584004003469385635e-01
5.206030150753768737e+00 1.893904806162203514e+01 7.474110479509949556e+00 7.838373870671816457e-01
5.241206030150753925e+00 1.891009355938214753e+01 7.465179484342531424e+00 8.090614591094490438e-01
5.276381909547738225e+00 1.888478558004091212e+01 7.460129555468796525e+00 8.335529784275934606e-01
5.311557788944723413e+00 1.886329457644018603e+01 7.459025015697143601e+00 8.568018995517828751e-01
5.346733668341708601e+00 1.884587194610865524e+01 7.461744925140770590e+00 8.783339130036670328e-01
5.381909547738693789e+00 1.883285101761347846e+01 7.467981243263018598e+00 8.977351292973109187e-01
5.417085427135678088e+00 1.882463017006501715e+01 7.477253089247113849e+00 9.146720321998214054e-01
5.452261306532663276e+00 1.882164142424131725e+01 7.488937595481019116e+00 9.289035501772919812e-01
5.487437185929648464e+00 1.882430931283080966e+01 7.502316483281145310e+00 9.402831096112962417e-01
5.522613065326632764e+00 1.883300534538915016e+01 7.516635381013529127e+00 9.487503905980075869e-01
5.557788944723617952e+00 1.884800305341782334e+01 7.531170224302986327e+00 9.543147669034619529e-01
5.592964824120603140e+00 1.886943767610420153e+01 7.545292593108637647e+00 9.570343649334699387e-01
5.628140703517587440e+00 1.889727342926211762e+01 7.558524652948712230e+00 9.569956185361804257e-01
5.663316582914572628e+00 1.893128046171654333e+01 7.570575344242385540e+00 9.542977476646694601e-01
5.698492462311557816e+00 1.897102336902661435e+01 7.581352664717183387e+00 9.490448857320495923e-01
5.733668341708543004e+00 1.901586344356244851e+01 7.590951384148002745e+00 9.413462320840377817e-01
5.768844221105527303e+00 1.906497716846550361e+01 7.599619797288980294e+00 9.313224293775733686e-01
5.804020100502512491e+00 1.911739301182106132e+01 7.607711845793467376e+00 9.191150289492683312e-01
5.839195979899497679e+00 1.917204668447110549e+01 7.615631713385976553e+00 9.048956638235778893e-01
5.874371859296481979e+00 1.922785160563251239e+01 7.623777426127833934e+00 8.888721988384875594e-01
5.909547738693467167e+00 1.928377708928198331e+01 7.632489122368106393e+00 8.712902124953836314e-01
5.944723618090452355e+00 1.933892308037463081e+01 7.642007152655356350e+00 8.524292602037731870e-01
5.979899497487437543e+00 1.939257863869486087e+01 7.652444820646223889e+00 8.325942711765412785e-01
6.015075376884421843e+00 1.944425281066604327e+01 7.663779560972091787e+00 8.121031443711308473e-01
6.050251256281407031e+00 1.949367111076402992e+01 7.675863998501846197e+00 7.912721774621416237e-01
6.085427135678392219e+00 1.954073756613231438e+01 7.688454788909364623e+00 7.704013339930332327e-01
6.120603015075376518e+00 1.958546943655232653e+01 7.701253421545821709e+00 7.497613858556897437e-01
6.155778894472361706e+00 1.962791743084098073e+01 7.713950609517215895e+00 7.295845644543896835e-01
6.190954773869346894e+00 1.966808707153775160e+01 7.726265413692072315e+00 7.100595872445180090e-01
6.226130653266331194e+00 1.970587622300121566e+01 7.737971914796567319e+00 6.913310394100786738e-01
6.261306532663316382e+00 1.974104001972241207e+01 7.748909371240607413e+00 6.735023714751121604e-01
6.296482412060301570e+00 1.977318855092797989e+01 7.758975373071024251e+00 6.566414062003618213e-01
6.331658291457286758e+00 1.980181607364621854e+01 7.768104659189472017e+00 6.407872384594595072e-01
6.366834170854271058e+00 1.982635463597202019e+01 7.776238518564706936e+00 6.259576263940719310e-01
6.402010050251256246e+00 1.984624090913036909e+01 7.783290915951933897e+00 6.121562399382990405e-01
6.437185929648241434e+00 1.986098341344163387e+01 7.789117733212307826e+00 5.993793377324840854e-01
6.472361809045225733e+00 1.987021832141370226e+01 7.793494908709497793e+00 5.876215586727817630e-01
6.507537688442210921e+00 1.987374526491431581e+01 7.796109888994472215e+00 5.768805776220780057e-01
6.542713567839196109e+00 1.987153927563472777e+01 7.796568798156958024e+00 5.671604387441908646e-01
6.577889447236180409e+00 1.986374010003832069e+01 7.794419277200528740e+00 5.584734733206612178e-01
6.613065326633165597e+00 1.985062455765037726e+01 7.789186353527281170e+00 5.508408263676513039e-01
6.648241206030150785e+00 1.983257044987904294e+01 7.780416372544102899e+00 5.442917309504783363e-01
6.683417085427135973e+00 1.981002125478582343e+01 7.767722412914189078e+00 5.388617527832980647e-01
6.718592964824120273e+00 1.978345942909188082e+01 7.750824130928290145e+00 5.345902662493581259e-01
6.753768844221105461e+00 1.975339302511773099e+01 7.729575889993686388e+00 5.315174196224883296e-01
6.788944723618090649e+00 1.972035631333177719e+01 7.703979273908387881e+00 5.296808172126096226e-01
6.824120603015074948e+00 1.968492113517640973e+01 7.674179215805846610e+00 5.291121079703305918e-01
6.859296482412060136e+00 1.964771269170056200e+01 7.640446233075646632e+00 5.298336398830502114e-01
6.894472361809045324e+00 1.960942204737517258e+01 7.603149775803796473e+00 5.318553292986544223e-01
6.929648241206030512e+00 1.957080806567224585e+01 7.562728802876236500e+00 5.351719110211029529e-01
6.964824120603014812e+00 1.953268365109441973e+01 7.519665158162784024e+00 5.397607759015585760e-01
7.000000000000000000e+00 1.949588455302351164e+01 7.474463392874067580e+00 5.455806484772524056e-01


==> anc/ethanol/ethanol_crystal_frac_3_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
3.517587939698492427e-02 1.221777739382207129e-01 1.545913051766791002e-02 2.563005377612855296e-01
7.035175879396984855e-02 4.819369974399376200e-01 6.098297236079508465e-02 2.582198672497826863e-01
1.055276381909547728e-01 1.059811493963632723e+00 1.341058186821184606e-01 2.614422689358779639e-01
1.407035175879396971e-01 1.826041098209602032e+00 2.310160531036333786e-01 2.660040556080117691e-01
1.758793969849246075e-01 2.744046933442808367e+00 3.469427911678004683e-01 2.719584026484352379e-01
2.110552763819095456e-01 3.774346960993007372e+00 4.765926128133548545e-01 2.793782932320686974e-01
2.462311557788944838e-01 4.878260886188825474e+00 6.145637333409759151e-01 2.883611102913524737e-01
2.814070351758793942e-01 6.020883896238468758e+00 7.556787819941028772e-01 2.990353532019118799e-01
3.165829145728643046e-01 7.173029943062438463e+00 8.952023022165009891e-01 3.115699103332811859e-01
3.517587939698492150e-01 8.312086697230368415e+00 1.028937967715958024e+00 3.261861936535467854e-01
3.869346733668341809e-01 9.421923365671782236e+00 1.153226347704009669e+00 3.431732657521602281e-01
4.221105527638190913e-01 1.049211269969832649e+01 1.264881874356822422e+00 3.629059061077904436e-01
4.572864321608040017e-01 1.151676402963503421e+01 1.361115239316712078e+00 3.858653909946102023e-01
4.924623115577889676e-01 1.249323335611159713e+01 1.439485079251069166e+00 4.126625226538338520e-01
5.276381909547738225e-01 1.342090861679844949e+01 1.497912542816589365e+00 4.440618628842489257e-01
5.628140703517587884e-01 1.430019083812327985e+01 1.534777019884591809e+00 4.810045891087134096e-01
5.979899497487437543e-01 1.513172366177489003e+01 1.549093884949051869e+00 5.246237204635869622e-01
6.331658291457286092e-01 1.591587326634043187e+01 1.540758037298695982e+00 5.762375597414237660e-01
6.683417085427135751e-01 1.665242923644032658e+01 1.510821965615370743e+00 6.372916108670898527e-01
7.035175879396984300e-01 1.734048214919233999e+01 1.461764543753826473e+00 7.091913006327672520e-01
7.386934673366833959e-01 1.797843212653067724e+01 1.397695971036686302e+00 7.929250167967075713e-01
7.738693467336683618e-01 1.856409050320949916e+01 1.324433514203050777e+00 8.883325045259702346e-01
8.090452261306532167e-01 1.909484961364487532e+01 1.249372225366329303e+00 9.928921717498798705e-01
8.442211055276381826e-01 1.956790843342182029e+01 -1.240215727367420584e+00 9.046294769204233921e-01
8.793969849246231485e-01 1.998054960279993608e+01 -1.240597563008908111e+00 8.193846817091766654e-01
9.145728643216080034e-01 2.033046305646656648e+01 -1.250255543666561664e+00 7.603035399314393983e-01
9.497487437185929693e-01 2.061610280789307481e+01 -1.272886109431603074e+00 7.347232027613549432e-01
9.849246231155779352e-01 2.083704928784811017e+01 -1.311630252674426345e+00 7.465857214306195200e-01
1.020100502512562901e+00 2.099433525472549888e+01 -1.369452155972105345e+00 7.949149680868244916e-01
1.055276381909547645e+00 2.109068457144480746e+01 -1.449717281752892717e+00 8.729239015020545667e-01
1.090452261306532611e+00 2.113061469229897327e+01 -1.556434590213108038e+00 9.686894974577607842e-01
1.125628140703517577e+00 2.112036732041450193e+01 1.751264136034659913e+00 9.343246740131195827e-01
1.160804020100502543e+00 2.106765568516078346e+01 2.011938856603439518e+00 8.537387303731973631e-01
1.195979899497487509e+00 2.098124642143809027e+01 2.308799800181564166e+00 7.934666455417040964e-01
1.231155778894472252e+00 2.087042244865061846e+01 2.634825027932869546e+00 7.521267845148643660e-01
1.266331658291457218e+00 2.074439390847456721e+01 2.981840027427665518e+00 7.261611471694014996e-01
1.301507537688442184e+00 2.061173237466999808e+01 3.341259694834626259e+00 7.116957608971221649e-01
1.336683417085427150e+00 2.047989761746063664e+01 3.704842707786767164e+00 7.054388043824373344e-01
1.371859296482412116e+00 2.035490809777632748e+01 4.065325721519723601e+00 7.049015385813048873e-01
1.407035175879396860e+00 2.024118073378724247e+01 4.416855724519223259e+00 7.082985427233474685e-01
1.442211055276381826e+00 2.014153821877951955e+01 4.755192006764982438e+00 7.143612210836053356e-01
1.477386934673366792e+00 2.005735871668349901e+01 5.077692032929647326e+00 7.221690692894803254e-01
1.512562814070351758e+00 1.998882679221965475e+01 5.383124371843599931e+00 7.310276077249278082e-01
1.547738693467336724e+00 1.993523730098218039e+01 5.671366925044154073e+00 7.403906232779470242e-01
1.582914572864321689e+00 1.989530496953017646e+01 5.943052192141998091e+00 7.498156796444624961e-01
1.618090452261306433e+00 1.986743959358313916e+01 6.199216312473993185e+00 7.589416977693511646e-01
1.653266331658291399e+00 1.984995792831655947e+01 6.440998191240343118e+00 7.674795050638655303e-01
1.688442211055276365e+00 1.984121655548596763e+01 6.669421375762826898e+00 7.752085434929085750e-01
1.723618090452261331e+00 1.983966394352129825e+01 6.885275660128101549e+00 7.819750344465868919e-01
1.758793969849246297e+00 1.984382348856901856e+01 7.089098296545909506e+00 7.876888837115706421e-01
1.793969849246231041e+00 1.985223125382187348e+01 7.281237260518437893e+00 7.923184621816669049e-01
1.829145728643216007e+00 1.986336062498051547e+01 7.461963599476504783e+00 7.958839050422824579e-01
1.864321608040200973e+00 1.987556903743682568e+01 7.631590089060868110e+00 7.984504081575510837e-01
1.899497487437185939e+00 1.988709750606580684e+01 7.790552977320725603e+00 8.001229184941638373e-01
1.934673366834170904e+00 1.989614141689744997e+01 7.939424598985070247e+00 8.010426315264124186e-01
1.969849246231155870e+00 1.990099257353196194e+01 8.078845864591922776e+00 8.013841828910125420e-01
2.005025125628140614e+00 1.990023178013349181e+01 8.209394009002242143e+00 8.013509949801803645e-01
2.040201005025125802e+00 1.989293375063606462e+01 8.331424697918805578e+00 8.011656312019130866e-01
2.075376884422110546e+00 1.987883722791578478e+01 8.444940530840732151e+00 8.010527289992555033e-01
2.110552763819095290e+00 1.985843625592374906e+01 8.549534766472728364e+00 8.012141487969467457e-01
2.145728643216080478e+00 1.983296355092090835e+01 8.644439468783343017e+00 8.017988192508171963e-01
2.180904522613065222e+00 1.980426016109165133e+01 8.728676756984395269e+00 8.028723950434374368e-01
2.216080402010050410e+00 1.977455075992055455e+01 8.801280214740529573e+00 8.043932878369161044e-01
2.251256281407035154e+00 1.974616408981232851e+01 8.861531409426582684e+00 8.062013197903350470e-01
2.286432160804019897e+00 1.972124805148938620e+01 8.909151433811832277e+00 8.080232167074032912e-01
2.321608040201005085e+00 1.970152680591930761e+01 8.944400961981362030e+00 8.094959238168020210e-01
2.356783919597989829e+00 1.968813475034141547e+01 8.968069473016775817e+00 8.102050575939159227e-01
2.391959798994975017e+00 1.968154379267567933e+01 8.981365399267815519e+00 8.097325386798506219e-01
2.427135678391959761e+00 1.968158138426697690e+01 8.985743529643581695e+00 8.077053887023358802e-01
2.462311557788944505e+00 1.968752182741048529e+01 8.982716765788822499e+00 8.038374336047717783e-01
2.497487437185929693e+00 1.969822493859708956e+01 8.973694771951134186e+00 7.979574025686879679e-01
2.532663316582914437e+00 1.971229439237342618e+01 8.959876380585868105e+00 7.900201555102185358e-01
2.567839195979899625e+00 1.972823144095073644e+01 8.942203208877010923e+00 7.801014718220373734e-01
2.603015075376884369e+00 1.974456594042318613e+01 8.921365805734421173e+00 7.683798397598762264e-01
2.638190954773869112e+00 1.975995369042074401e+01 8.897844693505629010e+00 7.551102647871064111e-01
2.673366834170854300e+00 1.977323573983325389e+01 8.871967089708647336e+00 7.405951959622528724e-01
2.708542713567839044e+00 1.978346102483638091e+01 8.843963583345459512e+00 7.251567089222349383e-01
2.743718592964824232e+00 1.978987841703634487e+01 8.814014625657286217e+00 7.091127135605431731e-01
2.778894472361808976e+00 1.979190791704793639e+01 8.782282086094436835e+00 6.927586715422219266e-01
2.814070351758793720e+00 1.978910304161110645e+01 8.748925160815808511e+00 6.763553500607555335e-01
2.849246231155778908e+00 1.978111690478054996e+01 8.714102368664569553e+00 6.601225131119855538e-01
2.884422110552763652e+00 1.976768259703522901e+01 8.677962507231722356e+00 6.442380452935771995e-01
2.919597989949748840e+00 1.974861411655780685e+01 8.640627745167165585e+00 6.288416775792415869e-01
2.954773869346733584e+00 1.972382788021172928e+01 8.602172012477307561e+00 6.140421471907656636e-01
2.989949748743718771e+00 1.969337807435003640e+01 8.562597981862445806e+00 5.999262628826813604e-01
3.025125628140703515e+00 1.965749367327329722e+01 8.521816478364037550e+00 5.865680365596219747e-01
3.060301507537688259e+00 1.961660275383701091e+01 8.479632982819872211e+00 5.740359177297430504e-01
3.095477386934673447e+00 1.957133199976638949e+01 8.435746381211671974e+00 5.623963744684270516e-01
3.130653266331658191e+00 1.952247595599112273e+01 8.389764339435032525e+00 5.517126885367092948e-01
3.165829145728643379e+00 1.947094002135558455e+01 8.341236991534046297e+00 5.420388332663340636e-01
3.201005025125628123e+00 1.941767041911921154e+01 8.289706228618491934e+00 5.334094942075624513e-01
3.236180904522612867e+00 1.936359009496126760e+01 8.234763041303672537e+00 5.258283891672881349e-01
3.271356783919598055e+00 1.930955910283322297e+01 8.176101946321104208e+00 5.192577663392067278e-01
3.306532663316582799e+00 1.925637092734042355e+01 8.113560993408579947e+00 5.136121315276608312e-01
3.341708542713567986e+00 1.920478419381553081e+01 8.047138574946142597e+00 5.087588364201582891e-01
3.376884422110552730e+00 1.915557621822602030e+01 7.976983492172841750e+00 5.045271910381184943e-01
3.412060301507537474e+00 1.910959548349938686e+01 7.903361130769862797e+00 5.007263052721876440e-01
3.447236180904522662e+00 1.906778805328823978e+01 7.826604756227059312e+00 4.971700051006385790e-01
3.482412060301507406e+00 1.903117936104047203e+01 7.747065434339393875e+00 4.937051292370523981e-01
3.517587939698492594e+00 1.900080594034601944e+01 7.665075370857703518e+00 4.902377541317375353e-01
3.552763819095477338e+00 1.897760727740723397e+01 7.580936270791529097e+00 4.867510904156416296e-01
3.587939698492462082e+00 1.896230098248565454e+01 7.494936681802496281e+00 4.833095684853906948e-01
3.623115577889447270e+00 1.895527078465070403e+01 7.407392435401920494e+00 4.800462022218499047e-01
3.658291457286432014e+00 1.895649471757124616e+01 7.318696179395779211e+00 4.771342570081559820e-01
3.693467336683417201e+00 1.896553133900265209e+01 7.229359252137193437e+00 4.747485226428093119e-01
3.728643216080401945e+00 1.898156811785083065e+01 7.140032862455814922e+00 4.730247778777346701e-01
3.763819095477386689e+00 1.900352225788495986e+01 7.051503472792049365e+00 4.720271306780849940e-01
3.798994974874371877e+00 1.903017366516037612e+01 6.964665314777558791e+00 4.717312249084806841e-01
3.834170854271356621e+00 1.906030449037116981e+01 6.880477633192274567e+00 4.720272252461749640e-01
3.869346733668341809e+00 1.909282001631177295e+01 6.799914601143310477e+00 4.727414616940190939e-01
3.904522613065326553e+00 1.912683070473583413e+01 6.723913477740239841e+00 4.736714587413814459e-01
3.939698492462311741e+00 1.916168346174106674e+01 6.653324158607119898e+00 4.746270015157644240e-01
3.974874371859296485e+00 1.919694002506500041e+01 6.588862693240393753e+00 4.754699027607198758e-01
4.010050251256281229e+00 1.923231030224888727e+01 6.531072679845131290e+00 4.761463425665277693e-01
4.045226130653266416e+00 1.926755700842672425e+01 6.480300139117353808e+00 4.767071760890780885e-01
4.080402010050251604e+00 1.930239356963487651e+01 6.436687472447303549e+00 4.773132213012057368e-01
4.115577889447235904e+00 1.933639864839221545e+01 6.400189255657025456e+00 4.782245969342461822e-01
4.150753768844221092e+00 1.936896709345949219e+01 6.370607405831329118e+00 4.797759396167145529e-01
4.185929648241206280e+00 1.939930898226713651e+01 6.347637679068022010e+00 4.823423475682517281e-01
4.221105527638190580e+00 1.942649739200962600e+01 6.330915963256586565e+00 4.863030152225507052e-01
4.256281407035175768e+00 1.944955433138049372e+01 6.320053059131339523e+00 4.920095274257055284e-01
4.291457286432160956e+00 1.946755590565706839e+01 6.314650638706694963e+00 4.997633295754245752e-01
4.326633165829145256e+00 1.947973457882562442e+01 6.314297373203249464e+00 5.098029659897206356e-01
4.361809045226130443e+00 1.948555909933171293e+01 6.318550631380354332e+00 5.222981467341132333e-01
4.396984924623115631e+00 1.948478018666113698e+01 6.326913636064368518e+00 5.373461852527877669e-01
4.432160804020100819e+00 1.947743987897527163e+01 6.338819317115028440e+00 5.549672600791448751e-01
4.467336683417085119e+00 1.946385139959644306e+01 6.353630146346681329e+00 5.750973964989797294e-01
4.502512562814070307e+00 1.944456191027263969e+01 6.370658772191806207e+00 5.975805596439508482e-01
4.537688442211055495e+00 1.942031132678175709e+01 6.389208714374330356e+00 6.221626593796206750e-01
4.572864321608039795e+00 1.939199686222184127e+01 6.408629320329811918e+00 6.484902770955970341e-01
4.608040201005024983e+00 1.936064685947672714e+01 6.428375862431508381e+00 6.761159487091105147e-01
4.643216080402010171e+00 1.932740112488913908e+01 6.448064589236263799e+00 7.045105764062187248e-01
4.678391959798995359e+00 1.929349052604073833e+01 6.467513499227425910e+00 7.330825495911160727e-01
4.713567839195979658e+00 1.926020737180227016e+01 6.486761878769673473e+00 7.612026329069309094e-01
4.748743718592964846e+00 1.922886023445396475e+01 6.506064502629484991e+00 7.882334919314815114e-01
4.783919597989950034e+00 1.920071155823184128e+01 6.525859407380647070e+00 8.135625662752131726e-01
4.819095477386934334e+00 1.917690212186147392e+01 6.546711273458740266e+00 8.366365712949894728e-01
4.854271356783919522e+00 1.915837149407002826e+01 6.569235841129152931e+00 8.569950929574726706e-01
4.889447236180904710e+00 1.914578660851268310e+01 6.594014415489642289e+00 8.742996931208860678e-01
4.924623115577889010e+00 1.913949063971851317e+01 6.621510837472488475e+00 8.883541212839367596e-01
4.959798994974874198e+00 1.913948139031709772e+01 6.652005152536073496e+00 8.991112720793769109e-01
4.994974874371859386e+00 1.914542306750573175e+01 6.685557205312822049e+00 9.066639658391161261e-01
5.030150753768844574e+00 1.915668890535664914e+01 6.722008692752762471e+00 9.112195092670078989e-01
5.065326633165828873e+00 1.917242616266047150e+01 6.761024319011845307e+00 9.130616517690269829e-01
5.100502512562814061e+00 1.919163109885488794e+01 6.802163622385009489e+00 9.125067777604052299e-01
5.135678391959799249e+00 1.921322062684148690e+01 6.844967618050151970e+00 9.098627442095328366e-01
5.170854271356783549e+00 1.923608969622164366e+01 6.889041046166799021e+00 9.053980589847590021e-01
5.206030150753768737e+00 1.925914841465403171e+01 6.934112717987922281e+00 8.993263479187447729e-01
5.241206030150753925e+00 1.928133907045672757e+01 6.980062461533428575e+00 8.918072178661214933e-01
5.276381909547738225e+00 1.930163883250482471e+01 7.026911475380494210e+00 8.829608614300651359e-01
5.311557788944723413e+00 1.931905740969451557e+01 7.074781112804423344e+00 8.728910321087093305e-01
5.346733668341708601e+00 1.933263945748172219e+01 7.123831270115097425e+00 8.617098700552886514e-01
5.381909547738693789e+00 1.934147908399323157e+01 7.174192558789250995e+00 8.495585267875711555e-01
5.417085427135678088e+00 1.934474941698408301e+01 7.225906173438588098e+00 8.366192810287848003e-01
5.452261306532663276e+00 1.934174539781357183e+01 7.278882437199811761e+00 8.231172683577054894e-01
5.487437185929648464e+00 1.933193432595651373e+01 7.332884406846702063e+00 8.093123974304479162e-01
5.522613065326632764e+00 1.931500717722327565e+01 7.387537685795024345e+00 7.954839267774094225e-01
5.557788944723617952e+00 1.929092442873349000e+01 7.442362580252748216e+00 7.819111983304002367e-01
5.592964824120603140e+00 1.925995220457526003e+01 7.496820583159195195e+00 7.688541291021459001e-01
5.628140703517587440e+00 1.922268665897917472e+01 7.550364411976364210e+00 7.565364567720657130e-01
5.663316582914572628e+00 1.918006541352452743e+01 7.602479982600105046e+00 7.451337466033193246e-01
5.698492462311557816e+00 1.913336406533078460e+01 7.652710235324782673e+00 7.347671114564663375e-01
5.733668341708543004e+00 1.908417382077809776e+01 7.700654783089966315e+00 7.255026815450148492e-01
5.768844221105527303e+00 1.903435459148088782e+01 7.745945420115084801e+00 7.173561612487634465e-01
5.804020100502512491e+00 1.898595809933741307e+01 7.788204304415536683e+00 7.103013091818254354e-01
5.839195979899497679e+00 1.894111883779882888e+01 7.826997233510606833e+00 7.042808370854898303e-01
5.874371859296481979e+00 1.890191710827084037e+01 7.861797011763041354e+00 6.992180434797425903e-01
5.909547738693467167e+00 1.887022637586387575e+01 7.891970339622773167e+00 6.950275252369014778e-01
5.944723618090452355e+00 1.884756440655809584e+01 7.916796069945700509e+00 6.916235906700466396e-01
5.979899497487437543e+00 1.883497137920796760e+01 7.935514526761377141e+00 6.889255179584401478e-01
6.015075376884421843e+00 1.883293650433753541e+01 7.947399222668128260e+00 6.868594634027350709e-01
6.050251256281407031e+00 1.884138726996897262e+01 7.951836241931165006e+00 6.853574682401343265e-01
6.085427135678392219e+00 1.885974372669540955e+01 7.948394592281282200e+00 6.843544897146303096e-01
6.120603015075376518e+00 1.888702712628753133e+01 7.936873493510482547e+00 6.837846030050015456e-01
6.155778894472361706e+00 1.892200124121733396e+01 7.917318931723521303e+00 6.835774785016922594e-01
6.190954773869346894e+00 1.896331884501369203e+01 7.890009811075749724e+00 6.836559921210401125e-01
6.226130653266331194e+00 1.900964675470632059e+01 7.855421226516750011e+00 6.839354662518570827e-01
6.261306532663316382e+00 1.905975025711189730e+01 7.814176739357414192e+00 6.843246606903989893e-01
6.296482412060301570e+00 1.911252956005442627e+01 7.767002103242308664e+00 6.847283153878911399e-01
6.331658291457286758e+00 1.916701380208644423e+01 7.714689975163150137e+00 6.850508394425470771e-01
6.366834170854271058e+00 1.922232852962792649e+01 7.658080087305773276e+00 6.852006564032228075e-01
6.402010050251256246e+00 1.927765759370531029e+01 7.598053926994730034e+00 6.850947330881552721e-01
6.437185929648241434e+00 1.933221891123026737e+01 7.535538751617476549e+00 6.846628946994446352e-01
6.472361809045225733e+00 1.938526621391559601e+01 7.471513673952184575e+00 6.838516169664583533e-01
6.507537688442210921e+00 1.943611823570033437e+01 7.407010719251267972e+00 6.826270524680335683e-01
6.542713567839196109e+00 1.948420619817473565e+01 7.343105682581654747e+00 6.809770786991828917e-01
6.577889447236180409e+00 1.952912326680852928e+01 7.280896507739210932e+00 6.789121572272739380e-01
6.613065326633165597e+00 1.957065803699025608e+01 7.221469975608258096e+00 6.764647971628082734e-01
6.648241206030150785e+00 1.960879840897284510e+01 7.165860109888392060e+00 6.736874731273715389e-01
6.683417085427135973e+00 1.964370087708066492e+01 7.115003465259079007e+00 6.706490121359079959e-01
6.718592964824120273e+00 1.967563042424477615e+01 7.069697118918519152e+00 6.674297578939678566e-01
6.753768844221105461e+00 1.970488468346350786e+01 7.030564675402239061e+00 6.641161981835443928e-01
6.788944723618090649e+00 1.973172032940362541e+01 6.998034053605330485e+00 6.607960726952106789e-01
6.824120603015074948e+00 1.975629877582373695e+01 6.972328609174915925e+00 6.575550904562855736e-01
6.859296482412060136e+00 1.977866279215782086e+01 6.953470772399775512e+00 6.544761368075171504e-01
6.894472361809045324e+00 1.979874748672598628e+01 6.941295397740002926e+00 6.516412182910126250e-01
6.929648241206030512e+00 1.981642063035952006e+01 6.935468847662605185e+00 6.491355221323986679e-01
6.964824120603014812e+00 1.983154065905361563e+01 6.935509667621527541e+00 6.470521318376971642e-01
7.000000000000000000e+00 1.984401725468802979e+01 6.940807513419407826e+00 6.454954544866948751e-01


==> anc/ethanol/ethanol_crystal_frac_4_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
3.517587939698492427e-02 1.187090109583940761e-01 2.137689927070739182e-02 1.255528135689404079e-01
7.035175879396984855e-02 4.682589365816112736e-01 8.452732289832426416e-02 1.263377427955457155e-01
1.055276381909547728e-01 1.029751518551286438e+00 1.866178641819085104e-01 1.276455402433258057e-01
1.407035175879396971e-01 1.774300711217516424e+00 3.232637904841721976e-01 1.294761650577624934e-01
1.758793969849246075e-01 2.666413732655831037e+00 4.889691027622928843e-01 1.318307744267339376e-01
2.110552763819095456e-01 3.667799720704211897e+00 6.776269486321142566e-01 1.347130195202871361e-01
2.462311557788944838e-01 4.740972560687969128e+00 8.829991672154653415e-01 1.381307825318226212e-01
2.814070351758793942e-01 5.852141736391597071e+00 1.099108063109608402e+00 1.420983266619834928e-01
3.165829145728643046e-01 6.973100689650621575e+00 1.320500147783028488e+00 1.466387388411908299e-01
3.517587939698492150e-01 8.082057224462205980e+00 1.542372837197664381e+00 1.517864191836405252e-01
3.869346733668341809e-01 9.163544052880981283e+00 1.760583372878715025e+00 1.575892300538500601e-01
4.221105527638190913e-01 1.020766410942133540e+01 1.971579060532965499e+00 1.641097869452249336e-01
4.572864321608040017e-01 1.120895937018087807e+01 2.172296799504962905e+00 1.714252736484341011e-01
4.924623115577889676e-01 1.216516158578966156e+01 2.360078096302228090e+00 1.796250970818000225e-01
5.276381909547738225e-01 1.307601710789397664e+01 2.532635524322918386e+00 1.888056415909985242e-01
5.628140703517587884e-01 1.394230272767085133e+01 2.688091023450638772e+00 1.990613089883117026e-01
5.979899497487437543e-01 1.476508324267801164e+01 2.825088742182241930e+00 2.104709348979473538e-01
6.331658291457286092e-01 1.554521250385570141e+01 2.942968142140038879e+00 2.230786217200282640e-01
6.683417085427135751e-01 1.628304903635104850e+01 3.041969027258833336e+00 2.368682118347433252e-01
7.035175879396984300e-01 1.697834263186366144e+01 3.123430563202287402e+00 2.517313835245656994e-01
7.386934673366833959e-01 1.763024624957333586e+01 3.189942123834775600e+00 2.674311598062250050e-01
7.738693467336683618e-01 1.823741451697188865e+01 3.245405378072103275e+00 2.835659153487574136e-01
8.090452261306532167e-01 1.879816195546780833e+01 3.294974556635171581e+00 2.995437175322537282e-01
8.442211055276381826e-01 1.931066611217149287e+01 3.344855157190483652e+00 3.145818064720595220e-01
8.793969849246231485e-01 1.977320865196893251e+01 3.401959596480136128e+00 3.277480902242077554e-01
9.145728643216080034e-01 2.018444828776780398e+01 3.473439249632090053e+00 3.380561638182063566e-01
9.497487437185929693e-01 2.054371296338378272e+01 3.566132078340807254e+00 3.446094109402371153e-01
9.849246231155779352e-01 2.085128756651985782e+01 3.685979479897913080e+00 3.467661705392643956e-01
1.020100502512562901e+00 2.110866227501636061e+01 3.837473184806871274e+00 3.442782405983885186e-01
1.055276381909547645e+00 2.131870050973365949e+01 4.023194452099009055e+00 3.373539933964150306e-01
1.090452261306532611e+00 2.148568817367770478e+01 4.243505257081562121e+00 3.266213437682350951e-01
1.125628140703517577e+00 2.161523859943550008e+01 4.496442332814282850e+00 3.130041258584274622e-01
1.160804020100502543e+00 2.171404854240313043e+01 4.777844362970231629e+00 2.975563602630911242e-01
1.195979899497487509e+00 2.178952519311335934e+01 5.081708840370339431e+00 2.813060745225027248e-01
1.231155778894472252e+00 2.184932675735869978e+01 5.400735411508129857e+00 2.651444294034944194e-01
1.266331658291457218e+00 2.190087422373120773e+01 5.726979511121218280e+00 2.497708825406914357e-01
1.301507537688442184e+00 2.195089595584652287e+01 6.052523932719019228e+00 2.356853854850739782e-01
1.336683417085427150e+00 2.200505902133499703e+01 6.370079893274024130e+00 2.232101393060464956e-01
1.371859296482412116e+00 2.206772394464731590e+01 6.673449817064899037e+00 2.125242124645629060e-01
1.407035175879396860e+00 2.214183721896064938e+01 6.957814499002701325e+00 2.036994054260903020e-01
1.442211055276381826e+00 2.222895358268894839e+01 7.219839684426350601e+00 1.967311926151334434e-01
1.477386934673366792e+00 2.232936226757992060e+01 7.457624748495579325e+00 1.915625745923731360e-01
1.512562814070351758e+00 2.244228100445966945e+01 7.670534722102654968e+00 1.881009831048652825e-01
1.547738693467336724e+00 2.256607931977104897e+01 7.858964770008974199e+00 1.862294354971446853e-01
1.582914572864321689e+00 2.269849751789634595e+01 8.024084226585618040e+00 1.858134731154808816e-01
1.618090452261306433e+00 2.283683742990033849e+01 8.167598008369616025e+00 1.867054357959971045e-01
1.653266331658291399e+00 2.297811272585603959e+01 8.291550009903239982e+00 1.887475249684057721e-01
1.688442211055276365e+00 2.311915770570459472e+01 8.398179221265664296e+00 1.917749504446386866e-01
1.723618090452261331e+00 2.325670202662326957e+01 8.489827336408559688e+00 1.956202290460670734e-01
1.758793969849246297e+00 2.338742374976962779e+01 8.568888069809904806e+00 2.001193865197274380e-01
1.793969849246231041e+00 2.350799434122350817e+01 8.637783724825951026e+00 2.051204079406560854e-01
1.829145728643216007e+00 2.361512760591404358e+01 8.698953368178877099e+00 2.104938038106745624e-01
1.864321608040200973e+00 2.370564119343824316e+01 8.754838362715020139e+00 2.161446278039186875e-01
1.899497487437185939e+00 2.377653551571156143e+01 8.807853970729858872e+00 2.220247098909437222e-01
1.934673366834170904e+00 2.382509147635842695e+01 8.860339422963271261e+00 2.281432827252506124e-01
1.969849246231155870e+00 2.384898553849463099e+01 8.914482767003974573e+00 2.345736711585985623e-01
2.005025125628140614e+00 2.384641803192927156e+01 8.972220836527810661e+00 2.414534919489782772e-01
2.040201005025125802e+00 2.381624771044642941e+01 9.035118926085491609e+00 2.489761949448764111e-01
2.075376884422110546e+00 2.375812214212238871e+01 9.104239337448127856e+00 2.573730782029342024e-01
2.110552763819095290e+00 2.367258984921810949e+01 9.180012753395430991e+00 2.668871502247578409e-01
2.145728643216080478e+00 2.356117714580664924e+01 9.262130758023960908e+00 2.777428322444067121e-01
2.180904522613065222e+00 2.342641167880280406e+01 9.349480507482944347e+00 2.901173477821462066e-01
2.216080402010050410e+00 2.327177700270965133e+01 9.440141905597098315e+00 3.041195666763940597e-01
2.251256281407035154e+00 2.310158873734919283e+01 9.531462224989404319e+00 3.197797557171102034e-01
2.286432160804019897e+00 2.292079260841497046e+01 9.620212618456566389e+00 3.370501485125195207e-01
2.321608040201005085e+00 2.273469651984034456e+01 9.702816872440195084e+00 3.558132205400191261e-01
2.356783919597989829e+00 2.254866050290776158e+01 9.775628326200148877e+00 3.758933166981613949e-01
2.391959798994975017e+00 2.236777736969419195e+01 9.835220199670573038e+00 3.970679108270240287e-01
2.427135678391959761e+00 2.219658092450967501e+01 9.878650987498627245e+00 4.190764189144640106e-01
2.462311557788944505e+00 2.203881630581976836e+01 9.903671284039621270e+00 4.416261222526861596e-01
2.497487437185929693e+00 2.189729837692623349e+01 9.908849919005724871e+00 4.643958068414396068e-01
2.532663316582914437e+00 2.177387039640923305e+01 9.893612081391736979e+00 4.870381605124268209e-01
2.567839195979899625e+00 2.166945903898423964e+01 9.858196110474473528e+00 5.091820677640572779e-01
2.603015075376884369e+00 2.158420650065407642e+01 9.803545756529008059e+00 5.304359861767488082e-01
2.638190954773869112e+00 2.151764922472975172e+01 9.731159752702897237e+00 5.503936728257675659e-01
2.673366834170854300e+00 2.146890823899719081e+01 9.642921072057824006e+00 5.686435347263757434e-01
2.708542713567839044e+00 2.143685917573678523e+01 9.540925880225607614e+00 5.847825656015807061e-01
2.743718592964824232e+00 2.142025979678318137e+01 9.427328686838748695e+00 5.984349960199147889e-01
2.778894472361808976e+00 2.141782650084971706e+01 9.304216762946538211e+00 6.092744012574027312e-01
2.814070351758793720e+00 2.142826499964741060e+01 9.173523792589048043e+00 6.170463500584203453e-01
2.849246231155778908e+00 2.145027033530236693e+01 9.036989203112394620e+00 6.215873169394298126e-01
2.884422110552763652e+00 2.148251520234026302e+01 8.896164387550307140e+00 6.228352521493587535e-01
2.919597989949748840e+00 2.152364281334247664e+01 8.752459447776395507e+00 6.208284327658016855e-01
2.954773869346733584e+00 2.157227322711429807e+01 8.607215333319086170e+00 6.156919233407335268e-01
2.989949748743718771e+00 2.162702352802179462e+01 8.461779452259907686e+00 6.076143216548538506e-01
3.025125628140703515e+00 2.168653599264856169e+01 8.317561527945116495e+00 5.968201880692155514e-01
3.060301507537688259e+00 2.174950657964057754e+01 8.176052307132852803e+00 5.835445874824043422e-01
3.095477386934673447e+00 2.181470873662355459e+01 8.038799044188646548e+00 5.680151688679316857e-01
3.130653266331658191e+00 2.188101256577300546e+01 7.907344222485235719e+00 5.504446503557085535e-01
3.165829145728643379e+00 2.194740370454113076e+01 7.783143100551264126e+00 5.310334564793964818e-01
3.201005025125628123e+00 2.201300718548577251e+01 7.667478721539520592e+00 5.099795987165349764e-01
3.236180904522612867e+00 2.207711811373233601e+01 7.561390292352388798e+00 4.874914109390077188e-01
3.271356783919598055e+00 2.213923456530720912e+01 7.465624886323258380e+00 4.637986796801930045e-01
3.306532663316582799e+00 2.219908168941742233e+01 7.380616372419638083e+00 4.391588264677815934e-01
3.341708542713567986e+00 2.225661296541782619e+01 7.306491350042875865e+00 4.138565922677232556e-01
3.376884422110552730e+00 2.231197708828721105e+01 7.243099874140348504e+00 3.881975445434328043e-01
3.412060301507537474e+00 2.236544694751945528e+01 7.190067722095818681e+00 3.624971802810119659e-01
3.447236180904522662e+00 2.241731820483939330e+01 7.146865538976282295e+00 3.370681493380757177e-01
3.482412060301507406e+00 2.246779524285842555e+01 7.112887984805638553e+00 3.122081227557767513e-01
3.517587939698492594e+00 2.251688803846073483e+01 7.087533789572965759e+00 2.881902306581541895e-01
3.552763819095477338e+00 2.256434266096712804e+01 7.070276740345910582e+00 2.652570676669626648e-01
3.587939698492462082e+00 2.260962079928677326e+01 7.060718918174035963e+00 2.436183037045770161e-01
3.623115577889447270e+00 2.265193235403638639e+01 7.058620665301411634e+00 2.234511547577258950e-01
3.658291457286432014e+00 2.269031325317972758e+01 7.063905556519394224e+00 2.049024344877474757e-01
3.693467336683417201e+00 2.272373167888430956e+01 7.076641722989489125e+00 1.880905933358637538e-01
3.728643216080401945e+00 2.275120195815457080e+01 7.097002561262900855e+00 1.731060396822634573e-01
3.763819095477386689e+00 2.277188678640933972e+01 7.125210394487588417e+00 1.600082534294443859e-01
3.798994974874371877e+00 2.278517392140146924e+01 7.161466830562257968e+00 1.488190408422748467e-01
3.834170854271356621e+00 2.279072081309235998e+01 7.205874143967761825e+00 1.395129928806672914e-01
3.869346733668341809e+00 2.278846761865638015e+01 7.258353307135060106e+00 1.320085345118363063e-01
3.904522613065326553e+00 2.277862414220570386e+01 7.318566094785353471e+00 1.261647097949318286e-01
3.939698492462311741e+00 2.276163880356682512e+01 7.385850383376038053e+00 1.217883454085512684e-01
3.974874371859296485e+00 2.273815793271091934e+01 7.459178617772778352e+00 1.186527850494374370e-01
4.010050251256281229e+00 2.270898210858478095e+01 7.537148730826555010e+00 1.165246040032082847e-01
4.045226130653266416e+00 2.267502364516435875e+01 7.618014159665431606e+00 1.151916069923397956e-01
4.080402010050251604e+00 2.263726637478275094e+01 7.699755043827817502e+00 1.144857310206818662e-01
4.115577889447235904e+00 2.259672625587533545e+01 7.780186809328540676e+00 1.142973256659686465e-01
4.150753768844221092e+00 2.255440970875654116e+01 7.857096210446467666e+00 1.145804043380705128e-01
4.185929648241206280e+00 2.251126657275465348e+01 7.928389804744430336e+00 1.153502347292274383e-01
4.221105527638190580e+00 2.246813652937707317e+01 7.992236939257523431e+00 1.166748542869828209e-01
4.256281407035175768e+00 2.242569155005398329e+01 8.047189376003959893e+00 1.186615129462938040e-01
4.291457286432160956e+00 2.238438147921893417e+01 8.092262849753318221e+00 1.214386713468457307e-01
4.326633165829145256e+00 2.234439370760872023e+01 8.126971661297481830e+00 1.251347238941612761e-01
4.361809045226130443e+00 2.230563929994331929e+01 8.151314802729167752e+00 1.298560496161107192e-01
4.396984924623115631e+00 2.226777566864984692e+01 8.165719592971402818e+00 1.356684198529792273e-01
4.432160804020100819e+00 2.223026977789998071e+01 8.170954765607337578e+00 1.425859123335662670e-01
4.467336683417085119e+00 2.219249713353567799e+01 8.168028127879544797e+00 1.505696446399546473e-01
4.502512562814070307e+00 2.215386280115019346e+01 8.158083794452558379e+00 1.595355604288056506e-01
4.537688442211055495e+00 2.211392413413988223e+01 8.142311036617329023e+00 1.693677971426750528e-01
4.572864321608039795e+00 2.207249297904131069e+01 8.121872177243432134e+00 1.799331206295850805e-01
4.608040201005024983e+00 2.202969870312988121e+01 8.097852152978511242e+00 1.910927093292380807e-01
4.643216080402010171e+00 2.198600161980479584e+01 8.071228495592649210e+00 2.027094865816825575e-01
4.678391959798995359e+00 2.194215700712571149e+01 8.042858055813098872e+00 2.146512649084633129e-01
4.713567839195979658e+00 2.189913999301309744e+01 8.013475715826054113e+00 2.267914346284745364e-01
4.748743718592964846e+00 2.185804847745369273e+01 7.983700240418276195e+00 2.390094314859648739e-01
4.783919597989950034e+00 2.182000343357466576e+01 7.954042981685358171e+00 2.511927478714677808e-01
4.819095477386934334e+00 2.178606330541796865e+01 7.924916245933978587e+00 2.632410974691901662e-01
4.854271356783919522e+00 2.175716306761545127e+01 7.896639703433688595e+00 2.750719797867575145e-01
4.889447236180904710e+00 2.173408089459997328e+01 7.869445088193554483e+00 2.866258401348026896e-01
4.924623115577889010e+00 2.171742846104907088e+01 7.843481156729104953e+00 2.978686884544580749e-01
4.959798994974874198e+00 2.170765630267261415e+01 7.818821853732757177e+00 3.087905807437482664e-01
4.994974874371859386e+00 2.170506419616494398e+01 7.795480387110309550e+00 3.193996116861645418e-01
5.030150753768844574e+00 2.170980807564574278e+01 7.773430362590591614e+00 3.297125653950291335e-01
5.065326633165828873e+00 2.172189881212549878e+01 7.752632693873898972e+00 3.397445483165552060e-01
5.100502512562814061e+00 2.174119307245848276e+01 7.733064485860968063e+00 3.495003215926842377e-01
5.135678391959799249e+00 2.176738115872393564e+01 7.714744358631936194e+00 3.589695146237822931e-01
5.170854271356783549e+00 2.179998002106809096e+01 7.697748379897696225e+00 3.681266695674442757e-01
5.206030150753768737e+00 2.183834062163587575e+01 7.682212122541219657e+00 3.769356198910250866e-01
5.241206030150753925e+00 2.188167702708198092e+01 7.668317113601215596e+00 3.853565397597573661e-01
5.276381909547738225e+00 2.192912014427316691e+01 7.656263444783775185e+00 3.933534243909252437e-01
5.311557788944723413e+00 2.197979271063444529e+01 7.646233676257509160e+00 4.008998381557024038e-01
5.346733668341708601e+00 2.203289547833039208e+01 7.638355464085030633e+00 4.079813796199122655e-01
5.381909547738693789e+00 2.208778933591897342e+01 7.632670911115354784e+00 4.145942590734776889e-01
5.417085427135678088e+00 2.214405612863143702e+01 7.629119313843855110e+00 4.207404314469274653e-01
5.452261306532663276e+00 2.220152322566838521e+01 7.627537157026129222e+00 4.264206226737649597e-01
5.487437185929648464e+00 2.226024336243792234e+01 7.627675695135760492e+00 4.316270840302253164e-01
5.522613065326632764e+00 2.232043061018073971e+01 7.629233118878158137e+00 4.363378478557128348e-01
5.557788944723617952e+00 2.238236316577832596e+01 7.631895761712293336e+00 4.405136673108200340e-01
5.592964824120603140e+00 2.244627136031763470e+01 7.635381344561380956e+00 4.440979478106111822e-01
5.628140703517587440e+00 2.251223270847459546e+01 7.639476939825105006e+00 4.470191868660652323e-01
5.663316582914572628e+00 2.258009401503595370e+01 7.644065131422262738e+00 4.491950424043270607e-01
5.698492462311557816e+00 2.264943408663619095e+01 7.649133703666574746e+00 4.505372422489105078e-01
5.733668341708543004e+00 2.271957135456834109e+01 7.654766953289769305e+00 4.509569745365617499e-01
5.768844221105527303e+00 2.278961127923598085e+01 7.661120011768343119e+00 4.503708560457505561e-01
5.804020100502512491e+00 2.285852121574123075e+01 7.668380770199330954e+00 4.487077741853614521e-01
5.839195979899497679e+00 2.292521702484422619e+01 7.676726375687252357e+00 4.459167040534956494e-01
5.874371859296481979e+00 2.298864638704087326e+01 7.686282188028485507e+00 4.419750842040500727e-01
5.909547738693467167e+00 2.304785758312759114e+01 7.697090268901654042e+00 4.368967228278159420e-01
5.944723618090452355e+00 2.310204776546828498e+01 7.709092122692261739e+00 4.307377809727925833e-01
5.979899497487437543e+00 2.315058970683554307e+01 7.722127155808355070e+00 4.235993541714162536e-01
6.015075376884421843e+00 2.319303944721896471e+01 7.735945040916028859e+00 4.156256101629202115e-01
6.050251256281407031e+00 2.322912877519189578e+01 7.750227684759956048e+00 4.069972305470539453e-01
6.085427135678392219e+00 2.325874648764832386e+01 7.764615325392174583e+00 3.979208167329184032e-01
6.120603015075376518e+00 2.328191172503148820e+01 7.778731530364595415e+00 3.886156853148435841e-01
6.155778894472361706e+00 2.329874220462559720e+01 7.792203247868378924e+00 3.792998777502972207e-01
6.190954773869346894e+00 2.330942028219810780e+01 7.804674049274701986e+00 3.701771499589150416e-01
6.226130653266331194e+00 2.331416031700573299e+01 7.815810704734921899e+00 3.614262499210327828e-01
6.261306532663316382e+00 2.331318124334366360e+01 7.825304770579169400e+00 3.531931319687867110e-01
6.296482412060301570e+00 2.330668794312936498e+01 7.832871674353064861e+00 3.455861558930305444e-01
6.331658291457286758e+00 2.329486364164623069e+01 7.838249852692932507e+00 3.386739940176315411e-01
6.366834170854271058e+00 2.327787328292999192e+01 7.841202029825723230e+00 3.324859893217578799e-01
6.402010050251256246e+00 2.325587530533555380e+01 7.841520013136545231e+00 3.270149503318197093e-01
6.437185929648241434e+00 2.322903724535211722e+01 7.839033669688635797e+00 3.222225742159988138e-01
6.472361809045225733e+00 2.319754980888392026e+01 7.833624123603417644e+00 3.180476012446109002e-01
6.507537688442210921e+00 2.316163470896820442e+01 7.825240604109431786e+00 3.144163230863766811e-01
6.542713567839196109e+00 2.312154344214599178e+01 7.813919628843763121e+00 3.112543324189002147e-01
6.577889447236180409e+00 2.307754668543147503e+01 7.799804250644282178e+00 3.084977310560644281e-01
6.613065326633165597e+00 2.302991647227326766e+01 7.783160050194894097e+00 3.061017459496843673e-01
6.648241206030150785e+00 2.297890521212577752e+01 7.764383764594565918e+00 3.040450200412881943e-01
6.683417085427135973e+00 2.292472665463143855e+01 7.744000358687681995e+00 3.023286893053890312e-01
6.718592964824120273e+00 2.286754397549650619e+01 7.722645333650806521e+00 3.009704643568086313e-01
6.753768844221105461e+00 2.280746930284989915e+01 7.701031184306714295e+00 2.999949611482315426e-01
6.788944723618090649e+00 2.274457728933144196e+01 7.679899813026882072e+00 2.994221914572041121e-01
6.824120603015074948e+00 2.267893291620906027e+01 7.659965691809631494e+00 2.992563111121918085e-01
6.859296482412060136e+00 2.261063088527808773e+01 7.641856825072910198e+00 2.994764861916637821e-01
6.894472361809045324e+00 2.253984119624978533e+01 7.626061468323065640e+00 3.000312376345490861e-01
6.929648241206030512e+00 2.246685343919596178e+01 7.612887872850905069e+00 3.008370375559992760e-01
6.964824120603014812e+00 2.239211153258604625e+01 7.602442299978854123e+00 3.017813684484128012e-01
7.000000000000000000e+00 2.231623143536464227e+01 7.594627775128980574e+00 3.027299536221713105e-01


==> anc/ethanol/ethanol_crystal_frac_5_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
3.517587939698492427e-02 1.203076352289919049e-01 1.971366852274050729e-02 2.022499846541985502e-01
7.035175879396984855e-02 4.745961018507641183e-01 7.792665570202167435e-02 2.035547935822295817e-01
1.055276381909547728e-01 1.043801176432679556e+00 1.719571126382382076e-01 2.057301356776119472e-01
1.407035175879396971e-01 1.798779225309064644e+00 2.976564399172398900e-01 2.087776760126613951e-01
1.758793969849246075e-01 2.703713277811451210e+00 4.498276046106606252e-01 2.127012200845540824e-01
2.110552763819095456e-01 3.719950589474349645e+00 6.227003319037986984e-01 2.175084436841781543e-01
2.462311557788944838e-01 4.809633926636887935e+00 8.103857506986669179e-01 2.232133833604368067e-01
2.814070351758793942e-01 5.938616766855756346e+00 1.007246880330235683e+00 2.298397186688423688e-01
3.165829145728643046e-01 7.078369517820314094e+00 1.208146898351960985e+00 2.374247152040381281e-01
3.517587939698492150e-01 8.206820387713559484e+00 1.408567043972120736e+00 2.460234735405184558e-01
3.869346733668341809e-01 9.308269429562299635e+00 1.604613050350852888e+00 2.557128762175132075e-01
4.221105527638190913e-01 1.037263175687334638e+01 1.792947928909494948e+00 2.665943847879719275e-01
4.572864321608040017e-01 1.139430051903815233e+01 1.970697345215077334e+00 2.787946427979963171e-01
4.924623115577889676e-01 1.237088995706122851e+01 2.135371967432792673e+00 2.924626875900886991e-01
5.276381909547738225e-01 1.330205237664839935e+01 2.284841116950978801e+00 3.077624252121034520e-01
5.628140703517587884e-01 1.418848717487861499e+01 2.417376787558414009e+00 3.248588251163255225e-01
5.979899497487437543e-01 1.503119334489412928e+01 2.531769736867852671e+00 3.438960337006149448e-01
6.331658291457286092e-01 1.583096743023486930e+01 2.627502649587377448e+00 3.649654058294112824e-01
6.683417085427135751e-01 1.658811784059966854e+01 2.704951490697911964e+00 3.880616610796510102e-01
7.035175879396984300e-01 1.730235147069098645e+01 2.765576627767934781e+00 4.130266565831258174e-01
7.386934673366833959e-01 1.797278637391168843e+01 2.812061104984756810e+00 4.394836015825668851e-01
7.738693467336683618e-01 1.859805120746585416e+01 2.848355342258376055e+00 4.667708515101257616e-01
8.090452261306532167e-01 1.917644412423055300e+01 2.879596237795087887e+00 4.938936422320830411e-01
8.442211055276381826e-01 1.970613604284761067e+01 2.911884662894969722e+00 5.195215613703917379e-01
8.793969849246231485e-01 2.018541132391279902e+01 2.951927720793506182e+00 5.420626172074731741e-01
9.145728643216080034e-01 2.061293989962792139e+01 3.006576544972123344e+00 5.598327103623694789e-01
9.497487437185929693e-01 2.098806856325331438e+01 3.082308370415638876e+00 5.713081350720494722e-01
9.849246231155779352e-01 2.131110800921705106e+01 3.184704838359760259e+00 5.754076762379078946e-01
1.020100502512562901e+00 2.158358096087037481e+01 3.317968092268046121e+00 5.717220604985389087e-01
1.055276381909547645e+00 2.180839044234904023e+01 3.484506606313509280e+00 5.606127708067770721e-01
1.090452261306532611e+00 2.198986978823457505e+01 3.684628458111429694e+00 5.431429519908113068e-01
1.125628140703517577e+00 2.213368859754502793e+01 3.916395354341211998e+00 5.208631442773611342e-01
1.160804020100502543e+00 2.224660970458076292e+01 4.175691532815076101e+00 4.955249642753996042e-01
1.195979899497487509e+00 2.233611691412403033e+01 4.456530911622710533e+00 4.688112704391968477e-01
1.231155778894472252e+00 2.240995592632773636e+01 4.751573584526354921e+00 4.421471754469544768e-01
1.266331658291457218e+00 2.247564606783036467e+01 5.052774927882140332e+00 4.166123021550429129e-01
1.301507537688442184e+00 2.254002455708729258e+01 5.352066593932853777e+00 3.929377083425567574e-01
1.336683417085427150e+00 2.260887734828227380e+01 5.641972133437697323e+00 3.715546716298340213e-01
1.371859296482412116e+00 2.268669336090655975e+01 5.916083733131479505e+00 3.526643022381490411e-01
1.407035175879396860e+00 2.277655650047501013e+01 6.169360284766550961e+00 3.363069803521898105e-01
1.442211055276381826e+00 2.288016747948697471e+01 6.398241559658423228e+00 3.224209654266454450e-01
1.477386934673366792e+00 2.299796958190753671e+01 6.600601935673719112e+00 3.108867574622151686e-01
1.512562814070351758e+00 2.312934203438845415e+01 6.775585948553640492e+00 3.015576710222755974e-01
1.547738693467336724e+00 2.327282234993384336e+01 6.923375664534201945e+00 2.942786459163146962e-01
1.582914572864321689e+00 2.342632385063999223e+01 7.044937586416413211e+00 2.888956802463436557e-01
1.618090452261306433e+00 2.358732427601352200e+01 7.141787224418699509e+00 2.852582000021419151e-01
1.653266331658291399e+00 2.375301315559341120e+01 7.215796027550918978e+00 2.832165598261131012e-01
1.688442211055276365e+00 2.392039683036287556e+01 7.269051409093165717e+00 2.826168020915118539e-01
1.723618090452261331e+00 2.408636863920879989e+01 7.303768709088302558e+00 2.832947214770636379e-01
1.758793969849246297e+00 2.424775675052769586e+01 7.322245660381888399e+00 2.850710730412993055e-01
1.793969849246231041e+00 2.440136330456292058e+01 7.326845704470386522e+00 2.877493457214297945e-01
1.829145728643216007e+00 2.454400666541868148e+01 7.319995864117121442e+00 2.911169106626437242e-01
1.864321608040200973e+00 2.467257489081291411e+01 7.304186764406615850e+00 2.949496367611891268e-01
1.899497487437185939e+00 2.478409430676540026e+01 7.281965552200119873e+00 2.990193693560243005e-01
1.934673366834170904e+00 2.487581329133620400e+01 7.255915785953213515e+00 3.031031012826840843e-01
1.969849246231155870e+00 2.494529845685259417e+01 7.228621092945601845e+00 3.069923079582424497e-01
2.005025125628140614e+00 2.499053830599777370e+01 7.202611188772706896e+00 3.105008395295257295e-01
2.040201005025125802e+00 2.501004779948546641e+01 7.180289838079090714e+00 3.134700356429748758e-01
2.075376884422110546e+00 2.500296583621435786e+01 7.163845054601338802e+00 3.157703853298386432e-01
2.110552763819095290e+00 2.496913639659831219e+01 7.155143196901359914e+00 3.172999943739032713e-01
2.145728643216080478e+00 2.490916331188100230e+01 7.155611587060526801e+00 3.179810332649584126e-01
2.180904522613065222e+00 2.482442872603276030e+01 7.166119334248826078e+00 3.177557603415913090e-01
2.216080402010050410e+00 2.471706669700768444e+01 7.186872468374993161e+00 3.165832980210145364e-01
2.251256281407035154e+00 2.458988623727294609e+01 7.217345054701361562e+00 3.144371813932273496e-01
2.286432160804019897e+00 2.444624239382112663e+01 7.256269467448792199e+00 3.113024554012615575e-01
2.321608040201005085e+00 2.428985950550051243e+01 7.301703730039452722e+00 3.071706604579166888e-01
2.356783919597989829e+00 2.412461717750717938e+01 7.351181248078738406e+00 3.020319126191359782e-01
2.391959798994975017e+00 2.395431617829662230e+01 7.401930884003075306e+00 2.958651212769538019e-01
2.427135678391959761e+00 2.378244743950559226e+01 7.451138056761948292e+00 2.886292031429317784e-01
2.462311557788944505e+00 2.361199125945513444e+01 7.496205818299426227e+00 2.802589491343314143e-01
2.497487437185929693e+00 2.344527406186054463e+01 7.534972534967693036e+00 2.706685881909194347e-01
2.532663316582914437e+00 2.328390524489041979e+01 7.565850901367372927e+00 2.597644275458101393e-01
2.567839195979899625e+00 2.312880625628550035e+01 7.587869463725244401e+00 2.474660506415411465e-01
2.603015075376884369e+00 2.298032902102309194e+01 7.600618187563753736e+00 2.337342832240191792e-01
2.638190954773869112e+00 2.283844389702131750e+01 7.604118479530740160e+00 2.186041111087079769e-01
2.673366834170854300e+00 2.270296237926340055e+01 7.598650903405559376e+00 2.022221983901178743e-01
2.708542713567839044e+00 2.257375098286550497e+01 7.584578376264548893e+00 1.848914317733691137e-01
2.743718592964824232e+00 2.245089317344675806e+01 7.562199410584288017e+00 1.671280997740448582e-01
2.778894472361808976e+00 2.233476668703065116e+01 7.531657321577075237e+00 1.497377413563074355e-01
2.814070351758793720e+00 2.222602215784972302e+01 7.492919764284913242e+00 1.339025076219340082e-01
2.849246231155778908e+00 2.212547137322595248e+01 7.445830098017424348e+00 1.212172944513248835e-01
2.884422110552763652e+00 2.203391424715153946e+01 7.390218789038634384e+00 1.134876861849992424e-01
2.919597989949748840e+00 2.195194765273980764e+01 7.326050627933248904e+00 1.120660707705118525e-01
2.954773869346733584e+00 2.187980321925850191e+01 7.253574312567351967e+00 1.170058867522362073e-01
2.989949748743718771e+00 2.181725427096357350e+01 7.173437867949576940e+00 1.269476318221302302e-01
3.025125628140703515e+00 2.176361606927433101e+01 7.086738534802414335e+00 1.398974480699526068e-01
3.060301507537688259e+00 2.171784225414228331e+01 6.994989094930186724e+00 1.540087745919611617e-01
3.095477386934673447e+00 2.167869873457864216e+01 6.900001491136464438e+00 1.678988395588280058e-01
3.130653266331658191e+00 2.164497903232962628e+01 6.803708478726949949e+00 1.806714069046761184e-01
3.165829145728643379e+00 2.161571591426518424e+01 6.707959664897327201e+00 1.918566921487790955e-01
3.201005025125628123e+00 2.159034489250946365e+01 6.614335189693314021e+00 2.013428511297097323e-01
3.236180904522612867e+00 2.156878546156610810e+01 6.524016181204157050e+00 2.093031575753027673e-01
3.271356783919598055e+00 2.155142331885804197e+01 6.437736775878448725e+00 2.161092477078716267e-01
3.306532663316582799e+00 2.153899730542054058e+01 6.355821877701135492e+00 2.222293094808600045e-01
3.341708542713567986e+00 2.153241387818970409e+01 6.278293942544642903e+00 2.281241634813510333e-01
3.376884422110552730e+00 2.153252560544147798e+01 6.205016978926792603e+00 2.341643027652714204e-01
3.412060301507537474e+00 2.153991596319043467e+01 6.135840623570931740e+00 2.405898969067288562e-01
3.447236180904522662e+00 2.155473005020924759e+01 6.070712109028157499e+00 2.475216931719625424e-01
3.482412060301507406e+00 2.157658100767368126e+01 6.009736346875246937e+00 2.550103300125480255e-01
3.517587939698492594e+00 2.160454743231459318e+01 5.953179404457724644e+00 2.630961531556121891e-01
3.552763819095477338e+00 2.163726086113337388e+01 5.901423666501251830e+00 2.718489852041410249e-01
3.587939698492462082e+00 2.167306722515120043e+01 5.854891077638757935e+00 2.813677050558209269e-01
3.623115577889447270e+00 2.171023421663147346e+01 5.813953596737132301e+00 2.917379894014467956e-01
3.658291457286432014e+00 2.174716938540338163e+01 5.778848659261484499e+00 3.029660103257690862e-01
3.693467336683417201e+00 2.178261250482595912e+01 5.749613851275313436e+00 3.149180568657779511e-01
3.728643216080401945e+00 2.181577070762430992e+01 5.726050497736263623e+00 3.272943227404265243e-01
3.763819095477386689e+00 2.184637556922325530e+01 5.707721120194211295e+00 3.396496261090076740e-01
3.798994974874371877e+00 2.187465603444597306e+01 5.693981004727255879e+00 3.514533253405199287e-01
3.834170854271356621e+00 2.190123700933934359e+01 5.684039652989042679e+00 3.621664952498294676e-01
3.869346733668341809e+00 2.192698706314437729e+01 5.677043886150883623e+00 3.713121954599420960e-01
3.904522613065326553e+00 2.195284674959490800e+01 5.672171061718906060e+00 3.785221501587442972e-01
3.939698492462311741e+00 2.197966963515309047e+01 5.668718634932552902e+00 3.835542764107083280e-01
3.974874371859296485e+00 2.200810137624855045e+01 5.666175865844785164e+00 3.862850069320742930e-01
4.010050251256281229e+00 2.203851041952473011e+01 5.664265713754918607e+00 3.866857187386595340e-01
4.045226130653266416e+00 2.207097079538552364e+01 5.662950273094804032e+00 3.847935961740816535e-01
4.080402010050251604e+00 2.210528681469415346e+01 5.662400722475261716e+00 3.806850756771659738e-01
4.115577889447235904e+00 2.214104382594299025e+01 5.662940615039918413e+00 3.744563270416951251e-01
4.150753768844221092e+00 2.217766911499850835e+01 5.664976804079593364e+00 3.662116372497746242e-01
4.185929648241206280e+00 2.221449115133640362e+01 5.668933440312589056e+00 3.560581801705989258e-01
4.221105527638190580e+00 2.225079117329299194e+01 5.675201062686667797e+00 3.441048430142712444e-01
4.256281407035175768e+00 2.228584603624333838e+01 5.684106393840963278e+00 3.304632250053436970e-01
4.291457286432160956e+00 2.231896379336167158e+01 5.695901558508175810e+00 3.152499354976925350e-01
4.326633165829145256e+00 2.234951352496807431e+01 5.710766344506218672e+00 2.985902061537963337e-01
4.361809045226130443e+00 2.237694952175185037e+01 5.728815039753776261e+00 2.806231610885893679e-01
4.396984924623115631e+00 2.240082852845186778e+01 5.750100327894596575e+00 2.615087566247396023e-01
4.432160804020100819e+00 2.242081846442901494e+01 5.774609882963243734e+00 2.414355878980339876e-01
4.467336683417085119e+00 2.243669809352511280e+01 5.802255432727626783e+00 2.206278517370311720e-01
4.502512562814070307e+00 2.244834891525107778e+01 5.832857850906499664e+00 1.993492702697464980e-01
4.537688442211055495e+00 2.245574209848544456e+01 5.866134180364003470e+00 1.779022334201234845e-01
4.572864321608039795e+00 2.245892379140589767e+01 5.901692745177683719e+00 1.566221654626934190e-01
4.608040201005024983e+00 2.245800146167333722e+01 5.939040711287091767e+00 1.358702845031165007e-01
4.643216080402010171e+00 2.245313255954011922e+01 5.977605284138867603e+00 1.160325861843272272e-01
4.678391959798995359e+00 2.244451558761004151e+01 6.016766244522010254e+00 9.753953358605876867e-02
4.713567839195979658e+00 2.243238324871356326e+01 6.055894763131540515e+00 8.093016387323752336e-02
4.748743718592964846e+00 2.241699779360945044e+01 6.094392106792188457e+00 6.698920481688884487e-02
4.783919597989950034e+00 2.239864944543714742e+01 6.131722176741106978e+00 5.692996621479076008e-02
4.819095477386934334e+00 2.237765898865959002e+01 6.167433556757252688e+00 5.230452026376691821e-02
4.854271356783919522e+00 2.235438466581476291e+01 6.201169313489096169e+00 5.404004184971512859e-02
4.889447236180904710e+00 2.232923149094499493e+01 6.232665458948346782e+00 6.140377968898633881e-02
4.924623115577889010e+00 2.230265879369419224e+01 6.261741103565899635e+00 7.270868678942818408e-02
4.959798994974874198e+00 2.227518050682590456e+01 6.288284483795823832e+00 8.652119135058342070e-02
4.994974874371859386e+00 2.224735345886423943e+01 6.312239130080715910e+00 1.019348257562826821e-01
5.030150753768844574e+00 2.221975199420897340e+01 6.333593595670190979e+00 1.183867528747918618e-01
5.065326633165828873e+00 2.219293182174829937e+01 6.352376695444476695e+00 1.354832793121022172e-01
5.100502512562814061e+00 2.216739047611778446e+01 6.368658468836958519e+00 1.529066795138191437e-01
5.135678391959799249e+00 2.214353437592109231e+01 6.382555455893772489e+00 1.703735351363618311e-01
5.170854271356783549e+00 2.212166198428430519e+01 6.394237712764713422e+00 1.876165325837228226e-01
5.206030150753768737e+00 2.210196894289238756e+01 6.403934564712070454e+00 2.043745949217801450e-01
5.241206030150753925e+00 2.208457535184401266e+01 6.411936497753082165e+00 2.203852943863031655e-01
5.276381909547738225e+00 2.206956941574876296e+01 6.418591670034896168e+00 2.353786263833948789e-01
5.311557788944723413e+00 2.205705728270627830e+01 6.424296892827232597e+00 2.490735767613837526e-01
5.346733668341708601e+00 2.204720721920261539e+01 6.429484105527624394e+00 2.611793870969406628e-01
5.381909547738693789e+00 2.204027746752052508e+01 6.434603976784813995e+00 2.714027559028559522e-01
5.417085427135678088e+00 2.203662054602843412e+01 6.440108206520044121e+00 2.794610195749615555e-01
5.452261306532663276e+00 2.203666128023456849e+01 6.446431587718567613e+00 2.851000932897569951e-01
5.487437185929648464e+00 2.204085046718150309e+01 6.453974301992150941e+00 2.881149085412060828e-01
5.522613065326632764e+00 2.204960012034603167e+01 6.463084634156675889e+00 2.883694130925192334e-01
5.557788944723617952e+00 2.206320943150535285e+01 6.474042456694025560e+00 2.858129715644732172e-01
5.592964824120603140e+00 2.208179278767570608e+01 6.487044339602810794e+00 2.804902547303601557e-01
5.628140703517587440e+00 2.210522216828847419e+01 6.502191670401025192e+00 2.725424417584967896e-01
5.663316582914572628e+00 2.213309561624526012e+01 6.519483375698687411e+00 2.621987423618223345e-01
5.698492462311557816e+00 2.216474080433648552e+01 6.538814510668689906e+00 2.497587468875219763e-01
5.733668341708543004e+00 2.219925788779896436e+01 6.559981155457840885e+00 2.355676912824434532e-01
5.768844221105527303e+00 2.223559932505588677e+01 6.582690987893471402e+00 2.199880517007318792e-01
5.804020100502512491e+00 2.227267731578995935e+01 6.606577971118092307e+00 2.033716286383628058e-01
5.839195979899497679e+00 2.230948354169714776e+01 6.631219139074502777e+00 1.860362352792960805e-01
5.874371859296481979e+00 2.234520255704541114e+01 6.656151619757764593e+00 1.682503005066494917e-01
5.909547738693467167e+00 2.237930045535211931e+01 6.680888678496032185e+00 1.502274522090536746e-01
5.944723618090452355e+00 2.241157440630651010e+01 6.704934359501809382e+00 1.321320427099860195e-01
5.979899497487437543e+00 2.244215542882349368e+01 6.727796880069035979e+00 1.140964666839200531e-01
6.015075376884421843e+00 2.247146479510311323e+01 6.749001057095011191e+00 9.625348084878153354e-02
6.050251256281407031e+00 2.250013202822368896e+01 6.768099744299544085e+00 7.879533133654724464e-02
6.085427135678392219e+00 2.252888815456684313e+01 6.784683795210717960e+00 6.209855600290723615e-02
6.120603015075376518e+00 2.255845090189602686e+01 6.798389809766703706e+00 4.703789411805289061e-02
6.155778894472361706e+00 2.258941873778835330e+01 6.808905147574645156e+00 3.578588936343757299e-02
6.190954773869346894e+00 2.262218833960530162e+01 6.815970418883086523e+00 3.251230498311633715e-02
6.226130653266331194e+00 2.265690583521105950e+01 6.819380611566405292e+00 3.907312156200584696e-02
6.261306532663316382e+00 2.269345659384127956e+01 6.818986694292419770e+00 5.155089323407147095e-02
6.296482412060301570e+00 2.273149218029564622e+01 6.814699486850358312e+00 6.630903278104259557e-02
6.331658291457286758e+00 2.277048714162051013e+01 6.806496603083807884e+00 8.168080001305492999e-02
6.366834170854271058e+00 2.280981355914001441e+01 6.794431550583801993e+00 9.691198966091742195e-02
6.402010050251256246e+00 2.284881878861301985e+01 6.778642192978633574e+00 1.116121298002682727e-01
6.437185929648241434e+00 2.288689228088266248e+01 6.759354500581206793e+00 1.255656834619004181e-01
6.472361809045225733e+00 2.292351094885563967e+01 6.736877471543635920e+00 1.386649932649128558e-01
6.507537688442210921e+00 2.295825848350706622e+01 6.711586556141558191e+00 1.508816401466808177e-01
6.542713567839196109e+00 2.299082078551253971e+01 6.683895607626730850e+00 1.622488722013794293e-01
6.577889447236180409e+00 2.302096536018990847e+01 6.654220598676143794e+00 1.728458423004740341e-01
6.613065326633165597e+00 2.304851548305981268e+01 6.622941115256352873e+00 1.827807877691825511e-01
6.648241206030150785e+00 2.307332941915771229e+01 6.590367057472548140e+00 1.921729554850706012e-01
6.683417085427135973e+00 2.309529137554159206e+01 6.556717493169681887e+00 2.011345049427877008e-01
6.718592964824120273e+00 2.311431558838911471e+01 6.522116251922646768e+00 2.097544866145690245e-01
6.753768844221105461e+00 2.313035984254158350e+01 6.486605231515586212e+00 2.180872724308857424e-01
6.788944723618090649e+00 2.314344138513895288e+01 6.450172523076833642e+00 2.261473385604894915e-01
6.824120603015074948e+00 2.315364742654004360e+01 6.412789399947417479e+00 2.339111172143731598e-01
6.859296482412060136e+00 2.316113406877279957e+01 6.374448724817465717e+00 2.413251306379650962e-01
6.894472361809045324e+00 2.316611069607580120e+01 6.335197685738016560e+00 2.483183436400475119e-01
6.929648241206030512e+00 2.316881048492058426e+01 6.295159745533521090e+00 2.548160225707596371e-01
6.964824120603014812e+00 2.316945081754725777e+01 6.254543671258957716e+00 2.607524418266413124e-01
7.000000000000000000e+00 2.316818950970251478e+01 6.213640693280193972e+00 2.660803289140492578e-01


==> anc/ethanol/ethanol_crystal_frac_6_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
3.517587939698492427e-02 1.192708257733399863e-01 2.069949172496170220e-02 9.474178620205506163e-02
7.035175879396984855e-02 4.704794013474744574e-01 8.185157050046598659e-02 9.537970596677221302e-02
1.055276381909547728e-01 1.034650126765360056e+00 1.807208201616888887e-01 9.644477288838644580e-02
1.407035175879396971e-01 1.782777613549224371e+00 3.130744336497184310e-01 9.793994673486121350e-02
1.758793969849246075e-01 2.679220201840228466e+00 4.736076011282523979e-01 9.986976321096736886e-02
2.110552763819095456e-01 3.685522825405935787e+00 6.564275332211542135e-01 1.022408738775420212e-01
2.462311557788944838e-01 4.764033551286241952e+00 8.555177013685169030e-01 1.050628874404346685e-01
2.814070351758793942e-01 5.880805827474350878e+00 1.065117599377509272e+00 1.083495174648858722e-01
3.165829145728643046e-01 7.007494834386441163e+00 1.279978999881991264e+00 1.121199423067840983e-01
3.517587939698492150e-01 8.122192187949744735e+00 1.495489893092673661e+00 1.164001501282387052e-01
3.869346733668341809e-01 9.209337470241729662e+00 1.707684726545878107e+00 1.212238934400220736e-01
4.221105527638190913e-01 1.025896200003639258e+01 1.913178871452068108e+00 1.266327363981817611e-01
4.572864321608040017e-01 1.126555448734102605e+01 2.109073942252516431e+00 1.326745622213658660e-01
4.924623115577889676e-01 1.222680778316355799e+01 2.292878908918686065e+00 1.393998231469414928e-01
5.276381909547738225e-01 1.314243947396251144e+01 2.462481967567457630e+00 1.468547550100530175e-01
5.628140703517587884e-01 1.401320355754431546e+01 2.616192881727606334e+00 1.550707401696472532e-01
5.979899497487437543e-01 1.484014405028860217e+01 2.752858102772643534e+00 1.640490179255557346e-01
6.331658291457286092e-01 1.562409234266226044e+01 2.872034194547081754e+00 1.737401182235182029e-01
6.683417085427135751e-01 1.636537951843211047e+01 2.974191110350373535e+00 1.840179557874611349e-01
7.035175879396984300e-01 1.706372030875637336e+01 3.060907234350068507e+00 1.946498218551312442e-01
7.386934673366833959e-01 1.771822347687755439e+01 3.135013731956338034e+00 2.052659644353059254e-01
7.738693467336683618e-01 1.832749052087910258e+01 3.200647114913046209e+00 2.153362714911102871e-01
8.090452261306532167e-01 1.888977642411092361e+01 3.263176170251984587e+00 2.241662185311865396e-01
8.442211055276381826e-01 1.940319806215716980e+01 3.328982401174734207e+00 2.309276150564551766e-01
8.793969849246231485e-01 1.986598337542231363e+01 3.405091218751966409e+00 2.347377623069858421e-01
9.145728643216080034e-01 2.027675472353601904e+01 3.498672629134883749e+00 2.347889104732023557e-01
9.497487437185929693e-01 2.063483282035091904e+01 3.616452110543317389e+00 2.305077125031292640e-01
9.849246231155779352e-01 2.094053605796223039e+01 3.764090951930747053e+00 2.217000816617264447e-01
1.020100502512562901e+00 2.119543863290174812e+01 3.945607039826356299e+00 2.086272672708015807e-01
1.055276381909547645e+00 2.140254485458237355e+01 4.162909721147990183e+00 1.919776155391985373e-01
1.090452261306532611e+00 2.156634014760361495e+01 4.415514843478486995e+00 1.727402977739318224e-01
1.125628140703517577e+00 2.169269268400851658e+01 4.700487757721816706e+00 1.520276597656801121e-01
1.160804020100502543e+00 2.178860129708606053e+01 5.012633359289807800e+00 1.309072314006393400e-01
1.195979899497487509e+00 2.186181071213886185e+01 5.344916371632532304e+00 1.102889041090087119e-01
1.231155778894472252e+00 2.192033824425940125e+01 5.689058929455075742e+00 9.088389997711693313e-02
1.266331658291457218e+00 2.197197141218981287e+01 6.036234794281053695e+00 7.323011128447570739e-02
1.301507537688442184e+00 2.202379982762695931e+01 6.377767231828389782e+00 5.777317427809519623e-02
1.336683417085427150e+00 2.208183660394208303e+01 6.705743275726234742e+00 4.499957308930867261e-02
1.371859296482412116e+00 2.215076673581747002e+01 7.013478382966248148e+00 3.559649079726249360e-02
1.407035175879396860e+00 2.223383692764969055e+01 7.295796286677720843e+00 3.041222904572103702e-02
1.442211055276381826e+00 2.233287844990663373e+01 7.549121669009718261e+00 2.970293802844341594e-02
1.477386934673366792e+00 2.244843636319537339e+01 7.771411326744797066e+00 3.234188906893271931e-02
1.512562814070351758e+00 2.257996775859025362e+01 7.961968216019009503e+00 3.664418379099241424e-02
1.547738693467336724e+00 2.272606933001885565e+01 8.121190393763171755e+00 4.141738881416273665e-02
1.582914572864321689e+00 2.288469957202973504e+01 8.250304276326630770e+00 4.603183724442840713e-02
1.618090452261306433e+00 2.305337088209410012e+01 8.351121483827007808e+00 5.017862563726191438e-02
1.653266331658291399e+00 2.322929901230088490e+01 8.425844328681993289e+00 5.370353928014015565e-02
1.688442211055276365e+00 2.340950896322310015e+01 8.476930143364825199e+00 5.652673902105932041e-02
1.723618090452261331e+00 2.359090546600686267e+01 8.507011787549071613e+00 5.860809256919661397e-02
1.758793969849246297e+00 2.377032149017458096e+01 8.518862422893857200e+00 5.993424973498795438e-02
1.793969849246231041e+00 2.394455955933922198e+01 8.515387505780850574e+00 6.051602057105346516e-02
1.829145728643216007e+00 2.411043870631263530e+01 8.499625576801633997e+00 6.039052189586397584e-02
1.864321608040200973e+00 2.426485581173173500e+01 8.474740980779909449e+00 5.962526406566887732e-02
1.899497487437185939e+00 2.440486510017831279e+01 8.443995183447935204e+00 5.832277782523042492e-02
1.934673366834170904e+00 2.452777471069952142e+01 8.410688079358731528e+00 5.662530427569244240e-02
1.969849246231155870e+00 2.463125508540672115e+01 8.378066091286989092e+00 5.471959068896045664e-02
2.005025125628140614e+00 2.471345063588728053e+01 8.349199605544530556e+00 5.284153489673851928e-02
2.040201005025125802e+00 2.477308380684867117e+01 8.326838040653612438e+00 5.127849819087577227e-02
2.075376884422110546e+00 2.480953938484680066e+01 8.313256137298516535e+00 5.036314221392048512e-02
2.110552763819095290e+00 2.482291698215476217e+01 8.310109214839176417e+00 5.044895647753856044e-02
2.145728643216080478e+00 2.481404140938999703e+01 8.318317342673502424e+00 5.186174678476061783e-02
2.180904522613065222e+00 2.478442431876002061e+01 8.337997795489204833e+00 5.483970559153800162e-02
2.216080402010050410e+00 2.473617584752991050e+01 8.368461203799451908e+00 5.949400418862858808e-02
2.251256281407035154e+00 2.467187133173544211e+01 8.408279426390187439e+00 6.581311859330048197e-02
2.286432160804019897e+00 2.459438442186932150e+01 8.455423151833329598e+00 7.370030452655165765e-02
2.321608040201005085e+00 2.450670291225106823e+01 8.507456294638927830e+00 8.301486906036456559e-02
2.356783919597989829e+00 2.441174626875178078e+01 8.561764717221187482e+00 9.359853475762963670e-02
2.391959798994975017e+00 2.431220361446013456e+01 8.615790963406205094e+00 1.052857169070265941e-01
2.427135678391959761e+00 2.421040778482611699e+01 8.667246003433678680e+00 1.179043441668095327e-01
2.462311557788944505e+00 2.410825552561733787e+01 8.714273616005009160e+00 1.312734981884275121e-01
2.497487437185929693e+00 2.400717694728309937e+01 8.755551775489646360e+00 1.452015075637024533e-01
2.532663316582914437e+00 2.390815018046732021e+01 8.790326161187888232e+00 1.594860339195432464e-01
2.567839195979899625e+00 2.381175103509994173e+01 8.818381301753476009e+00 1.739165298592021958e-01
2.603015075376884369e+00 2.371822339109561639e+01 8.839962943675381268e+00 1.882788925018318571e-01
2.638190954773869112e+00 2.362755470632852095e+01 8.855669827142556016e+00 2.023618542753110872e-01
2.673366834170854300e+00 2.353954258464216664e+01 8.866333932787039629e+00 2.159644695662303882e-01
2.708542713567839044e+00 2.345384244353689951e+01 8.872905987385706794e+00 2.289039139942674050e-01
2.743718592964824232e+00 2.336999213727623825e+01 8.876358644871970682e+00 2.410227139725683032e-01
2.778894472361808976e+00 2.328741579335145317e+01 8.877614519633802104e+00 2.521944894390414915e-01
2.814070351758793720e+00 2.320541486068721326e+01 8.877501253541982607e+00 2.623273463587891263e-01
2.849246231155778908e+00 2.312315829526736977e+01 8.876731835818066685e+00 2.713642212962262268e-01
2.884422110552763652e+00 2.303968506659543891e+01 8.875905817850966883e+00 2.792797812921928857e-01
2.919597989949748840e+00 2.295393036405197407e+01 8.875525769577034652e+00 2.860739359346757271e-01
2.954773869346733584e+00 2.286478220906732517e+01 8.876022849163600625e+00 2.917626202786021694e-01
2.989949748743718771e+00 2.277116845871840667e+01 8.877785114586963289e+00 2.963672059985644758e-01
3.025125628140703515e+00 2.267216678748131997e+01 8.881181797797502497e+00 2.999045736919243033e-01
3.060301507537688259e+00 2.256712383300130753e+01 8.886576280261230920e+00 3.023803376151179556e-01
3.095477386934673447e+00 2.245576588861996115e+01 8.894320631856103887e+00 3.037877150456285147e-01
3.130653266331658191e+00 2.233828339476444924e+01 8.904726344884924316e+00 3.041138575571988301e-01
3.165829145728643379e+00 2.221537520354742767e+01 8.918010163276893110e+00 3.033540177785847280e-01
3.201005025125628123e+00 2.208824531496390975e+01 8.934220652609713653e+00 3.015318572948078035e-01
3.236180904522612867e+00 2.195855281502051071e+01 8.953159022556008040e+00 2.987219591492769055e-01
3.271356783919598055e+00 2.182832303963878928e+01 8.974314129457727773e+00 2.950689007907225103e-01
3.306532663316582799e+00 2.169983278603356425e+01 8.996833617714667497e+00 2.907968363522518418e-01
3.341708542713567986e+00 2.157548379066956912e+01 9.019548812934026216e+00 2.862049421264566407e-01
3.376884422110552730e+00 2.145767690668610683e+01 9.041060343687160383e+00 2.816472672165421520e-01
3.412060301507537474e+00 2.134869564579982537e+01 9.059877016294475283e+00 2.774998145853115328e-01
3.447236180904522662e+00 2.125060369058708076e+01 9.074586321709531944e+00 2.741217963222211118e-01
3.482412060301507406e+00 2.116515814447244637e+01 9.084025460339663738e+00 2.718204043565037864e-01
3.517587939698492594e+00 2.109373942355020404e+01 9.087420028649155768e+00 2.708277753395813559e-01
3.552763819095477338e+00 2.103729954446910710e+01 9.084464381904680863e+00 2.712947620609574839e-01
3.587939698492462082e+00 2.099633200954110634e+01 9.075331483247204289e+00 2.732999497022280955e-01
3.623115577889447270e+00 2.097086708811434264e+01 9.060616925753087969e+00 2.768667391197463523e-01
3.658291457286432014e+00 2.096049494422969062e+01 9.041236814838612190e+00 2.819788700317211183e-01
3.693467336683417201e+00 2.096441556737500633e+01 9.018307781195922246e+00 2.885864480731153425e-01
3.728643216080401945e+00 2.098150971470951376e+01 8.993037018607910937e+00 2.965992943528411030e-01
3.763819095477386689e+00 2.101042076174964635e+01 8.966641401565940583e+00 3.058700201382327233e-01
3.798994974874371877e+00 2.104963531471026172e+01 8.940300914232015117e+00 3.161734959276612522e-01
3.834170854271356621e+00 2.109755183965951986e+01 8.915138019486860799e+00 3.271910585245549341e-01
3.869346733668341809e+00 2.115253135046023658e+01 8.892206125783701509e+00 3.385066860661337662e-01
3.904522613065326553e+00 2.121293095437194509e+01 8.872469675010382417e+00 3.496191703873925971e-01
3.939698492462311741e+00 2.127712745437973396e+01 8.856765120344068265e+00 3.599702146241791634e-01
3.974874371859296485e+00 2.134354186163011846e+01 8.845742969347053730e+00 3.689845899698449005e-01
4.010050251256281229e+00 2.141067505440154761e+01 8.839801637947587665e+00 3.761159105905180211e-01
4.045226130653266416e+00 2.147715989647286960e+01 8.839030163433228893e+00 3.808907236012226138e-01
4.080402010050251604e+00 2.154182741883068175e+01 8.843176887575356915e+00 3.829445148509377228e-01
4.115577889447235904e+00 2.160377673135595344e+01 8.851655498817855516e+00 3.820455120247518432e-01
4.150753768844221092e+00 2.166243286314181660e+01 8.863590699864495548e+00 3.781050635385060921e-01
4.185929648241206280e+00 2.171757565488942987e+01 8.877896443416496197e+00 3.711759760301098221e-01
4.221105527638190580e+00 2.176932669825957944e+01 8.893372942337688158e+00 3.614417844242373556e-01
4.256281407035175768e+00 2.181808922307927290e+01 8.908806024059487072e+00 3.492002522325556857e-01
4.291457286432160956e+00 2.186444576843450349e+01 8.923053865660744322e+00 3.348437214086969482e-01
4.326633165829145256e+00 2.190902797971856231e+01 8.935110575467167138e+00 3.188378410554215114e-01
4.361809045226130443e+00 2.195237969861751992e+01 8.944141876545643299e+00 3.016993028754549888e-01
4.396984924623115631e+00 2.199483709888480476e+01 8.949493851919289256e+00 2.839728493872396009e-01
4.432160804020100819e+00 2.203644735399469212e+01 8.950680346440559987e+00 2.662080060363431477e-01
4.467336683417085119e+00 2.207694057908081575e+01 8.947357637130551211e+00 2.489364576862684586e-01
4.502512562814070307e+00 2.211575983983498972e+01 8.939296097456647772e+00 2.326513787795821686e-01
4.537688442211055495e+00 2.215214283029915165e+01 8.926357674406162346e+00 2.177900425194504719e-01
4.572864321608039795e+00 2.218523872980139444e+01 8.908485195777029020e+00 2.047205788627243506e-01
4.608040201005024983e+00 2.221423701690966013e+01 8.885705357912502933e+00 1.937329652015741255e-01
4.643216080402010171e+00 2.223848328047662903e+01 8.858142703379559890e+00 1.850335721209811768e-01
4.678391959798995359e+00 2.225756083376034766e+01 8.826038251755580433e+00 1.787422972616402039e-01
4.713567839195979658e+00 2.227132532877615390e+01 8.789764818785691602e+00 1.748917900732344377e-01
4.748743718592964846e+00 2.227989045703838045e+01 8.749831964065425183e+00 1.734293043789642830e-01
4.783919597989950034e+00 2.228357339954250804e+01 8.706876589204405548e+00 1.742225617604370724e-01
4.819095477386934334e+00 2.228281629991527168e+01 8.661639349889185269e+00 1.770708501154832082e-01
4.854271356783919522e+00 2.227810300269445065e+01 8.614930813678363108e+00 1.817213134146373199e-01
4.889447236180904710e+00 2.226988840702297878e+01 8.567593511702298770e+00 1.878887935634505901e-01
4.924623115577889010e+00 2.225855223928708782e+01 8.520466191435843939e+00 1.952766006431963242e-01
4.959798994974874198e+00 2.224438193143819475e+01 8.474354944525572364e+00 2.035955241108760583e-01
4.994974874371859386e+00 2.222758275982333132e+01 8.430013274564490899e+00 2.125789413956542251e-01
5.030150753768844574e+00 2.220830893345020129e+01 8.388130568988259483e+00 2.219926222022874929e-01
5.065326633165828873e+00 2.218670734363249153e+01 8.349326639219221136e+00 2.316386056199291332e-01
5.100502512562814061e+00 2.216296565935759233e+01 8.314149378506964894e+00 2.413533779223607512e-01
5.135678391959799249e+00 2.213735735493170509e+01 8.283073092212610788e+00 2.510015235394429389e-01
5.170854271356783549e+00 2.211027720271512464e+01 8.256496266334995227e+00 2.604669346049620082e-01
5.206030150753768737e+00 2.208226145298529630e+01 8.234738886596900898e+00 2.696442756090565163e-01
5.241206030150753925e+00 2.205398772677440888e+01 8.218040398127993029e+00 2.784334002013099107e-01
5.276381909547738225e+00 2.202625131393151037e+01 8.206559740069881315e+00 2.867386141385941389e-01
5.311557788944723413e+00 2.199991769903734351e+01 8.200378627208227300e+00 2.944731346484800727e-01
5.346733668341708601e+00 2.197585569801904626e+01 8.199508608449399105e+00 3.015671888517704735e-01
5.381909547738693789e+00 2.195486069854202427e+01 8.203901659589671880e+00 3.079765409077502847e-01
5.417085427135678088e+00 2.193758162154490776e+01 8.213463297940354124e+00 3.136875004559217528e-01
5.452261306532663276e+00 2.192446670273940867e+01 8.228066447055038424e+00 3.187150852483303098e-01
5.487437185929648464e+00 2.191574092756847492e+01 8.247563540869993659e+00 3.230929854004444546e-01
5.522613065326632764e+00 2.191142192690066892e+01 8.271793803387680555e+00 3.268567705517914646e-01
5.557788944723617952e+00 2.191137259907457135e+01 8.300582630990444244e+00 3.300244462026533654e-01
5.592964824120603140e+00 2.191537987965567069e+01 8.333730942339048653e+00 3.325799671190927120e-01
5.628140703517587440e+00 2.192324244327094718e+01 8.370994418331672904e+00 3.344649720651380331e-01
5.663316582914572628e+00 2.193484768017716036e+01 8.412055442189007692e+00 3.355818333100862305e-01
5.698492462311557816e+00 2.195022083601429586e+01 8.456493491914891081e+00 3.358078718349231662e-01
5.733668341708543004e+00 2.196953604839312391e+01 8.503761714681473904e+00 3.350174318476622504e-01
5.768844221105527303e+00 2.199308820180246471e+01 8.553177571435924165e+00 3.331064713531276533e-01
5.804020100502512491e+00 2.202123346093198109e+01 8.603933469672664813e+00 3.300139222717805576e-01
5.839195979899497679e+00 2.205431263600496905e+01 8.655129591805451383e+00 3.257352086270483560e-01
5.874371859296481979e+00 2.209257371755284183e+01 8.705826626963133918e+00 3.203254653700929877e-01
5.909547738693467167e+00 2.213610784954687460e+01 8.755111983405946319e+00 3.138925062986915315e-01
5.944723618090452355e+00 2.218480779784440315e+01 8.802170263032710551e+00 3.065818451929054889e-01
5.979899497487437543e+00 2.223835150118694060e+01 8.846347822335562938e+00 2.985576399821489590e-01
6.015075376884421843e+00 2.229620754638171931e+01 8.887202114388294660e+00 2.899840417935057313e-01
6.050251256281407031e+00 2.235765583501822107e+01 8.924528816796843955e+00 2.810109976494174489e-01
6.085427135678392219e+00 2.242181585040661318e+01 8.958362959265240733e+00 2.717671811417931571e-01
6.120603015075376518e+00 2.248767641767530279e+01 8.988953854307517588e+00 2.623607408888352643e-01
6.155778894472361706e+00 2.255412367744212432e+01 9.016717174865359397e+00 2.528864912028363499e-01
6.190954773869346894e+00 2.261996697748203289e+01 9.042170627580215836e+00 2.434366060267951493e-01
6.226130653266331194e+00 2.268396456101224601e+01 9.065861937408726590e+00 2.341112341036450384e-01
6.261306532663316382e+00 2.274485178923083950e+01 9.088298875790950859e+00 2.250258178400615372e-01
6.296482412060301570e+00 2.280137416728860345e+01 9.109890518891592848e+00 2.163130198579408803e-01
6.331658291457286758e+00 2.285232599798625230e+01 9.130906767326155915e+00 2.081186012576940469e-01
6.366834170854271058e+00 2.289659358471473638e+01 9.151459731451446089e+00 2.005919328216390629e-01
6.402010050251256246e+00 2.293320005792587679e+01 9.171506600463267489e+00 1.938727984801671966e-01
6.437185929648241434e+00 2.296134751403315022e+01 9.190869997680231052e+00 1.880767117084694018e-01
6.472361809045225733e+00 2.298045149790467079e+01 9.209269450782635147e+00 1.832811776174281815e-01
6.507537688442210921e+00 2.299016305790272341e+01 9.226357001635566490e+00 1.795152611731921644e-01
6.542713567839196109e+00 2.299037465428149929e+01 9.241751133280015296e+00 1.767544343008795038e-01
6.577889447236180409e+00 2.298120798061897929e+01 9.255065540292203963e+00 1.749218766628649613e-01
6.613065326633165597e+00 2.296298402152013196e+01 9.265931904667599639e+00 1.738961977976802020e-01
6.648241206030150785e+00 2.293617809318937972e+01 9.274017852691493147e+00 1.735241770910298242e-01
6.683417085427135973e+00 2.290136484470923506e+01 9.279042088633609353e+00 1.736360282653931497e-01
6.718592964824120273e+00 2.285915991832928285e+01 9.280788280832993564e+00 1.740602908973381269e-01
6.753768844221105461e+00 2.281016592841511681e+01 9.279118038029633198e+00 1.746358570618026240e-01
6.788944723618090649e+00 2.275493044428936784e+01 9.273981910608355861e+00 1.752196576808928707e-01
6.824120603015074948e+00 2.269392262877153499e+01 9.265426365383241603e+00 1.756897827068193974e-01
6.859296482412060136e+00 2.262753302443698544e+01 9.253594416312697746e+00 1.759449192045497434e-01
6.894472361809045324e+00 2.255609773991380962e+01 9.238718026550348128e+00 1.759017058572993064e-01
6.929648241206030512e+00 2.247994423853424450e+01 9.221101296579959694e+00 1.754918110586454194e-01
6.964824120603014812e+00 2.239945166475005678e+01 9.201094554570659056e+00 1.746602641748927487e-01
7.000000000000000000e+00 2.231511507498166225e+01 9.179060617803656896e+00 1.733659260772764388e-01


==> anc/ethanol/ethanol_crystal_frac_7_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
3.517587939698492427e-02 -5.229883804068984343e-01 1.950262173101849350e-01 4.166367094478198307e-01
7.035175879396984855e-02 -2.054018056533269743e+00 7.708608431491219548e-01 4.166010743061656640e-01
1.055276381909547728e-01 -4.483662873876268051e+00 1.700626697200970927e+00 4.165459489786928482e-01
1.407035175879396971e-01 -7.643434292523049400e+00 2.942260768005634297e+00 4.164775792689566214e-01
1.758793969849246075e-01 -1.132427058542160836e+01 4.442223292085019537e+00 4.164043742154591721e-01
2.110552763819095456e-01 -1.529823655578670660e+01 6.139984067715493765e+00 4.163365182193962677e-01
2.462311557788944838e-01 -1.934028879796406386e+01 7.972731754463534770e+00 4.162854210765623564e-01
2.814070351758793942e-01 -2.324725368074211929e+01 9.879772788832926977e+00 4.162630043031345650e-01
3.165829145728643046e-01 -2.685192883063019664e+01 1.180618614251033804e+01 4.162808521298922981e-01
3.517587939698492150e-01 -3.003124622790221565e+01 1.370545245214510999e+01 4.163492898051106561e-01
3.869346733668341809e-01 -3.270848748980071719e+01 1.554094810074851907e+01 4.164764811452699167e-01
4.221105527638190913e-01 -3.485041187669151697e+01 1.728635465354200207e+01 4.166676515460360219e-01
4.572864321608040017e-01 -3.646071292067507130e+01 1.892515721372888038e+01 4.169245344599583625e-01
4.924623115577889676e-01 -3.757142106773925860e+01 2.044947864005448324e+01 4.172451072547559425e-01
5.276381909547738225e-01 -3.823376092999163944e+01 2.185851884284991087e+01 4.176236328948572107e-01
5.628140703517587884e-01 -3.850965011870470533e+01 2.315684779682169747e+01 4.180509703125109833e-01
5.979899497487437543e-01 -3.846460772117927718e+01 2.435275141609449889e+01 4.185150741922404327e-01
6.331658291457286092e-01 -3.816242686878357659e+01 2.545676646422143463e+01 4.190015859553745670e-01
6.683417085427135751e-01 -3.766162798780609933e+01 2.648047771226795888e+01 4.194944252555298791e-01
7.035175879396984300e-01 -3.701348015140975178e+01 2.743559711132557766e+01 4.199763192218090579e-01
7.386934673366833959e-01 -3.626125831290573132e+01 2.833330576391255207e+01 4.204292431642922545e-01
7.738693467336683618e-01 -3.544037417749163410e+01 2.918381601351385513e+01 4.208347795894521459e-01
8.090452261306532167e-01 -3.457904941726410897e+01 2.999610147633420354e+01 4.211744249778435756e-01
8.442211055276381826e-01 -3.369926381774893542e+01 3.077774452525763138e+01 4.214298848654295937e-01
8.793969849246231485e-01 -3.281778559326978240e+01 3.153486050597948775e+01 4.215834011017202676e-01
9.145728643216080034e-01 -3.194716175772821387e+01 3.227207272259992976e+01 4.216181564771412926e-01
9.497487437185929693e-01 -3.109660484290506588e+01 3.299252869579215997e+01 4.215188069176619146e-01
9.849246231155779352e-01 -3.027275483431101577e+01 3.369796265336080410e+01 4.212722042498453501e-01
1.020100502512562901e+00 -2.948032128267882968e+01 3.438881767219582031e+01 4.208683937092011496e-01
1.055276381909547645e+00 -2.872262134583446525e+01 3.506443998006761831e+01 4.203019934944665081e-01
1.090452261306532611e+00 -2.800202773236973997e+01 3.572334634420384702e+01 4.195740720598302165e-01
1.125628140703517577e+00 -2.732033039802925245e+01 3.636354537314069546e+01 4.186946056613984335e-01
1.160804020100502543e+00 -2.667900303075498769e+01 3.698287096758789971e+01 4.176854943275674636e-01
1.195979899497487509e+00 -2.607935617095998282e+01 3.757926977150755476e+01 4.165839217136552142e-01
1.231155778894472252e+00 -2.552255880843537739e+01 3.815098282686310682e+01 4.154455773270597230e-01
1.266331658291457218e+00 -2.500952243920428941e+01 3.869657950772272414e+01 4.143469775817629208e-01
1.301507537688442184e+00 -2.454066470377568621e+01 3.921483740957542352e+01 4.133859271991836559e-01
1.336683417085427150e+00 -2.411559821048627228e+01 3.970450622675591035e+01 4.126791737301089835e-01
1.371859296482412116e+00 -2.373281507389451406e+01 4.016403292714584694e+01 4.123566133623816632e-01
1.407035175879396860e+00 -2.338944967826169474e+01 4.059134569013848903e+01 4.125520084310929647e-01
1.442211055276381826e+00 -2.308119473204193284e+01 4.098378618571633325e+01 4.133909621424450842e-01
1.477386934673366792e+00 -2.280241799575580330e+01 4.133824382466595893e+01 4.149776508371195161e-01
1.512562814070351758e+00 -2.254648489256116761e+01 4.165149112075440030e+01 4.173822980743508437e-01
1.547738693467336724e+00 -2.230624638700418316e+01 4.192066237937491735e+01 4.206314174624904423e-01
1.582914572864321689e+00 -2.207461454039649951e+01 4.214377580727586547e+01 4.247024256820422505e-01
1.618090452261306433e+00 -2.184513004690709082e+01 4.232018433657860612e+01 4.295234587515176505e-01
1.653266331658291399e+00 -2.161243111143209106e+01 4.245085666787154111e+01 4.349783303515092903e-01
1.688442211055276365e+00 -2.137255861331007978e+01 4.253843128506671434e+01 4.409157688942694775e-01
1.723618090452261331e+00 -2.112307030139214348e+01 4.258703935637483085e+01 4.471615085499418552e-01
1.758793969849246297e+00 -2.086297588447595430e+01 4.260194200623917027e+01 4.535315475982786282e-01
1.793969849246231041e+00 -2.059253545421628218e+01 4.258906064455796781e+01 4.598449159336193692e-01
1.829145728643216007e+00 -2.031297970865836078e+01 4.255448943722363708e+01 4.659345661001077499e-01
1.864321608040200973e+00 -2.002621093296388111e+01 4.250406755091912459e+01 4.716554528282875802e-01
1.899497487437185939e+00 -1.973453194868384486e+01 4.244306234253851073e+01 4.768894102013094272e-01
1.934673366834170904e+00 -1.944043196080339797e+01 4.237598278787056927e+01 4.815469716660575328e-01
1.969849246231155870e+00 -1.914643927425280268e+01 4.230651413645449566e+01 4.855667023017611883e-01
2.005025125628140614e+00 -1.885503556243488887e+01 4.223754594738743151e+01 4.889128467041748971e-01
2.040201005025125802e+00 -1.856861686621245511e+01 4.217125820421374272e+01 4.915721128968070230e-01
2.075376884422110546e+00 -1.828948288050046855e+01 4.210923253708640601e+01 4.935502471572751904e-01
2.110552763819095290e+00 -1.801983716207039521e+01 4.205256404412048710e+01 4.948687880023536767e-01
2.145728643216080478e+00 -1.776178499871612715e+01 4.200195971128999162e+01 4.955621177737182248e-01
2.180904522613065222e+00 -1.751732121684579013e+01 4.195781871549269226e+01 4.956747381280253162e-01
2.216080402010050410e+00 -1.728830586800940594e+01 4.192029613947972422e+01 4.952586214226200045e-01
2.251256281407035154e+00 -1.707643053416470025e+01 4.188935446123601025e+01 4.943705268951686937e-01
2.286432160804019897e+00 -1.688318122219660466e+01 4.186480727932548263e+01 4.930692759990242813e-01
2.321608040201005085e+00 -1.670980509115829449e+01 4.184635826496747768e+01 4.914130976960206509e-01
2.356783919597989829e+00 -1.655728757049075384e+01 4.183363645299125011e+01 4.894572319021011086e-01
2.391959798994975017e+00 -1.642634420545577001e+01 4.182622753573763674e+01 4.872519909391448967e-01
2.427135678391959761e+00 -1.631742856266245312e+01 4.182370019798146643e+01 4.848414261216053567e-01
2.462311557788944505e+00 -1.623075461639790618e+01 4.182562670909212699e+01 4.822626529515605664e-01
2.497487437185929693e+00 -1.616632993282606279e+01 4.183159767978978749e+01 4.795457869738945500e-01
2.532663316582914437e+00 -1.612399502367603787e+01 4.184123170056756891e+01 4.767143630177678171e-01
2.567839195979899625e+00 -1.610346437454261803e+01 4.185418116141988065e+01 4.737860709895821976e-01
2.603015075376884369e+00 -1.610436546322810969e+01 4.187013570961649833e+01 4.707736443705614615e-01
2.638190954773869112e+00 -1.612627305884880613e+01 4.188882451720885314e+01 4.676857737880261712e-01
2.673366834170854300e+00 -1.616873682837859150e+01 4.191001794128821700e+01 4.645279717430212951e-01
2.708542713567839044e+00 -1.623130061084900078e+01 4.193352849481751576e+01 4.613033694534907636e-01
2.743718592964824232e+00 -1.631351174351960154e+01 4.195921053636652687e+01 4.580134698960721118e-01
2.778894472361808976e+00 -1.641491880741762088e+01 4.198695789682741975e+01 4.546589046586591021e-01
2.814070351758793720e+00 -1.653505642400459053e+01 4.201669883959774410e+01 4.512402432235828043e-01
2.849246231155778908e+00 -1.667341654283832852e+01 4.204838822558092204e+01 4.477588828543794808e-01
2.884422110552763652e+00 -1.682940713011719325e+01 4.208199736029298066e+01 4.442180096872424544e-01
2.919597989949748840e+00 -1.700230121698053765e+01 4.211750253199120664e+01 4.406235743278181793e-01
2.954773869346733584e+00 -1.719118158017110787e+01 4.215487352263053822e+01 4.369851787049742753e-01
2.989949748743718771e+00 -1.739488837469399485e+01 4.219406327787488209e+01 4.333167380617284348e-01
3.025125628140703515e+00 -1.761197816138136574e+01 4.223499945834340252e+01 4.296367759991397972e-01
3.060301507537688259e+00 -1.784070237544662518e+01 4.227757788346230683e+01 4.259682411552081494e-01
3.095477386934673447e+00 -1.807901107735855817e+01 4.232165715038121334e+01 4.223378029820419877e-01
3.130653266331658191e+00 -1.832458404905137783e+01 4.236705325334153827e+01 4.187746810355257865e-01
3.165829145728643379e+00 -1.857488675849143434e+01 4.241353311271375048e+01 4.153091649070225766e-01
3.201005025125628123e+00 -1.882724461597335619e+01 4.246080668110408851e+01 4.119710600970744596e-01
3.236180904522612867e+00 -1.907892647167472688e+01 4.250851860657995474e+01 4.087883191008784278e-01
3.271356783919598055e+00 -1.932722814936930078e+01 4.255624186932741537e+01 4.057860688712178199e-01
3.306532663316582799e+00 -1.956954885542198141e+01 4.260347670013211285e+01 4.029861294816706185e-01
3.341708542713567986e+00 -1.980345662623954084e+01 4.264965776650583962e+01 4.004069638752831839e-01
3.376884422110552730e+00 -2.002674224886409959e+01 4.269417073535225882e+01 3.980638550136458842e-01
3.412060301507537474e+00 -2.023746315745828994e+01 4.273637616343611967e+01 3.959690289739921099e-01
3.447236180904522662e+00 -2.043397921963601505e+01 4.277563518609866833e+01 3.941314677509040743e-01
3.482412060301507406e+00 -2.061498148986215995e+01 4.281132908089552558e+01 3.925562851154231758e-01
3.517587939698492594e+00 -2.077951390666218501e+01 4.284286484619561008e+01 3.912437333354905067e-01
3.552763819095477338e+00 -2.092698750790461304e+01 4.286966218218265112e+01 3.901881002743968763e-01
3.587939698492462082e+00 -2.105718738642292465e+01 4.289112329267711488e+01 3.893768760299917697e-01
3.623115577889447270e+00 -2.117027380870905873e+01 4.290659408759090354e+01 3.887905721504991696e-01
3.658291457286432014e+00 -2.126677958586202521e+01 4.291533115292078548e+01 3.884034617779630327e-01
3.693467336683417201e+00 -2.134760489242006187e+01 4.291649079843405445e+01 3.881853112957305840e-01
3.728643216080401945e+00 -2.141400800195086518e+01 4.290915321566551910e+01 3.881039501467457575e-01
3.763819095477386689e+00 -2.146758667401730847e+01 4.289238672457020840e+01 3.881283329792304393e-01
3.798994974874371877e+00 -2.151024188359031442e+01 4.286534650991676898e+01 3.882316294103518306e-01
3.834170854271356621e+00 -2.154411507259736069e+01 4.282739240804246350e+01 3.883938515129367608e-01
3.869346733668341809e+00 -2.157149321357302441e+01 4.277820423831592933e+01 3.886035962354867368e-01
3.904522613065326553e+00 -2.159468242250310865e+01 4.271787261441863137e+01 3.888586214884687253e-01
3.939698492462311741e+00 -2.161585894886367143e+01 4.264694806037041275e+01 3.891651622879552797e-01
3.974874371859296485e+00 -2.163691359617918053e+01 4.256643996530693386e+01 3.895360941283693146e-01
4.010050251256281229e+00 -2.165930961940754784e+01 4.247776695013805437e+01 3.899882316973795060e-01
4.045226130653266416e+00 -2.168397358553893639e+01 4.238266908321817539e+01 3.905391831903525235e-01
4.080402010050251604e+00 -2.171123376199647836e+01 4.228309821406278246e+01 3.912042422194756952e-01
4.115577889447235904e+00 -2.174081287087607350e+01 4.218110461268079092e+01 3.919937794080464166e-01
4.150753768844221092e+00 -2.177187378359733927e+01 4.207873620251075408e+01 3.929114960312962701e-01
4.185929648241206280e+00 -2.180311004756245907e+01 4.197796181058637188e+01 3.939537389398614087e-01
4.221105527638190580e+00 -2.183286929191264036e+01 4.188062333552977634e+01 3.951098797444503319e-01
4.256281407035175768e+00 -2.185929665193149063e+01 4.178841501391953983e+01 3.963635716511742513e-01
4.291457286432160956e+00 -2.188048649293985193e+01 4.170288241222582570e+01 3.976945557591503588e-01
4.326633165829145256e+00 -2.189463255024180910e+01 4.162543044053141017e+01 3.990806273487984557e-01
4.361809045226130443e+00 -2.190016793925798311e+01 4.155732914920692167e+01 4.004994045944342829e-01
4.396984924623115631e+00 -2.189588678720079429e+01 4.149970830736970129e+01 4.019296546246403090e-01
4.432160804020100819e+00 -2.188103878429541282e+01 4.145353613889656685e+01 4.033520888461292198e-01
4.467336683417085119e+00 -2.185538770244295392e+01 4.141958299190115866e+01 4.047496926064758083e-01
4.502512562814070307e+00 -2.181922606139986343e+01 4.139837580344741497e+01 4.061077599941801952e-01
4.537688442211055495e+00 -2.177334149561690424e+01 4.139015276651404207e+01 4.074138393353258225e-01
4.572864321608039795e+00 -2.171893607098359880e+01 4.139482879885214572e+01 4.086577615536773345e-01
4.608040201005024983e+00 -2.165750693077735534e+01 4.141198103466287961e+01 4.098318457161297390e-01
4.643216080402010171e+00 -2.159070351557762635e+01 4.144085999474116022e+01 4.109312852717171838e-01
4.678391959798995359e+00 -2.152018119327637180e+01 4.148042718899314707e+01 4.119546411975106293e-01
4.713567839195979658e+00 -2.144747182234456773e+01 4.152941476285214151e+01 4.129043198321425412e-01
4.748743718592964846e+00 -2.137388794787647939e+01 4.158639852882167531e+01 4.137868989219319893e-01
4.783919597989950034e+00 -2.130046975623871575e+01 4.164987325795132733e+01 4.146131847379782576e-01
4.819095477386934334e+00 -2.122797458690023475e+01 4.171831903248332196e+01 4.153979317769883051e-01
4.854271356783919522e+00 -2.115690034321911028e+01 4.179024989468756957e+01 4.161592253752360304e-01
4.889447236180904710e+00 -2.108752891640947880e+01 4.186424052419499731e+01 4.169176004532824109e-01
4.924623115577889010e+00 -2.101997498950241905e+01 4.193893224777165329e+01 4.176950246877576545e-01
4.959798994974874198e+00 -2.095422901418497474e+01 4.201302495883754062e+01 4.185138903157993862e-01
4.994974874371859386e+00 -2.089018903565011342e+01 4.208526506421031854e+01 4.193961243852503684e-01
5.030150753768844574e+00 -2.082768195410235634e+01 4.215444030100215400e+01 4.203624498558746203e-01
5.065326633165828873e+00 -2.076647860118086797e+01 4.221938982715893474e+01 4.214317367595414310e-01
5.100502512562814061e+00 -2.070630763276184538e+01 4.227903295751452362e+01 4.226203129127272806e-01
5.135678391959799249e+00 -2.064687111603367242e+01 4.233241369146031019e+01 4.239410933180995378e-01
5.170854271356783549e+00 -2.058786141227217215e+01 4.237875259460788158e+01 4.254024520294202860e-01
5.206030150753768737e+00 -2.052897650580198885e+01 4.241749436204770518e+01 4.270068851642126462e-01
5.241206030150753925e+00 -2.046993073264402341e+01 4.244833952183692105e+01 4.287496565038845797e-01
5.276381909547738225e+00 -2.041046013466868914e+01 4.247125220462918094e+01 4.306177232617463546e-01
5.311557788944723413e+00 -2.035032530689924002e+01 4.248644161965016508e+01 4.325892648508755656e-01
5.346733668341708601e+00 -2.028931769906916571e+01 4.249432104204140614e+01 4.346340661175800424e-01
5.381909547738693789e+00 -2.022727601482280235e+01 4.249545283817668917e+01 4.367148571002053004e-01
5.417085427135678088e+00 -2.016411668395579326e+01 4.249048999822613837e+01 4.387895276519328536e-01
5.452261306532663276e+00 -2.009987684319037271e+01 4.248012348721877629e+01 4.408139674525447527e-01
5.487437185929648464e+00 -2.003476165572240575e+01 4.246504123699417477e+01 4.427451682836042735e-01
5.522613065326632764e+00 -1.996918262409569067e+01 4.244590030254198609e+01 4.445441824815109522e-01
5.557788944723617952e+00 -1.990377204776406828e+01 4.242331024320858290e+01 4.461785557270402380e-01
5.592964824120603140e+00 -1.983936205849383683e+01 4.239782427434366952e+01 4.476239298077904216e-01
5.628140703517587440e+00 -1.977692423350366724e+01 4.236993533037716020e+01 4.488646272247541202e-01
5.663316582914572628e+00 -1.971747562229167272e+01 4.234007609704805475e+01 4.498931736072376286e-01
5.698492462311557816e+00 -1.966196624189248965e+01 4.230862397926757268e+01 4.507088749753794255e-01
5.733668341708543004e+00 -1.961116890012839420e+01 4.227591263915248732e+01 4.513157267613954193e-01
5.768844221105527303e+00 -1.956559282242217535e+01 4.224225060741134996e+01 4.517200604577671363e-01
5.804020100502512491e+00 -1.952543780236173276e+01 4.220794491624376832e+01 4.519283949587265536e-01
5.839195979899497679e+00 -1.949059689176446497e+01 4.217332486310564832e+01 4.519459225115787238e-01
5.874371859296481979e+00 -1.946070548713578674e+01 4.213875927738448723e+01 4.517759159962866367e-01
5.909547738693467167e+00 -1.943522576164392746e+01 4.210466102886550033e+01 4.514201211503511280e-01
5.944723618090452355e+00 -1.941354979122392521e+01 4.207147515181385700e+01 4.508799521934607757e-01
5.979899497487437543e+00 -1.939510328913903336e+01 4.203965110057889376e+01 4.501581147892450008e-01
6.015075376884421843e+00 -1.937943418686880293e+01 4.200960392569415092e+01 4.492601980004815032e-01
6.050251256281407031e+00 -1.936627507450495855e+01 4.198167212835118534e+01 4.481958327621211602e-01
6.085427135678392219e+00 -1.935557413827216067e+01 4.195608068073457275e+01 4.469791864766348155e-01
6.120603015075376518e+00 -1.934749436826014701e+01 4.193291608481878541e+01 4.456287883570960728e-01
6.155778894472361706e+00 -1.934238469607263866e+01 4.191211709351820502e+01 4.441668770505849961e-01
6.190954773869346894e+00 -1.934072918460715229e+01 4.189348103599373729e+01 4.426185631887454286e-01
6.226130653266331194e+00 -1.934308162930355124e+01 4.187668278104474950e+01 4.410110761620970043e-01
6.261306532663316382e+00 -1.934999325393036074e+01 4.186130201389160987e+01 4.393732364024099390e-01
6.296482412060301570e+00 -1.936194085307201718e+01 4.184685479960128873e+01 4.377351200602378478e-01
6.331658291457286758e+00 -1.937926192785421620e+01 4.183282683608297958e+01 4.361277347611714483e-01
6.366834170854271058e+00 -1.940210224346289536e+01 4.181870746886413315e+01 4.345824621210163108e-01
6.402010050251256246e+00 -1.943037999810495720e+01 4.180402456555874124e+01 4.331300694801277773e-01
6.437185929648241434e+00 -1.946376961667052541e+01 4.178838020245134288e+01 4.317992330331099637e-01
6.472361809045225733e+00 -1.950170713562974001e+01 4.177148582487653528e+01 4.306146969182471085e-01
6.507537688442210921e+00 -1.954341808616338128e+01 4.175319367660813441e+01 4.295953534221487735e-01
6.542713567839196109e+00 -1.958796737934124010e+01 4.173351975050238138e+01 4.287526125957019651e-01
6.577889447236180409e+00 -1.963432860646044631e+01 4.171265317669359973e+01 4.280894069941559854e-01
6.613065326633165597e+00 -1.968146730082202112e+01 4.169094834322343246e+01 4.276000558264182461e-01
6.648241206030150785e+00 -1.972842945181917784e+01 4.166889902571689674e+01 4.272710296743221225e-01
6.683417085427135973e+00 -1.977442380711375591e+01 4.164709763399073239e+01 4.270824651289574225e-01
6.718592964824120273e+00 -1.981888539433013818e+01 4.162618619021766619e+01 4.270101295491106619e-01
6.753768844221105461e+00 -1.986150920725419056e+01 4.160680764254605180e+01 4.270274651245253850e-01
6.788944723618090649e+00 -1.990224744264538970e+01 4.158956581532018504e+01 4.271073607828779761e-01
6.824120603015074948e+00 -1.994127040612773882e+01 4.157499965429721556e+01 4.272233993162421473e-01
6.859296482412060136e+00 -1.997889870029575121e+01 4.156357317681053587e+01 4.273504768030186307e-01
6.894472361809045324e+00 -2.001552055718282830e+01 4.155567797511012884e+01 4.274648539687894155e-01
6.929648241206030512e+00 -2.005151133457759371e+01 4.155164166811037774e+01 4.275438362791433855e-01
6.964824120603014812e+00 -2.008717121167519082e+01 4.155173442816030871e+01 4.275653609506772646e-01
7.000000000000000000e+00 -2.012269213102619858e+01 4.155616700120766893e+01 4.275077783187494762e-01


==> anc/ethanol/ethanol_crystal_frac_8_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
3.517587939698492427e-02 -3.926656769171545935e-01 -8.489292497025119344e-02 7.571050221985388129e-01
7.035175879396984855e-02 -1.538846786639372910e+00 -3.350989262855395001e-01 7.577096333898234448e-01
1.055276381909547728e-01 -3.346892490185540581e+00 -7.376318205617016233e-01 7.587286768303787010e-01
1.407035175879396971e-01 -5.676079071701487955e+00 -1.272226837004369671e+00 7.601785527859364899e-01
1.758793969849246075e-01 -8.352584840188617576e+00 -1.913204958347741069e+00 7.620809702116178030e-01
2.110552763819095456e-01 -1.118816913150651082e+01 -2.631714141833013443e+00 7.644617557208012171e-01
2.462311557788944838e-01 -1.399879647580567621e+01 -3.398060547169588830e+00 7.673494267825280435e-01
2.814070351758793942e-01 -1.662071781996316489e+01 -4.183857004494775822e+00 7.707736326016025874e-01
3.165829145728643046e-01 -1.892220771556276659e+01 -4.963771447979468121e+00 7.747636036299972995e-01
3.517587939698492150e-01 -2.081007255245019039e+01 -5.716740355005917706e+00 7.793467798086848308e-01
3.869346733668341809e-01 -2.223097646435182284e+01 -6.426603252548659384e+00 7.845477955181729968e-01
4.221105527638190913e-01 -2.316839365416932495e+01 -7.082196857152972314e+00 7.903879734334180451e-01
4.572864321608040017e-01 -2.363647259121587751e+01 -7.677008678923641583e+00 7.968854134614422602e-01
4.924623115577889676e-01 -2.367225672723030883e+01 -8.208523686912375439e+00 8.040556610702064289e-01
5.276381909547738225e-01 -2.332759028650185940e+01 -8.677404202206645323e+00 8.119128194930191889e-01
5.628140703517587884e-01 -2.266173616631362009e+01 -9.086627943608778679e+00 8.204708609721188539e-01
5.979899497487437543e-01 -2.173535093525013551e+01 -9.440680246947085408e+00 8.297448236130445798e-01
6.331658291457286092e-01 -2.060609122957547967e+01 -9.744862414084845881e+00 8.397515728222899600e-01
6.683417085427135751e-01 -1.932582843299255160e+01 -1.000474592008261965e+01 8.505098611348278492e-01
7.035175879396984300e-01 -1.793925189360686545e+01 -1.022577632892630284e+01 8.620395196566126295e-01
7.386934673366833959e-01 -1.648354365029294755e+01 -1.041301315342580480e+01 8.743597305115985430e-01
7.738693467336683618e-01 -1.498878990992576199e+01 -1.057098237504561311e+01 8.874864393271572061e-01
8.090452261306532167e-01 -1.347882923212229933e+01 -1.070361546468824621e+01 9.014290629337913252e-01
8.442211055276381826e-01 -1.197229858602013763e+01 -1.081425055367881782e+01 9.161867406105818068e-01
8.793969849246231485e-01 -1.048370608523111969e+01 -1.090567596128690653e+01 9.317444843354332207e-01
9.145728643216080034e-01 -9.024420560693810600e+00 -1.098020194469037847e+01 9.480697094747685405e-01
9.497487437185929693e-01 -7.603517091595595190e+00 -1.103975198543453828e+01 9.651097491459180722e-01
9.849246231155779352e-01 -6.228452958045845200e+00 -1.108596913696543851e+01 9.827910192982124427e-01
1.020100502512562901e+00 -4.905571915554747697e+00 1.112600898049471532e+01 9.989800824117023303e-01
1.055276381909547645e+00 -3.640449141179646020e+00 1.125401269316796160e+01 9.805024917439459919e-01
1.090452261306532611e+00 -2.438097513431797925e+00 1.137524349333383888e+01 9.620532830059405072e-01
1.125628140703517577e+00 -1.303060114076888043e+00 1.149063693592228397e+01 9.437517078814704474e-01
1.160804020100502543e+00 -2.394150947750652847e-01 1.160159769287268716e+01 9.257003946038068198e-01
1.195979899497487509e+00 7.492821429811868938e-01 1.171014673080141577e+01 9.079791746987909695e-01
1.231155778894472252e+00 1.660097658930572706e+00 1.181899684357854774e+01 8.906422643679460238e-01
1.266331658291457218e+00 2.490840995234967270e+00 1.193152760427465608e+01 8.737196934913195046e-01
1.301507537688442184e+00 3.240196863639395186e+00 1.205164237560567031e+01 8.572231161105525743e-01
1.336683417085427150e+00 3.907855138286876251e+00 1.218350793662331277e+01 8.411552060980452827e-01
1.371859296482412116e+00 4.494627662428849924e+00 1.233119845193469999e+01 8.255209283793609742e-01
1.407035175879396860e+00 5.002538196727958741e+00 1.249828558876689044e+01 8.103383288034846643e-01
1.442211055276381826e+00 5.434869157330548539e+00 1.268743099063487634e+01 7.956463580722767936e-01
1.477386934673366792e+00 5.796147834072432836e+00 1.290004234117389004e+01 7.815077868658116822e-01
1.512562814070351758e+00 6.092057534187634182e+00 1.313604804874369236e+01 7.680064120892778901e-01
1.547738693467336724e+00 6.329266426911996035e+00 1.339382872402582159e+01 7.552391755293710318e-01
1.582914572864321689e+00 6.515178006756154439e+00 1.367031910712612408e+01 7.433050439658549502e-01
1.618090452261306433e+00 6.657619792918819890e+00 1.396126674838027881e+01 7.322931245561941083e-01
1.653266331658291399e+00 6.764498099185078495e+00 1.426160909068759253e+01 7.222723593036100009e-01
1.688442211055276365e+00 6.843453607493896307e+00 1.456591353584861537e+01 7.132844143627665723e-01
1.723618090452261331e+00 6.901553313659827715e+00 1.486881866229190940e+01 7.053404034375271303e-01
1.758793969849246297e+00 6.945048998513275507e+00 1.516541954847980200e+01 6.984212117140874421e-01
1.793969849246231041e+00 6.979222019276840605e+00 1.545155424345574424e+01 6.924806292102152483e-01
1.829145728643216007e+00 7.008321214132461563e+00 1.572396817422937865e+01 6.874502959360078158e-01
1.864321608040200973e+00 7.035587656962557723e+00 1.598035440048097300e+01 6.832455184402942416e-01
1.899497487437185939e+00 7.063349127279979989e+00 1.621928625989616890e+01 6.797712086848457513e-01
1.934673366834170904e+00 7.093159966796072524e+00 1.644007240010211746e+01 6.769274126533666447e-01
1.969849246231155870e+00 7.125959138625543865e+00 1.664257119055525536e+01 6.746140762582290007e-01
2.005025125628140614e+00 7.162220749696936117e+00 1.682700199990214074e+01 6.727348253332202654e-01
2.040201005025125802e+00 7.202076521850735880e+00 1.699378556558163567e+01 6.711996320084512302e-01
2.075376884422110546e+00 7.245397854256634851e+00 1.714343584573883916e+01 6.699263323299246009e-01
2.110552763819095290e+00 7.291835057324207447e+00 1.727651276178101014e+01 6.688410769543565726e-01
2.145728643216080478e+00 7.340821544076398197e+00 1.739363089327683554e+01 6.678779475595569837e-01
2.180904522613065222e+00 7.391559368461025237e+00 1.749550576707143534e+01 6.669781373626023635e-01
2.216080402010050410e+00 7.443007484053643985e+00 1.758300964941980382e+01 6.660892256069895767e-01
2.251256281407035154e+00 7.493893783152391741e+00 1.765720545427439347e+01 6.651651050409590482e-01
2.286432160804019897e+00 7.542765685645455243e+00 1.771933235298803311e+01 6.641669880087105460e-01
2.321608040201005085e+00 7.588082668312940093e+00 1.777072979684808374e+01 6.630656029802169948e-01
2.356783919597989829e+00 7.628340275214548605e+00 1.781270528154877653e+01 6.618442511258806338e-01
2.391959798994975017e+00 7.662202696808944502e+00 1.784637036994394421e+01 6.605019462470115288e-01
2.427135678391959761e+00 7.688613982071604624e+00 1.787248336511211733e+01 6.590555751039579579e-01
2.462311557788944505e+00 7.706859171627667315e+00 1.789134069107030811e+01 6.575400308614436362e-01
2.497487437185929693e+00 7.716556561390633284e+00 1.790275043111233089e+01 6.560056422885123251e-01
2.532663316582914437e+00 7.717578591735716920e+00 1.790610237092772650e+01 6.545128688513757176e-01
2.567839195979899625e+00 7.709916963641002319e+00 1.790052459147121411e+01 6.531249661508928828e-01
2.603015075376884369e+00 7.693522187609332263e+00 1.788509434614145732e+01 6.518999114912822357e-01
2.638190954773869112e+00 7.668154551071562075e+00 1.785905732590028805e+01 6.508831277956457217e-01
2.673366834170854300e+00 7.633280579580144831e+00 1.782200835132410788e+01 6.501023866732043022e-01
2.708542713567839044e+00 7.588037631360823099e+00 1.777399782113195670e+01 6.495657749693276584e-01
2.743718592964824232e+00 7.531272986807167058e+00 1.771554781701068038e+01 6.492629374241404294e-01
2.778894472361808976e+00 7.461647509788359223e+00 1.764758332498472271e+01 6.491691543737589942e-01
2.814070351758793720e+00 7.377781993874790167e+00 1.757130142061708611e+01 6.492513367413430547e-01
2.849246231155778908e+00 7.278419165301829530e+00 1.748801048457908180e+01 6.494748066654441043e-01
2.884422110552763652e+00 7.162576139699279310e+00 1.739897171598142478e+01 6.498097839180896340e-01
2.919597989949748840e+00 7.029669052245540506e+00 1.730526836941955793e+01 6.502367501180971177e-01
2.954773869346733584e+00 6.879600676054940855e+00 1.720771779895974163e+01 6.507502101795612504e-01
2.989949748743718771e+00 6.712810241874488604e+00 1.710683111671424683e+01 6.513607057149404245e-01
3.025125628140703515e+00 6.530290393584151865e+00 1.700281748798544967e+01 6.520951784252766448e-01
3.060301507537688259e+00 6.333578496925927226e+00 1.689562560719496531e+01 6.529958993403454093e-01
3.095477386934673447e+00 6.124728677590769443e+00 1.678501318580535084e+01 6.541181869496200951e-01
3.130653266331658191e+00 5.906267994391623866e+00 1.667063510211303168e+01 6.555270850764259860e-01
3.165829145728643379e+00 5.681136333532239568e+00 1.655214102621866346e+01 6.572931273000935937e-01
3.201005025125628123e+00 5.452606253267830994e+00 1.642927321095487159e+01 6.594873389761722882e-01
3.236180904522612867e+00 5.224177334133394801e+00 1.630195480380085726e+01 6.621757496600958470e-01
3.271356783919598055e+00 4.999440601025878728e+00 1.617035907376966009e+01 6.654138867653918155e-01
3.306532663316582799e+00 4.781912827702395674e+00 1.603495108101535038e+01 6.692419172154127072e-01
3.341708542713567986e+00 4.574847761400459234e+00 1.589649600238221971e+01 6.736811806980032014e-01
3.376884422110552730e+00 4.381040181023667657e+00 1.575603250460324567e+01 6.787327104088715091e-01
3.412060301507537474e+00 4.202646822982611496e+00 1.561481462045599500e+01 6.843779388646087369e-01
3.447236180904522662e+00 4.041052592508724395e+00 1.547423054062725356e+01 6.905812385203321524e-01
3.482412060301507406e+00 3.896808503236481425e+00 1.533571048671520209e+01 6.972934603067578729e-01
3.517587939698492594e+00 3.769658294405834553e+00 1.520063745416138978e+01 7.044554330111248985e-01
3.552763819095477338e+00 3.658654780714748700e+00 1.507027358150230967e+01 7.120005836991016857e-01
3.587939698492462082e+00 3.562348191424505206e+00 1.494571123923595657e+01 7.198563535086540677e-01
3.623115577889447270e+00 3.479012127287111067e+00 1.482785229341462241e+01 7.279446785837945244e-01
3.658291457286432014e+00 3.406863428113217740e+00 1.471741263540954492e+01 7.361822263205843875e-01
3.693467336683417201e+00 3.344233616615087445e+00 1.461494360234801526e+01 7.444811843055527678e-01
3.728643216080401945e+00 3.289662055490367276e+00 1.452085891189139844e+01 7.527512203296781168e-01
3.763819095477386689e+00 3.241901532885602677e+00 1.443545618660323804e+01 7.609028944603504208e-01
3.798994974874371877e+00 3.199850100747900772e+00 1.435892602133797347e+01 7.688524310752584690e-01
3.834170854271356621e+00 3.162442172490239845e+00 1.429134769624243617e+01 7.765274099013780296e-01
3.869346733668341809e+00 3.128541813171272334e+00 1.423267706390901921e+01 7.838726272312921406e-01
3.904522613065326553e+00 3.096879256022046167e+00 1.418273664169647930e+01 7.908551384629324277e-01
3.939698492462311741e+00 3.066058834125419796e+00 1.414121887407256928e+01 7.974673832468818224e-01
3.974874371859296485e+00 3.034646632370978647e+00 1.410771041993300656e+01 8.037273892911632744e-01
4.010050251256281229e+00 3.001324840958625728e+00 1.408173908538734231e+01 8.096753907643809978e-01
4.045226130653266416e+00 2.965082575582115965e+00 1.406283769691356866e+01 8.153667566158826485e-01
4.080402010050251604e+00 2.925403760864103475e+00 1.405061323263011097e+01 8.208618094025599277e-01
4.115577889447235904e+00 2.882412979638386386e+00 1.404480686630105168e+01 8.262137876505938339e-01
4.150753768844221092e+00 2.836948834723722612e+00 1.404533201353660665e+01 8.314567155008344423e-01
4.185929648241206280e+00 2.790548355808270653e+00 1.405228235683608773e+01 8.365951703332964451e-01
4.221105527638190580e+00 2.745341587590757637e+00 1.406590840353547023e+01 8.415978167493614048e-01
4.256281407035175768e+00 2.703869401783228099e+00 1.408656725842491042e+01 8.463961073310918293e-01
4.291457286432160956e+00 2.668847661939657723e+00 1.411465430082541417e+01 8.508888004659627136e-01
4.326633165829145256e+00 2.642906436315469065e+00 1.415052674095376872e+01 8.549520135604894433e-01
4.361809045226130443e+00 2.628334427587384781e+00 1.419442815368280364e+01 8.584535352811721864e-01
4.396984924623115631e+00 2.626857112044845177e+00 1.424642134257972081e+01 8.612692025990185130e-01
4.432160804020100819e+00 2.639473090584082637e+00 1.430633553842793582e+01 8.632984827392166105e-01
4.467336683417085119e+00 2.666367224847001172e+00 1.437373349946861367e+01 8.644761969638818933e-01
4.502512562814070307e+00 2.706911234650732467e+00 1.444790401702749350e+01 8.647777767473524557e-01
4.537688442211055495e+00 2.759752541392605618e+00 1.452788436887454360e+01 8.642166272898302859e-01
4.572864321608039795e+00 2.822980766059478785e+00 1.461251422200071026e+01 8.628339329261426327e-01
4.608040201005024983e+00 2.894349827880645432e+00 1.470051715780614998e+01 8.606831570311975765e-01
4.643216080402010171e+00 2.971524259784410926e+00 1.479059954912031571e+01 8.578129906296398932e-01
4.678391959798995359e+00 3.052313652325344240e+00 1.488155115775930071e+01 8.542530712182897501e-01
4.713567839195979658e+00 3.134860960494448623e+00 1.497232980034162253e+01 8.500061876952932360e-01
4.748743718592964846e+00 3.217759220999324654e+00 1.506211500162742922e+01 8.450490585895987783e-01
4.783919597989950034e+00 3.300085593601361555e+00 1.515032234890334095e+01 8.393415990979525843e-01
4.819095477386934334e+00 3.381358389478419824e+00 1.523657938029922931e+01 8.328425035064620507e-01
4.854271356783919522e+00 3.461437790967707429e+00 1.532067257319276088e+01 8.255275197888951588e-01
4.889447236180904710e+00 3.540400491870631772e+00 1.540248080985627332e+01 8.174063104290246740e-01
4.924623115577889010e+00 3.618420157394048875e+00 1.548191208649809170e+01 8.085343135705777007e-01
4.959798994974874198e+00 3.695679296294613447e+00 1.555885716853062206e+01 7.990173136877980475e-01
4.994974874371859386e+00 3.772325987394944402e+00 1.563316770884381057e+01 7.890081050850882294e-01
5.030150753768844574e+00 3.848474607499181133e+00 1.570465916121674077e+01 7.786962475534090489e-01
5.065326633165828873e+00 3.924237364775224446e+00 1.577313277601195374e+01 7.682931134362055436e-01
5.100502512562814061e+00 3.999766299634559541e+00 1.583840751635894684e+01 7.580150089633185262e-01
5.135678391959799249e+00 4.075284964337646976e+00 1.590035228484934748e+01 7.480670974223500025e-01
5.170854271356783549e+00 4.151094665574954767e+00 1.595891080969686726e+01 7.386302809018189253e-01
5.206030150753768737e+00 4.227549684484416481e+00 1.601411471164384892e+01 7.298523210064592481e-01
5.241206030150753925e+00 4.305006150585300340e+00 1.606608340866894835e+01 7.218435314393700786e-01
5.276381909547738225e+00 4.383757258459779038e+00 1.611501176758275022e+01 7.146765631163972676e-01
5.311557788944723413e+00 4.463971272933914491e+00 1.616114755143030735e+01 7.083892660285304732e-01
5.346733668341708601e+00 4.545647669637017607e+00 1.620476106119231474e+01 7.029894044952909038e-01
5.381909547738693789e+00 4.628601572401247033e+00 1.624610952246807116e+01 6.984600892682366613e-01
5.417085427135678088e+00 4.712479112405836723e+00 1.628539923409089596e+01 6.947650723611771273e-01
5.452261306532663276e+00 4.796798568346502201e+00 1.632274942709006638e+01 6.918534055355792800e-01
5.487437185929648464e+00 4.881006102467221552e+00 1.635816287124170998e+01 6.896632855091545666e-01
5.522613065326632764e+00 4.964531955027878141e+00 1.639150886320285849e+01 6.881251369907467330e-01
5.557788944723617952e+00 5.046833675774023753e+00 1.642252363109944469e+01 6.871641061541515771e-01
5.592964824120603140e+00 5.127417087538640672e+00 1.645083098167651414e+01 6.867021740258755225e-01
5.628140703517587440e+00 5.205832160726026281e+00 1.647598233626290565e+01 6.866600854561031309e-01
5.663316582914572628e+00 5.281648216889348824e+00 1.649751090869034087e+01 6.869592523700889242e-01
5.698492462311557816e+00 5.354418992545821432e+00 1.651499087540857502e+01 6.875237424182858437e-01
5.733668341708543004e+00 5.423651351326758352e+00 1.652809025295823275e+01 6.882824054149956350e-01
5.768844221105527303e+00 5.488790740577106142e+00 1.653660673223332722e+01 6.891711148110543084e-01
5.804020100502512491e+00 5.549231802907037547e+00 1.654047908118492671e+01 6.901350095040623689e-01
5.839195979899497679e+00 5.604355043155866412e+00 1.653977219846770197e+01 6.911305234826989885e-01
5.874371859296481979e+00 5.653582284648606127e+00 1.653464005420090288e+01 6.921269100123383922e-01
5.909547738693467167e+00 5.696437385803786668e+00 1.652527589460796875e+01 6.931069326501292371e-01
5.944723618090452355e+00 5.732596442878370446e+00 1.651186179540997045e+01 6.940664335810283747e-01
5.979899497487437543e+00 5.761914365288567375e+00 1.649452923707456620e+01 6.950126132632812315e-01
6.015075376884421843e+00 5.784421535490158028e+00 1.647333908707902594e+01 6.959610553531709876e-01
6.050251256281407031e+00 5.800293056400121827e+00 1.644828427150065409e+01 6.969317741737072192e-01
6.085427135678392219e+00 5.809800915792695086e+00 1.641931301080095196e+01 6.979447947310606359e-01
6.120603015075376518e+00 5.813263634566705029e+00 1.638636625454999063e+01 6.990159338142236667e-01
6.155778894472361706e+00 5.811007251033582399e+00 1.634942086174922338e+01 7.001534789471953735e-01
6.190954773869346894e+00 5.803346226801921581e+00 1.630853036311160764e+01 7.013563315276599708e-01
6.226130653266331194e+00 5.790585051576247366e+00 1.626385726515076158e+01 7.026139065398949723e-01
6.261306532663316382e+00 5.773033838842198229e+00 1.621569375307765526e+01 7.039077257230871298e-01
6.296482412060301570e+00 5.751026693966589498e+00 1.616447017137927133e+01 7.052142984187846908e-01
6.331658291457286758e+00 5.724931571785422335e+00 1.611075200965613163e+01 7.065086518074593647e-01
6.366834170854271058e+00 5.695144508656908577e+00 1.605522613339845250e+01 7.077678152176024584e-01
6.402010050251256246e+00 5.662067756614393765e+00 1.599867616730790054e+01 7.089736890574008799e-01
6.437185929648241434e+00 5.626077875407681894e+00 1.594194617074205667e+01 7.101149819528281837e-01
6.472361809045225733e+00 5.587493826764593052e+00 1.588589196265031056e+01 7.111881807910793718e-01
6.507537688442210921e+00 5.546555195417249173e+00 1.583132118055919513e+01 7.121977236297081237e-01
6.542713567839196109e+00 5.503416977968662138e+00 1.577892624953087441e+01 7.131556083838436200e-01
6.577889447236180409e+00 5.458161462259316643e+00 1.572921805205391621e+01 7.140805899923121647e-01
6.613065326633165597e+00 5.410821842488293676e+00 1.568247093438387552e+01 7.149969607899725466e-01
6.648241206030150785e+00 5.361408526266912666e+00 1.563869045568683624e+01 7.159327756840815349e-01
6.683417085427135973e+00 5.309928834786402874e+00 1.559761317173015271e+01 7.169173680966631768e-01
6.718592964824120273e+00 5.256393930289319449e+00 1.555874279570472929e+01 7.179781428803564403e-01
6.753768844221105461e+00 5.200812092722396862e+00 1.552142029209356977e+01 7.191368923568638438e-01
6.788944723618090649e+00 5.143173004976318019e+00 1.548491851798912577e+01 7.204061640478985895e-01
6.824120603015074948e+00 5.083431615449248930e+00 1.544854677439483304e+01 7.217863958827486215e-01
6.859296482412060136e+00 5.021501190010417837e+00 1.541174848053581314e+01 7.232645363234651015e-01
6.894472361809045324e+00 4.957263075510977224e+00 1.537417667767040719e+01 7.248146537744311058e-01
6.929648241206030512e+00 4.890596158880886613e+00 1.533573674056522407e+01 7.264006522789292486e-01
6.964824120603014812e+00 4.821423358321050401e+00 1.529659225275484147e+01 7.279807436911855945e-01
7.000000000000000000e+00 4.749767284012953006e+00 1.525713683424705458e+01 7.295129006606672073e-01


==> anc/ethanol/ethanol_crystal_frac_9_nicsbuild.dat <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 nan
3.517587939698492427e-02 -3.153547476892549217e-01 -2.003153948257934136e-01 9.630891633656677442e-01
7.035175879396984855e-02 -1.191761365756274671e+00 -7.856907339113352595e-01 9.647149856346269869e-01
1.055276381909547728e-01 -2.433827699346386542e+00 -1.711532822920549979e+00 9.673039869092132648e-01
1.407035175879396971e-01 -3.757934707429644750e+00 -2.910168834744900401e+00 9.706815718631831569e-01
1.758793969849246075e-01 -4.844894039215190240e+00 -4.299471825915949452e+00 9.746169391758594536e-01
2.110552763819095456e-01 -5.395906523725712667e+00 -5.792587054732258878e+00 9.788379753277784978e-01
2.462311557788944838e-01 -5.180104085563223215e+00 -7.307112615526811794e+00 9.830512180152235491e-01
2.814070351758793942e-01 -4.065015321625423894e+00 -8.772384359754092031e+00 9.869659784702946581e-01
3.165829145728643046e-01 -2.026153402460110886e+00 -1.013406011765131254e+01 9.903203228039504369e-01
3.517587939698492150e-01 8.629489451330604188e-01 -1.135582583113841082e+01 9.929052925598286228e-01
3.869346733668341809e-01 4.454945779152058805e+00 -1.241859244447630317e+01 9.945831125026221020e-01
4.221105527638190913e-01 8.559823398768964253e+00 -1.331790394379726727e+01 9.952957283693915080e-01
4.572864321608040017e-01 1.297581888961498287e+01 -1.406039597914067230e+01 9.950619483792354503e-01
4.924623115577889676e-01 1.751470872670891410e+01 -1.466006426995347312e+01 9.939642022387675802e-01
5.276381909547738225e-01 2.201861010731629520e+01 -1.513489923914343116e+01 9.921284707768879274e-01
5.628140703517587884e-01 2.636791606392651133e+01 -1.550420283021555790e+01 9.897022865163391803e-01
5.979899497487437543e-01 3.048179985391850266e+01 -1.578669030738675971e+01 9.868354198243722841e-01
6.331658291457286092e-01 3.431363967557063432e+01 -1.599932781520531222e+01 9.836662536216415065e-01
6.683417085427135751e-01 3.784381700508189539e+01 -1.615677135570648915e+01 9.803147138031881314e-01
7.035175879396984300e-01 4.107190394549957091e+01 -1.627124303063231991e+01 9.768807830135762815e-01
7.386934673366833959e-01 4.400958847062372570e+01 -1.635268769612963524e+01 9.734465577350690513e-01
7.738693467336683618e-01 4.667503429116781177e+01 -1.640908008348073821e+01 9.700795663962242799e-01
8.090452261306532167e-01 4.908886669725411167e+01 -1.644678571504788778e+01 9.668354282522437781e-01
8.442211055276381826e-01 5.127165163180285390e+01 -1.647091054879279426e+01 9.637586027404962952e-01
8.793969849246231485e-01 5.324256819525195539e+01 -1.648560068426361624e+01 9.608807132861216793e-01
9.145728643216080034e-01 5.501892063742234740e+01 -1.649427409448127690e+01 9.582165735445148380e-01
9.497487437185929693e-01 5.661615416137653511e+01 -1.649978192925875220e+01 9.557585196075538692e-01
9.849246231155779352e-01 5.804809978952829397e+01 -1.650450823452898419e+01 9.534699376982955776e-01
1.020100502512562901e+00 5.932725568912224645e+01 -1.651042429948412149e+01 9.512789955335699821e-01
1.055276381909547645e+00 6.046499853313253681e+01 -1.651911737724538654e+01 9.490735852605338696e-01
1.090452261306532611e+00 6.147169424108383851e+01 -1.653181345633717569e+01 9.466984162396401281e-01
1.125628140703517577e+00 6.235673223293468936e+01 -1.654941064773957748e+01 9.439550855657257156e-01
1.160804020100502543e+00 6.312853611963092959e+01 -1.657253434922871804e+01 9.406058078081043217e-01
1.195979899497487509e+00 6.379460749650053941e+01 -1.660161832800051940e+01 9.363813017250867121e-01
1.231155778894472252e+00 6.436164387948531385e+01 -1.663700773439585845e+01 9.309931203522042731e-01
1.266331658291457218e+00 6.483574507881576210e+01 -1.667907148639164205e+01 9.241504803051564521e-01
1.301507537688442184e+00 6.522269313351644371e+01 -1.672830381752730489e+01 9.155813595388824222e-01
1.336683417085427150e+00 6.552826687882196666e+01 -1.678539043289971744e+01 9.050571744720569134e-01
1.371859296482412116e+00 6.575853863437936297e+01 -1.685121651768137951e+01 8.924195651479768232e-01
1.407035175879396860e+00 6.592009987755697864e+01 -1.692680364957731598e+01 8.776066675504069492e-01
1.442211055276381826e+00 6.602017448965692381e+01 -1.701317958010586295e+01 8.606749799481381302e-01
1.477386934673366792e+00 6.606659881987879146e+01 -1.711120436387251686e+01 8.418121219409168132e-01
1.512562814070351758e+00 6.606767214507431163e+01 -1.722139145212207723e+01 8.213361589032848187e-01
1.547738693467336724e+00 6.603190343657526284e+01 -1.734376671223749611e+01 7.996791296807999050e-01
1.582914572864321689e+00 6.596769604703784751e+01 -1.747779942263404962e+01 7.773556699655106428e-01
1.618090452261306433e+00 6.588301844090641168e+01 -1.762242016460898952e+01 7.549211340659784941e-01
1.653266331658291399e+00 6.578510624407752516e+01 -1.777611831028950462e+01 7.329260839288329610e-01
1.688442211055276365e+00 6.568023054407332495e+01 -1.793709414614681208e+01 7.118745451556606207e-01
1.723618090452261331e+00 6.557355263835914627e+01 -1.810343236407212686e+01 6.921919703519465727e-01
1.758793969849246297e+00 6.546906976347501939e+01 -1.827326522429876121e+01 6.742061094063417359e-01
1.793969849246231041e+00 6.536964278762378910e+01 -1.844490228555984856e+01 6.581409938340573307e-01
1.829145728643216007e+00 6.527708752996670682e+01 -1.861691499978519460e+01 6.441218676927318310e-01
1.864321608040200973e+00 6.519230721709426746e+01 -1.878817499529611723e+01 6.321875849918019430e-01
1.899497487437185939e+00 6.511544436224266974e+01 -1.895785233323029217e+01 6.223067532220618592e-01
1.934673366834170904e+00 6.504603486858088957e+01 -1.912538380299490370e+01 6.143944578429837433e-01
1.969849246231155870e+00 6.498315366212925426e+01 -1.929042194724014081e+01 6.083273700070547241e-01
2.005025125628140614e+00 6.492554778194185872e+01 -1.945277406759687722e+01 6.039560709073781286e-01
2.040201005025125802e+00 6.487175800617023924e+01 -1.961233815593384122e+01 6.011142855505587912e-01
2.075376884422110546e+00 6.482023273687707388e+01 -1.976904053718477883e+01 5.996253052223818880e-01
2.110552763819095290e+00 6.476943764607607079e+01 -1.992277869043309124e+01 5.993062016784425072e-01
2.145728643216080478e+00 6.471796182552809285e+01 -2.007337253469403038e+01 5.999705706501210489e-01
2.180904522613065222e+00 6.466461682612867889e+01 -2.022052828294940952e+01 6.014305690668628745e-01
2.216080402010050410e+00 6.460852045358777218e+01 -2.036382017471665762e+01 6.034989761641722517e-01
2.251256281407035154e+00 6.454915420669978232e+01 -2.050269598474088184e+01 6.059919092989414224e-01
2.286432160804019897e+00 6.448638339851903822e+01 -2.063651100352559808e+01 6.087326222959850153e-01
2.321608040201005085e+00 6.442043326136898429e+01 -2.076459130494367855e+01 6.115564743518678847e-01
2.356783919597989829e+00 6.435182251182028779e+01 -2.088632049313697081e+01 6.143166974639264755e-01
2.391959798994975017e+00 6.428126625614687839e+01 -2.100123593237324826e+01 6.168901016428001149e-01
2.427135678391959761e+00 6.420956971761496845e+01 -2.110911313205885165e+01 6.191814963356957469e-01
2.462311557788944505e+00 6.413753944618430580e+01 -2.121001356852580244e+01 6.211255466147863613e-01
2.497487437185929693e+00 6.406593648780618366e+01 -2.130427441707860936e+01 6.226851403364698223e-01
2.532663316582914437e+00 6.399548552921518763e+01 -2.139242938354427537e+01 6.238461058600422993e-01
2.567839195979899625e+00 6.392693725750279299e+01 -2.147506644122983488e+01 6.246091112586309446e-01
2.603015075376884369e+00 6.386116276697300265e+01 -2.155264663298920169e+01 6.249804790318348457e-01
2.638190954773869112e+00 6.379924490373061730e+01 -2.162532257300664895e+01 6.249641156202135894e-01
2.673366834170854300e+00 6.374252734602725923e+01 -2.169280068397252847e+01 6.245565545058250345e-01
2.708542713567839044e+00 6.369259050693153767e+01 -2.175428473544227614e+01 6.237462678242639003e-01
2.743718592964824232e+00 6.365114242856009241e+01 -2.180852078242529046e+01 6.225172036200897763e-01
2.778894472361808976e+00 6.361983724244500848e+01 -2.185393966757536077e+01 6.208553841172850252e-01
2.814070351758793720e+00 6.360005589598942066e+01 -2.188886964340424157e+01 6.187567234498565494e-01
2.849246231155778908e+00 6.359269660242975419e+01 -2.191177519415029451e+01 6.162341441699117350e-01
2.884422110552763652e+00 6.359802179967096691e+01 -2.192147331124885312e+01 6.133225041005081479e-01
2.919597989949748840e+00 6.361559465549793657e+01 -2.191728611233661894e+01 6.100805551846734121e-01
2.954773869346733584e+00 6.364431585271726277e+01 -2.189910582763710067e+01 6.065898897767040276e-01
2.989949748743718771e+00 6.368254748260417131e+01 -2.186736932224897600e+01 6.029513994665596233e-01
3.025125628140703515e+00 6.372829228919889033e+01 -2.182295846737279987e+01 5.992800830378146593e-01
3.060301507537688259e+00 6.377938789109262530e+01 -2.176705522351306143e+01 5.956990832845312500e-01
3.095477386934673447e+00 6.383367813099127375e+01 -2.170098426206657649e+01 5.923336599351525233e-01
3.130653266331658191e+00 6.388913516864597142e+01 -2.162607206133633753e+01 5.893055127832891316e-01
3.165829145728643379e+00 6.394392197498384434e+01 -2.154354232979406447e+01 5.867275688011860391e-01
3.201005025125628123e+00 6.399640065192993887e+01 -2.145445667888858310e+01 5.846991424571004181e-01
3.236180904522612867e+00 6.404510364338578654e+01 -2.135969957075039360e+01 5.833013331580447769e-01
3.271356783919598055e+00 6.408869041397173305e+01 -2.125999944699368172e+01 5.825926433091316303e-01
3.306532663316582799e+00 6.412591147430873662e+01 -2.115597411635164349e+01 5.826050329535088501e-01
3.341708542713567986e+00 6.415559607859140101e+01 -2.104818755396183860e+01 5.833408814407380349e-01
3.376884422110552730e+00 6.417667157117030285e+01 -2.093720644228496752e+01 5.847715027334701166e-01
3.412060301507537474e+00 6.418821333095225157e+01 -2.082364724450000182e+01 5.868378791508703785e-01
3.447236180904522662e+00 6.418951632679329578e+01 -2.070820770022024249e+01 5.894541018371944885e-01
3.482412060301507406e+00 6.418017372212209182e+01 -2.059167990075236787e+01 5.925136516352217386e-01
3.517587939698492594e+00 6.416014550616397116e+01 -2.047494515678774007e+01 5.958981881748802722e-01
3.552763819095477338e+00 6.412980103955153766e+01 -2.035895336255629928e+01 5.994880397111924664e-01
3.587939698492462082e+00 6.408992344482889791e+01 -2.024469117819786135e+01 6.031732131753160253e-01
3.623115577889447270e+00 6.404167021216773037e+01 -2.013314392008135201e+01 6.068635646177290566e-01
3.658291457286432014e+00 6.398649206137664436e+01 -2.002525561669837373e+01 6.104968299840930479e-01
3.693467336683417201e+00 6.392601957758688513e+01 -1.992189055806268527e+01 6.140435005419636605e-01
3.728643216080401945e+00 6.386193300228118375e+01 -1.982379831235211043e+01 6.175079682544492021e-01
3.763819095477386689e+00 6.379583369433638040e+01 -1.973158308529498584e+01 6.209258665321918391e-01
3.798994974874371877e+00 6.372913558303206827e+01 -1.964567777374545443e+01 6.243579968232351174e-01
3.834170854271356621e+00 6.366299144639964425e+01 -1.956632318283378424e+01 6.278815968526569868e-01
3.869346733668341809e+00 6.359826268965213103e+01 -1.949355347793762405e+01 6.315799464918346873e-01
3.904522613065326553e+00 6.353553356919393735e+01 -1.942718974786873076e+01 6.355314266890166319e-01
3.939698492462311741e+00 6.347516291586953940e+01 -1.936684426250528901e+01 6.397991607387336632e-01
3.974874371859296485e+00 6.341735987688206677e+01 -1.931193833698706186e+01 6.444222847060084858e-01
4.010050251256281229e+00 6.336226641285501415e+01 -1.926173639826964745e+01 6.494097142554416946e-01
4.045226130653266416e+00 6.331002922282669942e+01 -1.921539763486175190e+01 6.547369969587312211e-01
4.080402010050251604e+00 6.326084764591848142e+01 -1.917204433608510783e+01 6.603464762498068019e-01
4.115577889447235904e+00 6.321499113948893722e+01 -1.913084278112349068e+01 6.661505869589238182e-01
4.150753768844221092e+00 6.317278840902747561e+01 -1.909108881195952279e+01 6.720377207301831968e-01
4.185929648241206280e+00 6.313459777786977156e+01 -1.905228693705898024e+01 6.778798207636242967e-01
4.221105527638190580e+00 6.310077259721636977e+01 -1.901421011948283990e+01 6.835407515442276649e-01
4.256281407035175768e+00 6.307163495142452092e+01 -1.897692830713384637e+01 6.888845627714547115e-01
4.291457286432160956e+00 6.304746569082121255e+01 -1.894079767742091036e+01 6.937829981288617942e-01
4.326633165829145256e+00 6.302851070243951881e+01 -1.890640903091333769e+01 6.981219140797155776e-01
4.361809045226130443e+00 6.301499528546961670e+01 -1.887450146026000652e+01 7.018065729971239008e-01
4.396984924623115631e+00 6.300713366192383802e+01 -1.884585451533662592e+01 7.047659653082404274e-01
4.432160804020100819e+00 6.300512108735514261e+01 -1.882117679191189552e+01 7.069563369724285451e-01
4.467336683417085119e+00 6.300910184372094136e+01 -1.880100996523617596e+01 7.083639459638947367e-01
4.502512562814070307e+00 6.301911561238927106e+01 -1.878566444899345811e+01 7.090068027463873879e-01
4.537688442211055495e+00 6.303503396685172078e+01 -1.877519671516836297e+01 7.089348791045250175e-01
4.572864321608039795e+00 6.305650453053442561e+01 -1.876943023997164772e+01 7.082281368816520928e-01
4.608040201005024983e+00 6.308292052513248649e+01 -1.876801380311802347e+01 7.069918482669167448e-01
4.643216080402010171e+00 6.311342791093775162e+01 -1.877050418360030193e+01 7.053490871796110895e-01
4.678391959798995359e+00 6.314697309053448038e+01 -1.877645647860883571e+01 7.034308876651901299e-01
4.713567839195979658e+00 6.318238440539952450e+01 -1.878550497066184732e+01 7.013652079557483043e-01
4.748743718592964846e+00 6.321847347485154245e+01 -1.879742054800694007e+01 6.992662849885461496e-01
4.783919597989950034e+00 6.325413959788652818e+01 -1.881213627816455869e+01 6.972260391594934381e-01
4.819095477386934334e+00 6.328846195338299907e+01 -1.882973945413489503e+01 6.953088415193467986e-01
4.854271356783919522e+00 6.332076869918656570e+01 -1.885043471149020178e+01 6.935502805460113107e-01
4.889447236180904710e+00 6.335067721762374759e+01 -1.887448732623099801e+01 6.919597644784085677e-01
4.924623115577889010e+00 6.337810406520626572e+01 -1.890215782246250598e+01 6.905260942827793347e-01
4.959798994974874198e+00 6.340324611478545336e+01 -1.893363858902694830e+01 6.892247105993833944e-01
4.994974874371859386e+00 6.342653641807743981e+01 -1.896900102886736050e+01 6.880252204322281351e-01
5.030150753768844574e+00 6.344858036108553279e+01 -1.900815885958364504e+01 6.868980081007410865e-01
5.065326633165828873e+00 6.347008022048419207e+01 -1.905085044211318746e+01 6.858191260018821067e-01
5.100502512562814061e+00 6.349175880643745273e+01 -1.909664089079124949e+01 6.847731204690890028e-01
5.135678391959799249e+00 6.351429419568364665e+01 -1.914494315689671566e+01 6.837538701392268381e-01
5.170854271356783549e+00 6.353827614270766588e+01 -1.919505589805559254e+01 6.827638279611241146e-01
5.206030150753768737e+00 6.356418988774142775e+01 -1.924621436445461597e+01 6.818122306247430542e-01
5.241206030150753925e+00 6.359242547885805408e+01 -1.929764866769736642e+01 6.809128697708594080e-01
5.276381909547738225e+00 6.362330258534354499e+01 -1.934864201140539564e+01 6.800819295960867095e-01
5.311557788944723413e+00 6.365709505271090052e+01 -1.939858046590956064e+01 6.793362216349969618e-01
5.346733668341708601e+00 6.369403865479824134e+01 -1.944698641050351284e+01 6.786919342864375926e-01
5.381909547738693789e+00 6.373431057591992754e+01 -1.949353022224173770e+01 6.781638102928688738e-01
5.417085427135678088e+00 6.377797889883009930e+01 -1.953801886943584520e+01 6.777645162394971834e-01
5.452261306532663276e+00 6.382493172824275263e+01 -1.958036481351220459e+01 6.775039110365436157e-01
5.487437185929648464e+00 6.387480471838293283e+01 -1.962054274158787592e+01 6.773879727958075359e-01
5.522613065326632764e+00 6.392692951403714829e+01 -1.965854401167587184e+01 6.774172950393521075e-01
5.557788944723617952e+00 6.398032258968905950e+01 -1.969433871656772084e+01 6.775852727491403771e-01
5.592964824120603140e+00 6.403372507961007898e+01 -1.972785305726308991e+01 6.778763026983479767e-01
5.628140703517587440e+00 6.408569218442029580e+01 -1.975896588585919744e+01 6.782644531254331532e-01
5.663316582914572628e+00 6.413471915447861704e+01 -1.978752373853247093e+01 6.787130667532095263e-01
5.698492462311557816e+00 6.417938277269799130e+01 -1.981336941810899788e+01 6.791756376825922592e-01
5.733668341708543004e+00 6.421847440659939821e+01 -1.983637612066602429e+01 6.795980775651979666e-01
5.768844221105527303e+00 6.425110313450761623e+01 -1.985647793445697573e+01 6.799222193651707213e-01
5.804020100502512491e+00 6.427675391543813532e+01 -1.987368859093424334e+01 6.800901640626898503e-01
5.839195979899497679e+00 6.429529437141702886e+01 -1.988810342395063202e+01 6.800489082703651267e-01
5.874371859296481979e+00 6.430693262304365021e+01 -1.989988388843016054e+01 6.797546250010472191e-01
5.909547738693467167e+00 6.431213632421219017e+01 -1.990922863898619966e+01 6.791760076031906346e-01
5.944723618090452355e+00 6.431152861762126349e+01 -1.991633890694411235e+01 6.782962138863934953e-01
5.979899497487437543e+00 6.430577956126182926e+01 -1.992138775556115604e+01 6.771131413468441940e-01
6.015075376884421843e+00 6.429551128490015799e+01 -1.992450217029937676e+01 6.756379987636367268e-01
6.050251256281407031e+00 6.428123166323270254e+01 -1.992576386267902677e+01 6.738923841480715105e-01
6.085427135678392219e+00 6.426330508952274556e+01 -1.992522976885717156e+01 6.719043002987865609e-01
6.120603015075376518e+00 6.424196111650896057e+01 -1.992296768445702071e+01 6.697037025564241963e-01
6.155778894472361706e+00 6.421733399484672589e+01 -1.991909776783724340e+01 6.673182499975126580e-01
6.190954773869346894e+00 6.418952034920276617e+01 -1.991382815774907300e+01 6.647699054207080183e-01
6.226130653266331194e+00 6.415863981985732778e+01 -1.990747357518699090e+01 6.620729025929759093e-01
6.261306532663316382e+00 6.412488491762690046e+01 -1.990044955759431389e+01 6.592333900313073203e-01
6.296482412060301570e+00 6.408855086601532491e+01 -1.989324100048018096e+01 6.562508008383227676e-01
6.331658291457286758e+00 6.405004219139213717e+01 -1.988635031309783585e+01 6.531207268073601080e-01
6.366834170854271058e+00 6.400985833917330581e+01 -1.988023584540409416e+01 6.498388329364523930e-01
6.402010050251256246e+00 6.396856415136090135e+01 -1.987525379865329000e+01 6.464051730331404899e-01
6.437185929648241434e+00 6.392675208910143425e+01 -1.987161593863064013e+01 6.428281878117444448e-01
6.472361809045225733e+00 6.388500208059536334e+01 -1.986937147145467719e+01 6.391277007377725861e-01
6.507537688442210921e+00 6.384384292752168477e+01 -1.986841564605273902e+01 6.353363742587413432e-01
6.542713567839196109e+00 6.380371749059744246e+01 -1.986852164598115422e+01 6.314993308623274570e-01
6.577889447236180409e+00 6.376495312983060870e+01 -1.986938765239838034e+01 6.276719411959340578e-01
6.613065326633165597e+00 6.372773914940339779e+01 -1.987068861999936331e+01 6.239160824324911925e-01
6.648241206030150785e+00 6.369211376718331508e+01 -1.987212261688537041e+01 6.202954174944095289e-01
6.683417085427135973e+00 6.365796363311864070e+01 -1.987344413432268198e+01 6.168703931647138150e-01
6.718592964824120273e+00 6.362503853467962500e+01 -1.987448063949013743e+01 6.136936791245645173e-01
6.753768844221105461e+00 6.359298240864487894e+01 -1.987513266579240678e+01 6.108066764203620158e-01
6.788944723618090649e+00 6.356137931219608816e+01 -1.987536088062963557e+01 6.082375438789916489e-01
6.824120603015074948e+00 6.352981009665889900e+01 -1.987516522479768355e+01 6.060009676077782181e-01
6.859296482412060136e+00 6.349791283110281626e+01 -1.987456131025787442e+01 6.040996698952538768e-01
6.894472361809045324e+00 6.346543820412130543e+01 -1.987355819645409838e+01 6.025274405740290717e-01
6.929648241206030512e+00 6.343229075379295523e+01 -1.987214009154755701e+01 6.012732808383819405e-01
6.964824120603014812e+00 6.339854819716484968e+01 -1.987025307241894012e+01 6.003260782202064494e-01
7.000000000000000000e+00 6.336445438122243701e+01 -1.986779698575527675e+01 5.996790975389374445e-01


==> anc/ethanol/ethanol_crystal_nics.txt <==
Point frac_1:
Coordinates: 4.75985845808 0.0886502013027 1.37313267886
NICS isotropy: 16.0283391364 ppm
NICS+chi isotropy: 22.4809206665 ppm
NICS tensor:
[[ 4.85448633  4.80718877  1.6031559 ]
 [ 5.543128   26.90523739 12.3313421 ]
 [ 1.99455029 14.08564426 16.32529369]]
NICS+chi tensor:
[[11.44571078  4.64657172  1.48459527]
 [ 5.385869   33.31839084 12.38884257]
 [ 1.87435291 14.17829821 22.67866038]]

------
Point frac_2:
Coordinates: -0.154731710585 2.90616637521 1.82103486253
NICS isotropy: 19.5745470394 ppm
NICS+chi isotropy: 26.0271285696 ppm
NICS tensor:
[[ 1.63024291e+01 -2.76993678e-02 -1.98707880e+00]
 [-2.07979281e-01  2.44035847e+01 -1.57191174e-02]
 [-1.14339521e+00  1.39765207e+00  1.80176273e+01]]
NICS+chi tensor:
[[22.89365357 -0.18831642 -2.10563943]
 [-0.36523828 30.81673816  0.04178135]
 [-1.26359259  1.49030602 24.37099398]]

------
Point frac_3:
Coordinates: 4.26387671334 2.2028039331 0.452694696403
NICS isotropy: 19.3760808626 ppm
NICS+chi isotropy: 25.8286623928 ppm
NICS tensor:
[[19.99267749 -2.23958077  1.91343011]
 [-1.03390361 19.09817934 -3.25226601]
 [ 1.45891287 -4.15026283 19.03738576]]
NICS+chi tensor:
[[26.58390194 -2.40019782  1.79486947]
 [-1.19116261 25.51133278 -3.19476554]
 [ 1.33871549 -4.05760887 25.39075245]]

------
Point frac_4:
Coordinates: -0.751713269968 1.0505672309 7.5098212547
NICS isotropy: 22.3221459698 ppm
NICS+chi isotropy: 28.7747274999 ppm
NICS tensor:
[[19.97112739  0.92483723 -0.62563816]
 [-0.10870443 22.80571708  3.71934053]
 [-0.75047633  4.19934824 24.18959344]]
NICS+chi tensor:
[[26.56235184  0.76422018 -0.7441988 ]
 [-0.26596342 29.21887052  3.776841  ]
 [-0.87067371  4.29200219 30.54296013]]

------
Point frac_5:
Coordinates: 1.93926374213 1.74980733001 1.00347576398
NICS isotropy: 22.4240548976 ppm
NICS+chi isotropy: 28.8766364277 ppm
NICS tensor:
[[25.36293029 -0.13661392  1.98632856]
 [-0.25050016 20.31935782  0.5187854 ]
 [ 3.07909506 -0.13976945 21.58987658]]
NICS+chi tensor:
[[31.95415474 -0.29723098  1.86776792]
 [-0.40775915 26.73251127  0.57628586]
 [ 2.95889768 -0.0471155  27.94324327]]

------
Point frac_6:
Coordinates: -0.526334269026 2.80398365504 7.6092632028
NICS isotropy: 22.252758884 ppm
NICS+chi isotropy: 28.7053404141 ppm
NICS tensor:
[[19.96621811  1.87450008 -1.93645196]
 [ 2.56720188 24.2624201  -3.43824376]
 [-2.17497519 -3.31367146 22.52963845]]
NICS+chi tensor:
[[26.55744256  1.71388303 -2.0550126 ]
 [ 2.40994289 30.67557354 -3.38074329]
 [-2.29517257 -3.22101751 28.88300514]]

------
Point frac_7:
Coordinates: -0.207196710786 2.03579562505 1.1515633789
NICS isotropy: -20.2540228676 ppm
NICS+chi isotropy: -13.8014413375 ppm
NICS tensor:
[[-28.91821624   2.71554526  -7.20306284]
 [  4.21075623  -7.09950941 -20.4929149 ]
 [ -8.21926506 -20.28987648 -24.74434295]]
NICS+chi tensor:
[[-22.32699179   2.5549282   -7.32162347]
 [  4.05349724  -0.68635596 -20.43541443]
 [ -8.33946244 -20.19722252 -18.39097626]]

------
Point frac_8:
Coordinates: 1.07257348495 1.89857905325 0.34595669077
NICS isotropy: 4.51670549092 ppm
NICS+chi isotropy: 10.969287021 ppm
NICS tensor:
[[ 8.36488173 -1.66866559 -8.27690055]
 [ 1.71533658  2.32897442 -4.75929394]
 [-8.74836915 -2.03259349  2.85626033]]
NICS+chi tensor:
[[14.95610618 -1.82928265 -8.39546118]
 [ 1.55807759  8.74212786 -4.70179347]
 [-8.86856653 -1.93993954  9.20962702]]

------
Point frac_9:
Coordinates: 4.87971323618 0.895576836324 1.95836473158
NICS isotropy: 63.568428509 ppm
NICS+chi isotropy: 70.0210100391 ppm
NICS tensor:
[[57.45061087  4.04486367 -7.15791256]
 [ 3.64831609 64.67923022  7.67887046]
 [-8.77598006  4.59855034 68.57544443]]
NICS+chi tensor:
[[64.04183533  3.88424661 -7.27647319]
 [ 3.49105709 71.09238367  7.73637092]
 [-8.89617744  4.6912043  74.92881113]]

------


==> anc/ethanol/ethanol_log_frac_1_nicsbuild.dat <==
1.000000000000000194e-01 4.914064932556637122e-01 6.099572376824659026e-01 4.334132355618914439e-02
1.035321843295662486e-01 5.250807081141227739e-01 6.527467862184317404e-01 4.333889527767284533e-02
1.071891319205127979e-01 5.609396773084597276e-01 6.984601685603323284e-01 4.333638287895304891e-02
1.109752496412072104e-01 5.991075651970382276e-01 7.472861589613523092e-01 4.333379388412078592e-02
1.148951000187309196e-01 6.397130610156727126e-01 7.994241917539276487e-01 4.333113840576259534e-02
1.189534067370319748e-01 6.828891559442302750e-01 8.550847545540926076e-01 4.332842964305438221e-02
1.231550603292825841e-01 7.287728448746245702e-01 9.144897668239928556e-01 4.332568446411227958e-02
1.275051240713013234e-01 7.775047430904531431e-01 9.778729388875186945e-01 4.332292408635596281e-02
1.320088400831417874e-01 8.292286075322946592e-01 1.045480106041446255e+00 4.332017487110389337e-02
1.366716356462006621e-01 8.840907519046362628e-01 1.117569531979651032e+00 4.331746925110192825e-02
1.414991297434576023e-01 9.422393446260534100e-01 1.194412175375223484e+00 4.331484681303783557e-02
1.464971398307286232e-01 1.003823578589922549e+00 1.276291913165052749e+00 4.331235556093605138e-02
1.516716888470923397e-01 1.068992701952758528e+00 1.363505713886905779e+00 4.331005339058636994e-02
1.570290124729377679e-01 1.137894899776116908e+00 1.456363754360008755e+00 4.330800981057542770e-02
1.625755666443794434e-01 1.210676017399072046e+00 1.555189473116320276e+00 4.330630795177792258e-02
1.683180353330957224e-01 1.287478118006187833e+00 1.660319554320572877e+00 4.330504691465878603e-02
1.742633386009650454e-01 1.368437869079671243e+00 1.772103836506229158e+00 4.330434451274756819e-02
1.804186409392072588e-01 1.453684755391329020e+00 1.890905141343850904e+00 4.330434048111962697e-02
1.867913599020782911e-01 1.543339120007537479e+00 2.017099018887259287e+00 4.330520023211604369e-02
1.933891750455231373e-01 1.637510039555159169e+00 2.151073407346878241e+00 4.330711925546235075e-02
2.002200371815584801e-01 1.736293045821782899e+00 2.293228207431413423e+00 4.331032827893925574e-02
2.072921779595371938e-01 1.839767712721177562e+00 2.443974773686550694e+00 4.331509932836021676e-02
2.146141197858404959e-01 1.947995135794697852e+00 2.603735328002831473e+00 4.332175285235358858e-02
2.221946860939524315e-01 2.061015340752825775e+00 2.772942303497341943e+00 4.333066611114383404e-02
2.300430119772918780e-01 2.178844668050690547e+00 2.952037630162350546e+00 4.334228306742184123e-02
2.381685551976159276e-01 2.301473192029964920e+00 3.141471976817654443e+00 4.335712606610093306e-02
2.465811075822603726e-01 2.428862245564341382e+00 3.341703966707371354e+00 4.337580964743190798e-02
2.552908068239517769e-01 2.560942134136546589e+00 3.553199386136744575e+00 4.339905690734633531e-02
2.643081486974105943e-01 2.697610136480384835e+00 3.776430406312195398e+00 4.342771890233132481e-02
2.736439997074671115e-01 2.838728901852132225e+00 4.011874837330197785e+00 4.346279769467753518e-02
2.833096101839325254e-01 2.984125366075323971e+00 4.260015429193774850e+00 4.350547375002709882e-02
2.933166278390045290e-01 3.133590319056241302e+00 4.521339226782631115e+00 4.355713853367623040e-02
3.036771118035458961e-01 3.286878764760622573e+00 4.796336972653014286e+00 4.361943330526219659e-02
3.144035471591500319e-01 3.443711219910146060e+00 5.085502532064657188e+00 4.369429528092561715e-02
3.255088599835058716e-01 3.603776099144090583e+00 5.389332287306304536e+00 4.378401251263774885e-02
3.370064329271929005e-01 3.766733331400037077e+00 5.708324411881480209e+00 4.389128901441520514e-02
3.489101213406773372e-01 3.932219344177780851e+00 6.042977888304200462e+00 4.401932182556282658e-02
3.612342699709432114e-01 4.099853538637657557e+00 6.393791075589684070e+00 4.417189180916957641e-02
3.739937302478797965e-01 4.269246358637047045e+00 6.761259564381916221e+00 4.435346999105843624e-02
3.872038781812555674e-01 4.440009030226026887e+00 7.145872981001105906e+00 4.456934107644783261e-02
4.008806328898465443e-01 4.611765013791894852e+00 7.548110320754389591e+00 4.482574533565233249e-02
4.150404757850476578e-01 4.784163167194415145e+00 7.968433313259689399e+00 4.513003918592251723e-02
4.297004704320842028e-01 4.956892561681512710e+00 8.407277260411628816e+00 4.549087333430674313e-02
4.448782831127586213e-01 5.129698817881316764e+00 8.865038759087825682e+00 4.591838507134540087e-02
4.605922041145107393e-01 5.302401728591068952e+00 9.342059751151190028e+00 4.642439798250014987e-02
4.768611697714471576e-01 5.474913796838521307e+00 9.838607466561205328e+00 4.702261775861945464e-02
4.937047852839003270e-01 5.647259126534489582e+00 1.035485008378309679e+01 4.772880680507604612e-02
5.111433483440168679e-01 5.819591840986657161e+00 1.089082837435860363e+01 4.856091301620007322e-02
5.291978735958442481e-01 5.992212853452670629e+00 1.144642427665958095e+01 4.953911973280158976e-02
5.478901179593943516e-01 6.165583360780946265e+00 1.202132830078132741e+01 5.068577527127234722e-02
5.672426068491979168e-01 6.340332877224999386e+00 1.261500892080349168e+01 5.202515268598514875e-02
5.872786613189482363e-01 6.517258999824742993e+00 1.322668862994902916e+01 5.358298517327961252e-02
6.080224261649423978e-01 6.697315475006052843e+00 1.385533299948686725e+01 5.538572149614948148e-02
6.294988990221888070e-01 6.881584662856283785e+00 1.449966064347461625e+01 5.745945065490045550e-02
6.517339604882425030e-01 7.071230406398284707e+00 1.515818302206340640e+01 5.982845712298145990e-02
6.747544053110694495e-01 7.267427947508804387e+00 1.582928288098925584e+01 6.251338861754254794e-02
6.985879746785249589e-01 7.471269321177655520e+00 1.651133798848105982e+01 6.552904958031319227e-02
7.232633896483537939e-01 7.683646073648272790e+00 1.720289174325139214e+01 6.888187905008176515e-02
7.488103857590024948e-01 7.905116561542460119e+00 1.790286333630087157e+01 7.256723730569736297e-02
7.752597488629463518e-01 8.135772551725553470e+00 1.861077708037736045e+01 7.656671779984400295e-02
8.026433522257176989e-01 8.375128763313137270e+00 1.932697393606799352e+01 8.084582056350438084e-02
8.309941949353395474e-01 8.622067760050926566e+00 2.005275053189528833e+01 8.535245668628006765e-02
8.603464416684505345e-01 8.874878283927891687e+00 2.079035675710295195e+01 9.001686092055387334e-02
8.907354638610441855e-01 9.131423506302935422e+00 2.154277936612646727e+01 9.475349967501600634e-02
9.221978823334329167e-01 9.389461959953672832e+00 2.231325455106561506e+01 9.946538412951638763e-02
9.547716114208060212e-01 9.647114392852358833e+00 2.310449473607728166e+01 1.040507644428725481e-01
9.884959046625585444e-01 9.903424546925061023e+00 2.391768632849508336e+01 1.084115125757258574e-01
1.023411402105453227e+00 1.015890799829627333e+01 2.475140761762578379e+01 1.124617709068140708e-01
1.059560179277616143e+00 1.041593689951463908e+01 2.560070627143968736e+01 1.161349672989939463e-01
1.096985797892383818e+00 1.067879366102755334e+01 2.645662628465942845e+01 1.193874051313458945e-01
1.135733358343105515e+00 1.095326754183404461e+01 2.730644227501290544e+01 1.221974609272373641e-01
1.175849554052156742e+00 1.124577544730955303e+01 2.813471807948035064e+01 1.245607388945439292e-01
1.217382727739661386e+00 1.156214287337309621e+01 2.892507271749921927e+01 1.264828157439244760e-01
1.260382929679727537e+00 1.190632621187874740e+01 2.966228627395193129e+01 1.279719088912464608e-01
1.304901978014402442e+00 1.227941368076117179e+01 3.033423341026403008e+01 1.290336690635187633e-01
1.350993521198026848e+00 1.267914985854195287e+01 3.093319973003081103e+01 1.296695933380921650e-01
1.398713102647238360e+00 1.310000872143062445e+01 3.145641437032819709e+01 1.298800453707469049e-01
1.448118227674533687e+00 1.353362151558845206e+01 3.190595147756869210e+01 1.296735547438070679e-01
1.499268432786045713e+00 1.396932984737038375e+01 3.228824209000766388e+01 1.290863278239170187e-01
1.552225357427047259e+00 1.439485871961250041e+01 3.261314897917596767e+01 1.282179371933648004e-01
1.607052818261638816e+00 1.479740664905144065e+01 3.289212644899843241e+01 1.272857838541489317e-01
1.663816886076129320e+00 1.516542645768584663e+01 3.313503004900857718e+01 1.266858119334960120e-01
1.722585965398787167e+00 1.549075528609209051e+01 3.334614546195344076e+01 1.270213575233216929e-01
1.783430876931910047e+00 1.576989795344511158e+01 3.352155525893940080e+01 1.290465038914193618e-01
1.846424942895544374e+00 1.600316251668874656e+01 3.365053116383776910e+01 1.335004372927612315e-01
1.911644075385702912e+00 1.619173416567382162e+01 3.372174807528745077e+01 1.408902762394738384e-01
1.979166867853557665e+00 1.633491915062961297e+01 3.373131269697339718e+01 1.513371833345683315e-01
2.049074689815847616e+00 1.643048210895340233e+01 3.368705777388452560e+01 1.645516703914486067e-01
2.121451784910630689e+00 1.647868318685301858e+01 3.360549105613065990e+01 1.799022660844450394e-01
2.196385372416546744e+00 1.648682003635163440e+01 3.350350532783323132e+01 1.965044107884200419e-01
2.273965752357928860e+00 1.646964075604239142e+01 3.339135468223586400e+01 2.132829869703171122e-01
2.354286414322418253e+00 1.644391707200621155e+01 3.327195853833908501e+01 2.290005381914948512e-01
2.437444150122221043e+00 1.642029510860095698e+01 3.314556467521680361e+01 2.423087524226613110e-01
2.523539170434766721e+00 1.639808560914859115e+01 3.301408312055833250e+01 2.519473338884499203e-01
2.612675225563328762e+00 1.636717972794872367e+01 3.288045986159368539e+01 2.571352247023158677e-01
2.704959730463135426e+00 1.631663906659420959e+01 3.274428620961339931e+01 2.579382607683547435e-01
2.800503894183631104e+00 1.624399563795592982e+01 3.259963544272118696e+01 2.552546469205459467e-01
2.899422853882877238e+00 1.615792769070161938e+01 3.243892206157455860e+01 2.503364021905343795e-01
3.001835813575589818e+00 1.607351163950309569e+01 3.225877911704915846e+01 2.442547476780395355e-01
3.107866187782013512e+00 1.600620776026179826e+01 3.206072144498154586e+01 2.378829484894360580e-01
3.217641750250736621e+00 1.596856990318096514e+01 3.184556384379333238e+01 2.324039773212430438e-01
3.331294787934673263e+00 1.597001285404933490e+01 3.160603001753970176e+01 2.293631313960090568e-01
3.448962260405758151e+00 1.601794450356512201e+01 3.132407550099608073e+01 2.296720437784395552e-01
3.570785964900463405e+00 1.611419074840220134e+01 3.098744853854796943e+01 2.330271110896027231e-01
3.696912707195027625e+00 1.625747107057145158e+01 3.062511448504847067e+01 2.386190654930913091e-01
3.827494478516312526e+00 1.646040927864774162e+01 3.031558455571325084e+01 2.451678887936806217e-01
3.962688638701477917e+00 1.673151508451053715e+01 3.014176473055847083e+01 2.501511849760078010e-01
4.102658105827192259e+00 1.701936299425250709e+01 3.013259850038053145e+01 2.505696637464742138e-01
4.247571552536898665e+00 1.721380626471799857e+01 3.023607652454094818e+01 2.450426902815372454e-01
4.397603609302719541e+00 1.723199936852595116e+01 3.035317970944466026e+01 2.349293392463054075e-01
4.552935074866948817e+00 1.708664736679428131e+01 3.041355122052919313e+01 2.231231710515618194e-01
4.713753134116723587e+00 1.681271098422888244e+01 3.041120763872398314e+01 2.121324296838911216e-01
4.880251583654432679e+00 1.639232447247452384e+01 3.039558136028078650e+01 2.017320426007796486e-01
5.052631065335682514e+00 1.585169079234934486e+01 3.043073808597279140e+01 1.905380469424543255e-01
5.231099308056263553e+00 1.532209130250121376e+01 3.054328068056627998e+01 1.812412278265487509e-01
5.415871378079474496e+00 1.495455050185149837e+01 3.075310885364034874e+01 1.751504056821699962e-01
5.607169938205459836e+00 1.487970314927528825e+01 3.109176294937692120e+01 1.731666205210950493e-01
5.805225516094900229e+00 1.519815061405824252e+01 3.149179018947265973e+01 1.807956849487072359e-01
6.010276782070384627e+00 1.577532186695725791e+01 3.175341823257993568e+01 1.979119598778476818e-01
6.222570836730231036e+00 1.628617379912786589e+01 3.177423565401620920e+01 2.152962730774195810e-01
6.442363508721374643e+00 1.656318251454545631e+01 3.157147129324035717e+01 2.284595962890724752e-01
6.669919663030123402e+00 1.657073066182625709e+01 3.124941088204689876e+01 2.383095290711386982e-01
6.905513520162329222e+00 1.646914525209781033e+01 3.090698090740589166e+01 2.413287648407351493e-01
7.149428986597579971e+00 1.625338856699496048e+01 3.054036862283801668e+01 2.388107022450381423e-01
7.401959996915643991e+00 1.593292677906179300e+01 3.020905697536453616e+01 2.342182294465230963e-01
7.663410868007458632e+00 1.583589191518186645e+01 3.017409677808366197e+01 2.228199880316953374e-01
7.934096665797492953e+00 1.605312700324827091e+01 3.049951656847850145e+01 2.102273434873840052e-01
8.214343584919427954e+00 1.620507109856579575e+01 3.103057687567383027e+01 2.035956982239678636e-01
8.504489341802679903e+00 1.611468052213072610e+01 3.144332425772175554e+01 2.029210813422150650e-01
8.804883581643464296e+00 1.584744532429154695e+01 3.163826415068341902e+01 2.053885062667324124e-01
9.115888299750823265e+00 1.552867034563260518e+01 3.182008216358642727e+01 2.082549159289304175e-01
9.437878277775382685e+00 1.542724998295906680e+01 3.179278548663498682e+01 2.123320604378093612e-01
9.771241535346497642e+00 1.572503363570183943e+01 3.153799171453332661e+01 2.097161358148681432e-01
1.011637979766207351e+01 1.602551094822344879e+01 3.116115731959390800e+01 2.095744313025918459e-01
1.047370897959449643e+01 1.618246932657774551e+01 3.068130057905104735e+01 2.177452606627470755e-01
1.084365968689610327e+01 1.627430688988298613e+01 3.035558667174072056e+01 2.212372984195081216e-01
1.122667773510813660e+01 1.648170784134776667e+01 3.058052887032833311e+01 2.149950661347874159e-01
1.162322468679852605e+01 1.657559834973280033e+01 3.101132521488163718e+01 2.007903000199528498e-01
1.203377840777589469e+01 1.618304729182844071e+01 3.118602358004804387e+01 1.989462242210878751e-01
1.245883364295007922e+01 1.561648917705661432e+01 3.114213218905597813e+01 2.154910389580989294e-01
1.289890261253308523e+01 1.560543931707601750e+01 3.097935743777381745e+01 2.213966949659656736e-01
1.335451562929898728e+01 1.584943308775993209e+01 3.092958563397708716e+01 2.103666744053445115e-01
1.382622173764655749e+01 1.620647376876326362e+01 3.107772140088398061e+01 2.046082627602543724e-01
1.431458937523478703e+01 1.630713973728686383e+01 3.105970899095427740e+01 2.152552509659994562e-01
1.482020705798858273e+01 1.612591807471761030e+01 3.104411236122518503e+01 2.298112704865509226e-01
1.534368408930012073e+01 1.601836599295544872e+01 3.115527501742894856e+01 2.248855186279933860e-01
1.588565129428052636e+01 1.590448918848127313e+01 3.126558284893788908e+01 2.070591180158108391e-01
1.644676177994663746e+01 1.589833295479394870e+01 3.117055513939711631e+01 2.092114688879416207e-01
1.702769172225899652e+01 1.586548313890300754e+01 3.090864197137855740e+01 2.112120642721983521e-01
1.762914118095947558e+01 1.588250790525520273e+01 3.079499731039654975e+01 1.993528845347999623e-01
1.825183494319043120e+01 1.615906785716501304e+01 3.098339986056696915e+01 2.078979323467511353e-01
1.889652339691209448e+01 1.640247652981776483e+01 3.112765467419706766e+01 2.154826137429587674e-01
1.956398343517063765e+01 1.606389073072131168e+01 3.113886832400584836e+01 2.228748092474844567e-01
2.025501939230666437e+01 1.591230609535964113e+01 3.120552128705996964e+01 2.173441570264556810e-01
2.097046401323231990e+01 1.605495258856172214e+01 3.088275126366693257e+01 2.070187217115238842e-01
2.171117945694503604e+01 1.602308248615512198e+01 3.089865167769686138e+01 2.029397285102764181e-01
2.247805833548724763e+01 1.577041378860242027e+01 3.110120817718854624e+01 2.219511513775025702e-01
2.327202478960408172e+01 1.603781891950506733e+01 3.119182687740133275e+01 2.206984286978543319e-01
2.409403560239524467e+01 1.619121184185431517e+01 3.112366254530477860e+01 2.062065505445049296e-01
2.494508135230315560e+01 1.606843584827590021e+01 3.081192699777747634e+01 2.122843688029266984e-01
2.582618760682675330e+01 1.601460878642930652e+01 3.111356467345648014e+01 2.125628974393671267e-01
2.673841615839948460e+01 1.597757221332243383e+01 3.115032474624757342e+01 2.079945194057187530e-01
2.768286630392067238e+01 1.609737235217003715e+01 3.088742478724265084e+01 2.143590549965324055e-01
2.866067616948252450e+01 1.598895734513362221e+01 3.101150581345060786e+01 2.143127706542670985e-01
2.967302408188870544e+01 1.587082575764199355e+01 3.112647584868834016e+01 2.151988564898723311e-01
3.072112998861759081e+01 1.618075936778831192e+01 3.121557996180886363e+01 2.129676227173453174e-01
3.180625692794120951e+01 1.604601049630221610e+01 3.076157303485582162e+01 2.128236780833065722e-01
3.292971255097152294e+01 1.596325203807005799e+01 3.111726680961189118e+01 2.101880432118627962e-01
3.409285069746813690e+01 1.609555163904298425e+01 3.107288209378300792e+01 2.112701184729738058e-01
3.529707302730651008e+01 1.598627804491602689e+01 3.099800303130863810e+01 2.168537324121166121e-01
3.654383070957258184e+01 1.602406716526024510e+01 3.111539979366852293e+01 2.112005695505371761e-01
3.783462617131930728e+01 1.602675378948235263e+01 3.096057627442671034e+01 2.155823447274271554e-01
3.917101490809260866e+01 1.601650226172266755e+01 3.095860286763569746e+01 2.125223618018239613e-01
4.055460735840830466e+01 1.609612415530730445e+01 3.123191824328824140e+01 2.110342384317068776e-01
4.198707084443910986e+01 1.598931018754305278e+01 3.085697049680831938e+01 2.109593145403636238e-01
4.347013158125025711e+01 1.595783046433526664e+01 3.121021179584965566e+01 2.137763677864968070e-01
4.500557675700499516e+01 1.608320216880028752e+01 3.098522048232091564e+01 2.122578323576611581e-01
4.659525668664682030e+01 1.597084203731185426e+01 3.106574098220295355e+01 2.128503674107334875e-01
4.824108704165372075e+01 1.609601395699209903e+01 3.095116284004436835e+01 2.157071577639512738e-01
4.994505115855140787e+01 1.606278561094227086e+01 3.119738585522468099e+01 2.144345353692781175e-01
5.170920242896759333e+01 1.604241316846968957e+01 3.095651932309471732e+01 2.133894002051274219e-01
5.353566677410726271e+01 1.601947300001414831e+01 3.107250464791880518e+01 2.150871705107763321e-01
5.542664520663104355e+01 1.605839551477342653e+01 3.104826027434221203e+01 2.106926085934596182e-01
5.738441648302398335e+01 1.598823213429508350e+01 3.111537666585672923e+01 2.119244143456702201e-01
5.941133984965031800e+01 1.601333715105944222e+01 3.100002504145288285e+01 2.109236057755861649e-01
6.150985788580505442e+01 1.608722224900918363e+01 3.107716093946535807e+01 2.122487787051003660e-01
6.368249944718585454e+01 1.591169287107141450e+01 3.108684199017818628e+01 2.108472352766395386e-01
6.593188271333551143e+01 1.604376566123903558e+01 3.097379410843475966e+01 2.127186467448964058e-01
6.826071834272386241e+01 1.600852440068562288e+01 3.099771266663647040e+01 2.109032765797224651e-01
7.067181273927495511e+01 1.597891741025399170e+01 3.110213964386272778e+01 2.144496987281243050e-01
7.316807143427193694e+01 1.606401182517333837e+01 3.092337913254410964e+01 2.120928925836539081e-01
7.575250258771917800e+01 1.600599129165798473e+01 3.095671943102602341e+01 2.115944648485662549e-01
7.842822061337676587e+01 1.598431404906713738e+01 3.100955703767598948e+01 2.120773130239546056e-01
8.119844993184015891e+01 1.604050056757147047e+01 3.109697488034864676e+01 2.122244693377674241e-01
8.406652885618322557e+01 1.599041097513914345e+01 3.111027443777632229e+01 2.107530130883085995e-01
8.703591361485166544e+01 1.605132927120411424e+01 3.109657239855017963e+01 2.135484660261786904e-01
9.011018251665016976e+01 1.605873133516816154e+01 3.103595304879591055e+01 2.128967672224394425e-01
9.329304026284688689e+01 1.609491662241692822e+01 3.101379248643819864e+01 2.124240194351952882e-01
9.658832241158698650e+01 1.603860093441969425e+01 3.103694247027793907e+01 2.111907374074711297e-01
1.000000000000000426e+02 1.602975728225941054e+01 3.097396049617604064e+01 2.107051664888775488e-01


==> anc/ethanol/ethanol_log_frac_2_nicsbuild.dat <==
1.000000000000000194e-01 9.596964802936479577e-01 1.228835775443988254e-01 3.637907666979311450e-01
1.035321843295662486e-01 1.025984995711376913e+00 1.313642357926299020e-01 3.643195250757631509e-01
1.071891319205127979e-01 1.096651983361615734e+00 1.404037049923310132e-01 3.648868568118968092e-01
1.109752496412072104e-01 1.171958099342671700e+00 1.500349818237669552e-01 3.654956202735284987e-01
1.148951000187309196e-01 1.252175456291664490e+00 1.602924543744954633e-01 3.661488924775142539e-01
1.189534067370319748e-01 1.337587529952071419e+00 1.712118751146107787e-01 3.668499868891920701e-01
1.231550603292825841e-01 1.428488957438177165e+00 1.828303169863785271e-01 3.676024728382514262e-01
1.275051240713013234e-01 1.525185211255948969e+00 1.951861099642040465e-01 3.684101967257381594e-01
1.320088400831417874e-01 1.627992132068805331e+00 2.083187551849541297e-01 3.692773052290087565e-01
1.366716356462006621e-01 1.737235302266177728e+00 2.222688134900896451e-01 3.702082707208114720e-01
1.414991297434576023e-01 1.853249241671754532e+00 2.370777649596098602e-01 3.712079191708939074e-01
1.464971398307286232e-01 1.976376406293545385e+00 2.527878357668718046e-01 3.722814608152025806e-01
1.516716888470923397e-01 2.106965970965999801e+00 2.694417884404085584e-01 3.734345239406626216e-01
1.570290124729377679e-01 2.245372377168234124e+00 2.870826713984242495e-01 3.746731921809569599e-01
1.625755666443794434e-01 2.391953628349714478e+00 3.057535234320507556e-01 3.760040457699524996e-01
1.683180353330957224e-01 2.547069316880296697e+00 3.254970286563767523e-01 3.774342072981922702e-01
1.742633386009650454e-01 2.711078369418766343e+00 3.463551173454701981e-01 3.789713925808918527e-01
1.804186409392072588e-01 2.884336501205403192e+00 3.683685080156311464e-01 3.806239673823627601e-01
1.867913599020782911e-01 3.067193374682606777e+00 3.915761861369171370e-01 3.824010108527098883e-01
1.933891750455231373e-01 3.259989464076441745e+00 4.160148149392268735e-01 3.843123866998152116e-01
2.002200371815584801e-01 3.463052635247908295e+00 4.417180739322983385e-01 3.863688233240891723e-01
2.072921779595371938e-01 3.676694459336804943e+00 4.687159209871709642e-01 3.885820043639587329e-01
2.146141197858404959e-01 3.901206289508809988e+00 4.970337741022072819e-01 3.909646714129558220e-01
2.221946860939524315e-01 4.136855142430900578e+00 5.266916092925613135e-01 3.935307410099815884e-01
2.300430119772918780e-01 4.383879439813811452e+00 5.577029713499195296e-01 3.962954384676763420e-01
2.381685551976159276e-01 4.642484680197000557e+00 5.900738944778609607e-01 3.992754516340543680e-01
2.465811075822603726e-01 4.912839126699678260e+00 6.238017299414053696e-01 4.024891083757787813e-01
2.552908068239517769e-01 5.195069612108680346e+00 6.588738777918088374e-01 4.059565824072191575e-01
2.643081486974105943e-01 5.489257577614609751e+00 6.952664193374937796e-01 4.097001331327300155e-01
2.736439997074671115e-01 5.795435474697595346e+00 7.329426461910175661e-01 4.137443864774856261e-01
2.833096101839325254e-01 6.113583669834369516e+00 7.718514803255809298e-01 4.181166652937751138e-01
2.933166278390045290e-01 6.443627997354770542e+00 8.119257774795949345e-01 4.228473799442310499e-01
3.036771118035458961e-01 6.785438105238383422e+00 8.530805033721877706e-01 4.279704921835618681e-01
3.144035471591500319e-01 7.138826730106789142e+00 8.952107685201387000e-01 4.335240685723074638e-01
3.255088599835058716e-01 7.503550019290753603e+00 9.381897030556514139e-01 4.395509435746318694e-01
3.370064329271929005e-01 7.879308987900890848e+00 9.818661481305079874e-01 4.460995173469570751e-01
3.489101213406773372e-01 8.265752155835953019e+00 1.026062135822344068e+00 4.532247192782637435e-01
3.612342699709432114e-01 8.662479352598744242e+00 1.070570125888087532e+00 4.609891759203000872e-01
3.739937302478797965e-01 9.069046606341006012e+00 1.115149966795234704e+00 4.694646313272620719e-01
3.872038781812555674e-01 9.484971948266704089e+00 1.159525552441543539e+00 4.787336795462938666e-01
4.008806328898465443e-01 9.909741866086640982e+00 1.203381158102606818e+00 4.888918834976493932e-01
4.150404757850476578e-01 1.034281803354674878e+01 1.246357463818268840e+00 5.000503724095792801e-01
4.297004704320842028e-01 1.078364383151593664e+01 1.288047316492320959e+00 5.123390319229023104e-01
4.448782831127586213e-01 1.123165006540830113e+01 1.327991350960006756e+00 5.259104274605634899e-01
4.605922041145107393e-01 1.168625918091517057e+01 1.365673694505458613e+00 5.409446326516418324e-01
4.768611697714471576e-01 1.214688719326156985e+01 1.400518130119126070e+00 5.576551695529391450e-01
4.937047852839003270e-01 1.261294248344495905e+01 1.431885304392141123e+00 5.762963029199211773e-01
5.111433483440168679e-01 1.308382058733994313e+01 1.459071851338654469e+00 5.971719584968261385e-01
5.291978735958442481e-01 1.355889411895402219e+01 1.481312680078639588e+00 6.206465362172866040e-01
5.478901179593943516e-01 1.403749703503339852e+01 1.497788159837162070e+00 6.471578223428701149e-01
5.672426068491979168e-01 1.451890256983435812e+01 1.507638549142152229e+00 6.772319838658518165e-01
5.872786613189482363e-01 1.500229434830507103e+01 1.509988779110674528e+00 7.115000760461522855e-01
6.080224261649423978e-01 1.548673042164730873e+01 1.503987641594530800e+00 7.507142445715230261e-01
6.294988990221888070e-01 1.597110025759624286e+01 1.488866594434336221e+00 7.957591128861285501e-01
6.517339604882425030e-01 1.645407505717571439e+01 1.464024846048323170e+00 8.476482100969623401e-01
6.747544053110694495e-01 1.693405216996991669e+01 1.429149210035344453e+00 9.074837554481786084e-01
6.985879746785249589e-01 1.740909487773478759e+01 1.384379440415720808e+00 9.763351718327293316e-01
7.232633896483537939e-01 1.787686949590247210e+01 -1.367087216832032937e+00 9.465206994312520550e-01
7.488103857590024948e-01 1.833458275734733078e+01 -1.360235474362500696e+00 8.664297907909588314e-01
7.752597488629463518e-01 1.877892402311573150e+01 -1.347694669307507809e+00 7.868601575214478894e-01
8.026433522257176989e-01 1.920601929264687513e+01 -1.330149383518619999e+00 7.130979058136347470e-01
8.309941949353395474e-01 1.961140750673092370e+01 -1.308842927822489344e+00 6.527846640742269724e-01
8.603464416684505345e-01 1.999005428196621992e+01 -1.285698656117833849e+00 6.145883934246283431e-01
8.907354638610441855e-01 2.033642353239109113e+01 -1.263403741719873352e+00 6.040371699081142909e-01
9.221978823334329167e-01 2.064463215802640761e+01 -1.245395099101884284e+00 6.185851017295992404e-01
9.547716114208060212e-01 2.090871477357315555e+01 -1.235672684494854678e+00 6.479433956102848002e-01
9.884959046625585444e-01 2.112302091168826834e+01 -1.238423556476011100e+00 6.815128610182206170e-01
1.023411402105453227e+00 2.128275235658751896e+01 -1.257624415796733786e+00 7.176650232925048112e-01
1.059560179277616143e+00 2.138462019633927369e+01 -1.296968983471391113e+00 7.682739188541982678e-01
1.096985797892383818e+00 2.142755985391245233e+01 -1.360307120011292170e+00 8.520425053073038546e-01
1.135733358343105515e+00 2.141339351629946819e+01 -1.452285664464024961e+00 9.772905069234082420e-01
1.175849554052156742e+00 2.134728640908437569e+01 1.681995735111225798e+00 8.770394105250395311e-01
1.217382727739661386e+00 2.123782657920733286e+01 1.994881213843111567e+00 7.497506678904023447e-01
1.260382929679727537e+00 2.109658925610780145e+01 2.364274568971925561e+00 6.554896666917429116e-01
1.304901978014402442e+00 2.093713982128700835e+01 2.776216552904074319e+00 5.954156061225067686e-01
1.350993521198026848e+00 2.077357602267369074e+01 3.215143746940729130e+00 5.634417047626795183e-01
1.398713102647238360e+00 2.061887300241923526e+01 3.665919464652247939e+00 5.514976689573251045e-01
1.448118227674533687e+00 2.048341166622768839e+01 4.115725537994332939e+00 5.524596017181444552e-01
1.499268432786045713e+00 2.037407504460016128e+01 4.555392017051861586e+00 5.610179974919244916e-01
1.552225357427047259e+00 2.029414724931092451e+01 4.979742859638843555e+00 5.734602030390155702e-01
1.607052818261638816e+00 2.024395681519721890e+01 5.386831138692780740e+00 5.872097968054034167e-01
1.663816886076129320e+00 2.022185209880876400e+01 5.776394652406313668e+00 6.005035976200906456e-01
1.722585965398787167e+00 2.022484223518331348e+01 6.148305580319735952e+00 6.122567233368177986e-01
1.783430876931910047e+00 2.024831213196416968e+01 6.501929601128129121e+00 6.220317023480078644e-01
1.846424942895544374e+00 2.028482182444671267e+01 6.836806575955758802e+00 6.300202358442418271e-01
1.911644075385702912e+00 2.032303478108423533e+01 7.153863597292538401e+00 6.369964973535893193e-01
1.979166867853557665e+00 2.034859675461992268e+01 7.455253100207634986e+00 6.442268199137010098e-01
2.049074689815847616e+00 2.034816906948628201e+01 7.741416408727356924e+00 6.532678542881208417e-01
2.121451784910630689e+00 2.031532334267394901e+01 8.006816515118931221e+00 6.655261524922740923e-01
2.196385372416546744e+00 2.025423242628084708e+01 8.238702818420239993e+00 6.815643890882941980e-01
2.273965752357928860e+00 2.017727882900257441e+01 8.421977612812685976e+00 7.004585877285219864e-01
2.354286414322418253e+00 2.009710563211494971e+01 8.547204121511565944e+00 7.197346758432052738e-01
2.437444150122221043e+00 2.001851185724251891e+01 8.614875704752925856e+00 7.361410763980915650e-01
2.523539170434766721e+00 1.993567657373041868e+01 8.633249288638626950e+00 7.468174670632667933e-01
2.612675225563328762e+00 1.983588566296498712e+01 8.613643052109665632e+00 7.500921613483653161e-01
2.704959730463135426e+00 1.970746092020263518e+01 8.566903044853102500e+00 7.457168821382186286e-01
2.800503894183631104e+00 1.954811861851933585e+01 8.500813555865608606e+00 7.349965448386341915e-01
2.899422853882877238e+00 1.936843557498347224e+01 8.418563661609955062e+00 7.210612910113222140e-01
3.001835813575589818e+00 1.918864000984215323e+01 8.319265796908918986e+00 7.089416426697541240e-01
3.107866187782013512e+00 1.903694393395203477e+01 8.195134493145900478e+00 7.052280720919495982e-01
3.217641750250736621e+00 1.895191918404527698e+01 8.022923845792785613e+00 7.171582504765117161e-01
3.331294787934673263e+00 1.897032769218609971e+01 7.775366268329712227e+00 7.486131128473854091e-01
3.448962260405758151e+00 1.910152530655564718e+01 7.465996786670046959e+00 7.910391053218289725e-01
3.570785964900463405e+00 1.932628520710598607e+01 7.167202905413301295e+00 8.194340814981178056e-01
3.696912707195027625e+00 1.961328372739645332e+01 6.963180007293587437e+00 8.105442572360157527e-01
3.827494478516312526e+00 1.991209799712418871e+01 6.900208440258658982e+00 7.690316405759533014e-01
3.962688638701477917e+00 2.015230868168102063e+01 6.979220522455278797e+00 7.197607950242784769e-01
4.102658105827192259e+00 2.028239163680242640e+01 7.162877187126493794e+00 6.768566725382015870e-01
4.247571552536898665e+00 2.028766697738032931e+01 7.385793893668793686e+00 6.379099724814250028e-01
4.397603609302719541e+00 2.015598862523188828e+01 7.588836551216147086e+00 6.004333886504437112e-01
4.552935074866948817e+00 1.990174165897935055e+01 7.726429477460179385e+00 5.702416679740790473e-01
4.713753134116723587e+00 1.961565808211787854e+01 7.749039589814678664e+00 5.618903080500509128e-01
4.880251583654432679e+00 1.935110176781445190e+01 7.667161415880144659e+00 5.937045706112894505e-01
5.052631065335682514e+00 1.910531786413458732e+01 7.550105402518315856e+00 6.776341036944383278e-01
5.231099308056263553e+00 1.891804510944676920e+01 7.467355448518478767e+00 8.018662161629099838e-01
5.415871378079474496e+00 1.882482924051272377e+01 7.476888976018745581e+00 9.141314378354217229e-01
5.607169938205459836e+00 1.887991648041655424e+01 7.550764126281602984e+00 9.573453300038985425e-01
5.805225516094900229e+00 1.911923509115804976e+01 7.607983744012848604e+00 9.186599685519969416e-01
6.010276782070384627e+00 1.943733241191357664e+01 7.662184700904155932e+00 8.149254553695257641e-01
6.222570836730231036e+00 1.970216605842673729e+01 7.736820014347138397e+00 6.931868750646659194e-01
6.442363508721374643e+00 1.986269512197797482e+01 7.789859513596809393e+00 5.975848418261224815e-01
6.669919663030123402e+00 1.981917505829840209e+01 7.773077806142186574e+00 5.408105225302156649e-01
6.905513520162329222e+00 1.959729906159020985e+01 7.590776626178392661e+00 5.327576231001694973e-01
7.149428986597579971e+00 1.937121461090926289e+01 7.270575605443941214e+00 5.823164632172178612e-01
7.401959996915643991e+00 1.930692116930390867e+01 6.960129638232238847e+00 6.706185879312307474e-01
7.663410868007458632e+00 1.938000942021385598e+01 6.752816805557483093e+00 7.594099250534326329e-01
7.934096665797492953e+00 1.963276863078228374e+01 6.703436091136744324e+00 8.087875101993646787e-01
8.214343584919427954e+00 1.976820936016487806e+01 6.843761685140300699e+00 8.125893649536336527e-01
8.504489341802679903e+00 1.978826413958696762e+01 7.125713411930195917e+00 7.651408975934835821e-01
8.804883581643464296e+00 1.973635554842753947e+01 7.424569991641632782e+00 7.047382028879396465e-01
9.115888299750823265e+00 1.967683415894974175e+01 7.608063372511907119e+00 7.007701363473622935e-01
9.437878277775382685e+00 1.981017765988111634e+01 7.667732973099628424e+00 7.339179933580510795e-01
9.771241535346497642e+00 1.995925988816930285e+01 7.649146649592829306e+00 7.522757094978727022e-01
1.011637979766207351e+01 1.990533616914504478e+01 7.476970318128493886e+00 7.546426617851972329e-01
1.047370897959449643e+01 1.957900289770070046e+01 7.198582003711468502e+00 7.223205396376034537e-01
1.084365968689610327e+01 1.932603932011429393e+01 7.128127856815503094e+00 6.782054839850355510e-01
1.122667773510813660e+01 1.931817697128644795e+01 7.367242474040011757e+00 6.223026563920085463e-01
1.162322468679852605e+01 1.933702998786216654e+01 7.476460793926651860e+00 6.301878058471773736e-01
1.203377840777589469e+01 1.926870765069784142e+01 7.489736246621255589e+00 7.212605151746581678e-01
1.245883364295007922e+01 1.926415451634468567e+01 7.568855027649437517e+00 7.392392029971218692e-01
1.289890261253308523e+01 1.955876753644885824e+01 7.513375627870647833e+00 7.444722269785541968e-01
1.335451562929898728e+01 1.989821233795183986e+01 7.400388397623977710e+00 7.364555395762039103e-01
1.382622173764655749e+01 1.979831199090799387e+01 7.341813028993872337e+00 7.056452959192035523e-01
1.431458937523478703e+01 1.961668562972150553e+01 7.311939232314927040e+00 7.088254682806753859e-01
1.482020705798858273e+01 1.957820792563654777e+01 7.186504915758160195e+00 7.191442457969456914e-01
1.534368408930012073e+01 1.961421189604665116e+01 7.362744873193857842e+00 7.238335483967065498e-01
1.588565129428052636e+01 1.943606959389420652e+01 7.421004919270984601e+00 7.320215388310171711e-01
1.644676177994663746e+01 1.976092180044051361e+01 7.260179853507164438e+00 6.943154751367739408e-01
1.702769172225899652e+01 1.973850846476408449e+01 7.288935558816902471e+00 6.870733431323784446e-01
1.762914118095947558e+01 1.926626859095688715e+01 7.327289549904847377e+00 7.222814261755541310e-01
1.825183494319043120e+01 1.943443429665361677e+01 7.334871010609443687e+00 7.204929597056803914e-01
1.889652339691209448e+01 1.972822979005029609e+01 7.611168365689678694e+00 6.823237231039452899e-01
1.956398343517063765e+01 1.960556724585226718e+01 7.548339138206220156e+00 7.376677763105481400e-01
2.025501939230666437e+01 1.944066085832292856e+01 7.507282808813101838e+00 7.185719512737713810e-01
2.097046401323231990e+01 1.961228765005189700e+01 7.178261893196552279e+00 6.924278742639328188e-01
2.171117945694503604e+01 1.968913830111002383e+01 7.144431692187207972e+00 7.245268991159429239e-01
2.247805833548724763e+01 1.947605791019251953e+01 7.349292995792840344e+00 7.215703698803860311e-01
2.327202478960408172e+01 1.974811555819622200e+01 7.466853342458996678e+00 7.006832569987827553e-01
2.409403560239524467e+01 1.948538819045685955e+01 7.325697857744117414e+00 7.167312862221270064e-01
2.494508135230315560e+01 1.947277743536089289e+01 7.392781049265586546e+00 7.048043255146366759e-01
2.582618760682675330e+01 1.969384451561326088e+01 7.469223245925146415e+00 7.139952675739662524e-01
2.673841615839948460e+01 1.948801598158827630e+01 7.501006157136721697e+00 7.018755063553518969e-01
2.768286630392067238e+01 1.953904790041094941e+01 7.251353643111936975e+00 7.050532300451853862e-01
2.866067616948252450e+01 1.960324964665448633e+01 7.256295363500562701e+00 7.047652797120069756e-01
2.967302408188870544e+01 1.961203482538489240e+01 7.420459003867051706e+00 7.441077980653352242e-01
3.072112998861759081e+01 1.970089194633713348e+01 7.445005114332328588e+00 7.117944935321824929e-01
3.180625692794120951e+01 1.942727007438909581e+01 7.271418192088621169e+00 6.961827022805455734e-01
3.292971255097152294e+01 1.947671174929064719e+01 7.506526360391791997e+00 7.000400919688373191e-01
3.409285069746813690e+01 1.962496119540755402e+01 7.330333682294021713e+00 7.287726644477287019e-01
3.529707302730651008e+01 1.968614887848554318e+01 7.327036717820547551e+00 6.948142480445026470e-01
3.654383070957258184e+01 1.956500635775028840e+01 7.335922124293912105e+00 7.461856898441761032e-01
3.783462617131930728e+01 1.955178352963724464e+01 7.375022565150693765e+00 6.859794872662440257e-01
3.917101490809260866e+01 1.953109487482415574e+01 7.377464874998718614e+00 7.263097046782788224e-01
4.055460735840830466e+01 1.964800515590426855e+01 7.464243299795704445e+00 7.149882101148090641e-01
4.198707084443910986e+01 1.961553633125487295e+01 7.270661880013388867e+00 7.053542733653276331e-01
4.347013158125025711e+01 1.956730791963153493e+01 7.390889036995627492e+00 7.144770919040071000e-01
4.500557675700499516e+01 1.956859616909008892e+01 7.309380952469762605e+00 7.118348636333181600e-01
4.659525668664682030e+01 1.953828673375099356e+01 7.460695420395094146e+00 7.354818690060728192e-01
4.824108704165372075e+01 1.959420131559206268e+01 7.311206400335894529e+00 6.905714708605953378e-01
4.994505115855140787e+01 1.965154408952653853e+01 7.399035731390007697e+00 7.197921114968742762e-01
5.170920242896759333e+01 1.952384982044537765e+01 7.314003195801703328e+00 7.196095280346754830e-01
5.353566677410726271e+01 1.951529182346753544e+01 7.413382340601003762e+00 7.188609013739373221e-01
5.542664520663104355e+01 1.958305480828811440e+01 7.331913189907247386e+00 7.050661958696617937e-01
5.738441648302398335e+01 1.955927545522127176e+01 7.407817021050956185e+00 7.111745406949561144e-01
5.941133984965031800e+01 1.952144152898641849e+01 7.357310988251988704e+00 7.112934329470149697e-01
6.150985788580505442e+01 1.954299479119874761e+01 7.383738586613073807e+00 7.203523254653648733e-01
6.368249944718585454e+01 1.954124095319848564e+01 7.370115443302701408e+00 7.152886849033012195e-01
6.593188271333551143e+01 1.951035491926403509e+01 7.393366034333130443e+00 7.089227367923760514e-01
6.826071834272386241e+01 1.954455644531203617e+01 7.334341499755897331e+00 7.121560654739887974e-01
7.067181273927495511e+01 1.957070018131693345e+01 7.394627242792576993e+00 7.157657236727225092e-01
7.316807143427193694e+01 1.953958718167359621e+01 7.365681120954821637e+00 7.106763967680740368e-01
7.575250258771917800e+01 1.959195393731278401e+01 7.284147855338801492e+00 7.164146182477172387e-01
7.842822061337676587e+01 1.955930932505025055e+01 7.356249395204741859e+00 7.157250605282529099e-01
8.119844993184015891e+01 1.954149301641002623e+01 7.425109465876435166e+00 7.093835944683770656e-01
8.406652885618322557e+01 1.957503476653021934e+01 7.348626733163406755e+00 7.141181076895302127e-01
8.703591361485166544e+01 1.957498444994302744e+01 7.400201390858136108e+00 7.120369515069192579e-01
9.011018251665016976e+01 1.955565230644472408e+01 7.353052640825865183e+00 7.108663971896735934e-01
9.329304026284688689e+01 1.956221017360610048e+01 7.353182912098976232e+00 7.120638511263499559e-01
9.658832241158698650e+01 1.958467586357340551e+01 7.342013956050635670e+00 7.130729510800896120e-01
1.000000000000000426e+02 1.954834522648840434e+01 7.342232631283231115e+00 7.147494654124675328e-01


==> anc/ethanol/ethanol_log_frac_3_nicsbuild.dat <==
1.000000000000000194e-01 9.556690515418928555e-01 1.209289607934362909e-01 2.608483061477492315e-01
1.035321843295662486e-01 1.021671547425336168e+00 1.292801648509944723e-01 2.612240488987200848e-01
1.071891319205127979e-01 1.092032449742016631e+00 1.381824842355092731e-01 2.616272523480009382e-01
1.109752496412072104e-01 1.167011039933098848e+00 1.476685939514512658e-01 2.620599587795973129e-01
1.148951000187309196e-01 1.246877965954128031e+00 1.577725699097860534e-01 2.625243677763144379e-01
1.189534067370319748e-01 1.331915143404750701e+00 1.685298670364598905e-01 2.630228491734454277e-01
1.231550603292825841e-01 1.422415548062950341e+00 1.799772814393587606e-01 2.635579572084607580e-01
1.275051240713013234e-01 1.518682883866016242e+00 1.921528941251471334e-01 2.641324459982601902e-01
1.320088400831417874e-01 1.621031109306839690e+00 2.050959935182083971e-01 2.647492864960133696e-01
1.366716356462006621e-01 1.729783804282034376e+00 2.188469737917468905e-01 2.654116850927139004e-01
1.414991297434576023e-01 1.845273358701735367e+00 2.334472057810934587e-01 2.661231040594340125e-01
1.464971398307286232e-01 1.967839963733331032e+00 2.489388770167559883e-01 2.668872840523157097e-01
1.516716888470923397e-01 2.097830386492506083e+00 2.653647971962489471e-01 2.677082689302029972e-01
1.570290124729377679e-01 2.235596509424538691e+00 2.827681652182922889e-01 2.685904331857807414e-01
1.625755666443794434e-01 2.381493616654941636e+00 3.011922937359412522e-01 2.695385123204607214e-01
1.683180353330957224e-01 2.535878411368454710e+00 3.206802870612928125e-01 2.705576365681777729e-01
1.742633386009650454e-01 2.699106750939913812e+00 3.412746681755276512e-01 2.716533684183727315e-01
1.804186409392072588e-01 2.871531090239814343e+00 3.630169505826161824e-01 2.728317444838955219e-01
1.867913599020782911e-01 3.053497628424205690e+00 3.859471507904106424e-01 2.740993223455107097e-01
1.933891750455231373e-01 3.245343160729026621e+00 4.101032373249240415e-01 2.754632331203177853e-01
2.002200371815584801e-01 3.447391644451892834e+00 4.355205123758492114e-01 2.769312406428111606e-01
2.072921779595371938e-01 3.659950497498942301e+00 4.622309224345162448e-01 2.785118083123525046e-01
2.146141197858404959e-01 3.883306658644112286e+00 4.902622946070649412e-01 2.802141748693406376e-01
2.221946860939524315e-01 4.117722450946846635e+00 5.196374956410290125e-01 2.820484406117084730e-01
2.300430119772918780e-01 4.363431303470016509e+00 5.503735110628449334e-01 2.840256658739370166e-01
2.381685551976159276e-01 4.620633401263933848e+00 5.824804421295075585e-01 2.861579839667446890e-01
2.465811075822603726e-01 4.889491349122070396e+00 6.159604184893092693e-01 2.884587312450818120e-01
2.552908068239517769e-01 5.170125950257919989e+00 6.508064244281861477e-01 2.909425975467261338e-01
2.643081486974105943e-01 5.462612216005045873e+00 6.870010362514502589e-01 2.936258009559875037e-01
2.736439997074671115e-01 5.766975735850031093e+00 7.245150675857674472e-01 2.965262917260153008e-01
2.833096101839325254e-01 6.083189547322671586e+00 7.633061180606341978e-01 2.996639912869330513e-01
2.933166278390045290e-01 6.411171650986847936e+00 8.033170188103619935e-01 3.030610736110205261e-01
3.036771118035458961e-01 6.750783315335431745e+00 8.444741654357841298e-01 3.067422978864850491e-01
3.144035471591500319e-01 7.101828307990096789e+00 8.866857254451110393e-01 3.107354035226032041e-01
3.255088599835058716e-01 7.464053171417269539e+00 9.298397028249834051e-01 3.150715810721420040e-01
3.370064329271929005e-01 7.837148631669489163e+00 9.738018375384367431e-01 3.197860358531475211e-01
3.489101213406773372e-01 8.220752185989828931e+00 1.018413312920504410e+00 3.249186649711485741e-01
3.612342699709432114e-01 8.614451858481270818e+00 1.063488240052045342e+00 3.305148733332564648e-01
3.739937302478797965e-01 9.017791042146347635e+00 1.108810886652536354e+00 3.366265602374862165e-01
3.872038781812555674e-01 9.430274261018332993e+00 1.154132620979780199e+00 3.433133155619159105e-01
4.008806328898465443e-01 9.851373589571430500e+00 1.199168551627311174e+00 3.506438736743306417e-01
4.150404757850476578e-01 1.028053536109044686e+01 1.243593866074796495e+00 3.586978843845047837e-01
4.297004704320842028e-01 1.071718668659188722e+01 1.287039909699743134e+00 3.675680738409869419e-01
4.448782831127586213e-01 1.116074119702085454e+01 1.329090109481633419e+00 3.773628846844542251e-01
4.605922041145107393e-01 1.161060332090597136e+01 1.369275941032103816e+00 3.882097041229876644e-01
4.768611697714471576e-01 1.206617032566423298e+01 1.407073273468773422e+00 4.002588107934953454e-01
4.937047852839003270e-01 1.252683129228050696e+01 1.441899614475957492e+00 4.136881951582045969e-01
5.111433483440168679e-01 1.299196216929388470e+01 1.473113028297806437e+00 4.287094307587064890e-01
5.291978735958442481e-01 1.346091607156117220e+01 1.500013821612700582e+00 4.455747879606040129e-01
5.478901179593943516e-01 1.393300805933863273e+01 1.521850491755369461e+00 4.645857730961067134e-01
5.672426068491979168e-01 1.440749375840272961e+01 1.537831906813014626e+00 4.861032144063706095e-01
5.872786613189482363e-01 1.488354136323258103e+01 1.547148223221352481e+00 5.105588432479555294e-01
6.080224261649423978e-01 1.536019679954264916e+01 1.549003608429046608e+00 5.384679217171011167e-01
6.294988990221888070e-01 1.583634210347039328e+01 1.542664355967410472e+00 5.704416325594590109e-01
6.517339604882425030e-01 1.631064739744576642e+01 1.527526338277613860e+00 6.071962788561838797e-01
6.747544053110694495e-01 1.678151721250527828e+01 1.503205737479806459e+00 6.495531328664302384e-01
6.985879746785249589e-01 1.724703235511822541e+01 1.469656293313470030e+00 6.984168326731177157e-01
7.232633896483537939e-01 1.770488912316517371e+01 1.427314367787335669e+00 7.547097570405062461e-01
7.488103857590024948e-01 1.815233859151178919e+01 1.377269084756196804e+00 8.192227969052340297e-01
7.752597488629463518e-01 1.858613014693525756e+01 1.321447393094778988e+00 8.923193640759314871e-01
8.026433522257176989e-01 1.900246575207334132e+01 1.262791678311405263e+00 9.734084587372283659e-01
8.309941949353395474e-01 1.939697483647992371e+01 -1.241623545971854981e+00 9.416357291485814018e-01
8.603464416684505345e-01 1.976472433654215877e+01 -1.239498397255424322e+00 8.628583935026119534e-01
8.907354638610441855e-01 2.010028385886298352e+01 -1.242507312834614908e+00 7.970800121071152100e-01
9.221978823334329167e-01 2.039787104806980622e+01 -1.253944436171401833e+00 7.517154072786906838e-01
9.547716114208060212e-01 2.065160473336431934e+01 -1.277364014768458844e+00 7.340888260492632877e-01
9.884959046625585444e-01 2.085588990942244436e+01 -1.316579169336353772e+00 7.498956033056625170e-01
1.023411402105453227e+00 2.100594503537800151e+01 -1.375992371597870800e+00 8.011450455666198067e-01
1.059560179277616143e+00 2.109845512590614547e+01 -1.461213621998631140e+00 8.839153884411568018e-01
1.096985797892383818e+00 2.113229312927667536e+01 -1.579510792476327197e+00 9.872828931825755605e-01
1.135733358343105515e+00 2.110920218458203124e+01 1.822099282770263784e+00 9.091758393142620465e-01
1.175849554052156742e+00 2.103428529630595634e+01 2.134859038015559207e+00 8.254746098635533658e-01
1.217382727739661386e+00 2.091612695688317558e+01 2.504201083208773326e+00 7.662633161172821561e-01
1.260382929679727537e+00 2.076639609936929176e+01 2.922048795842851376e+00 7.296428583277384528e-01
1.304901978014402442e+00 2.059886679796622388e+01 3.376288495957574298e+00 7.107798454289140366e-01
1.350993521198026848e+00 2.042793729138517733e+01 3.852233170785389405e+00 7.046450169464201219e-01
1.398713102647238360e+00 2.026689478630048669e+01 4.334749737894405541e+00 7.072137188445248857e-01
1.448118227674533687e+00 2.012630308826005532e+01 4.810506306714643188e+00 7.155716685748400030e-01
1.499268432786045713e+00 2.001291735254143234e+01 5.269723585606520544e+00 7.275934283793455970e-01
1.552225357427047259e+00 1.992941536454723561e+01 5.706922377424987758e+00 7.415976212873738316e-01
1.607052818261638816e+00 1.987498592753596327e+01 6.120437504167757226e+00 7.561291723640211071e-01
1.663816886076129320e+00 1.984649089411501066e+01 6.510872297543208731e+00 7.698909093084786992e-01
1.722585965398787167e+00 1.983962104651622838e+01 6.879115509751972724e+00 7.817911898409266591e-01
1.783430876931910047e+00 1.984935534988867900e+01 7.224880476011534824e+00 7.910448964329885868e-01
1.846424942895544374e+00 1.986932983240551920e+01 7.546651483902614643e+00 7.972638241593579256e-01
1.911644075385702912e+00 1.989059165251474681e+01 7.843068399392688406e+00 8.005174153819258898e-01
1.979166867853557665e+00 1.990138579478785985e+01 8.114270426548003456e+00 8.014029737181865842e-01
2.049074689815847616e+00 1.989001269354970347e+01 8.360872924020611663e+00 8.011217553482340437e-01
2.121451784910630689e+00 1.985101030237571962e+01 8.580019721562717194e+00 8.013450859503086221e-01
2.196385372416546744e+00 1.979117041674092192e+01 8.762113497019772268e+00 8.034933385232014835e-01
2.273965752357928860e+00 1.972956184573886773e+01 8.893715283843931729e+00 8.073971977273340928e-01
2.354286414322418253e+00 1.968886305354667599e+01 8.966747156309697431e+00 8.101889024629581604e-01
2.437444150122221043e+00 1.968275516863644725e+01 8.985557483267708534e+00 8.067725509722677435e-01
2.523539170434766721e+00 1.970840471844837438e+01 8.963864299803269375e+00 7.922743319420244568e-01
2.612675225563328762e+00 1.974893883496666902e+01 8.915157490346636848e+00 7.648776969945342286e-01
2.704959730463135426e+00 1.978258253188387172e+01 8.846907787377762844e+00 7.267621699398951751e-01
2.800503894183631104e+00 1.979078151553497378e+01 8.761972344640117427e+00 6.826725909217504773e-01
2.899422853882877238e+00 1.976024743499424119e+01 8.662181580197373165e+00 6.376056401636509552e-01
3.001835813575589818e+00 1.968184341709922691e+01 8.548960270936067474e+00 5.953242368912874394e-01
3.107866187782013512e+00 1.955448921672181584e+01 8.419813082340429133e+00 5.585215242025014515e-01
3.217641750250736621e+00 1.939213939359857264e+01 8.264167366267457737e+00 5.296945426725925277e-01
3.331294787934673263e+00 1.921984443484338101e+01 8.067201073797889421e+00 5.101226071922243532e-01
3.448962260405758151e+00 1.906586181048785633e+01 7.822763865393124405e+00 4.969988907685597979e-01
3.570785964900463405e+00 1.896874616243893641e+01 7.537088658361493998e+00 4.849751727099111398e-01
3.696912707195027625e+00 1.896680867333024167e+01 7.220597805208118558e+00 4.745487717948297934e-01
3.827494478516312526e+00 1.905437139802849700e+01 6.896207257845038185e+00 4.719329549868537810e-01
3.962688638701477917e+00 1.918470085662344360e+01 6.610462015314421791e+00 4.751960718201413414e-01
4.102658105827192259e+00 1.932403955747046709e+01 6.412777794175781310e+00 4.778344676055527596e-01
4.247571552536898665e+00 1.944428227052567593e+01 6.322218610726139332e+00 4.904165180712800054e-01
4.397603609302719541e+00 1.948470722742999683e+01 6.327094201813093122e+00 5.376339412493305048e-01
4.552935074866948817e+00 1.940848013347726209e+01 6.397554532508461733e+00 6.333839743517593046e-01
4.713753134116723587e+00 1.926003603224980054e+01 6.486863104232813981e+00 7.613484308914224563e-01
4.880251583654432679e+00 1.914847729967473455e+01 6.587290464929559164e+00 8.700843730107439278e-01
5.052631065335682514e+00 1.916629150562560824e+01 6.746673662364681689e+00 9.126899892314206397e-01
5.231099308056263553e+00 1.927511254910476168e+01 6.966771399566717093e+00 8.941082521696258611e-01
5.415871378079474496e+00 1.934473745975034475e+01 7.224099381578316326e+00 8.370766443258014222e-01
5.607169938205459836e+00 1.924561568050762261e+01 7.518583356394472617e+00 7.637797967311481528e-01
5.805225516094900229e+00 1.898435048662315339e+01 7.789593736757982612e+00 7.100782785840792366e-01
6.010276782070384627e+00 1.883258918706821206e+01 7.946204570651993038e+00 6.871066135556576082e-01
6.222570836730231036e+00 1.900476704714846576e+01 7.859235676754202871e+00 6.839006276379946403e-01
6.442363508721374643e+00 1.934013930285983562e+01 7.526185393666704471e+00 6.845683398232672578e-01
6.669919663030123402e+00 1.963067587860926366e+01 7.133901489041456045e+00 6.718408579267025615e-01
6.905513520162329222e+00 1.980456155513610383e+01 6.938802843608467441e+00 6.508150766112789087e-01
7.149428986597579971e+00 1.986999249635373133e+01 7.003291714208693008e+00 6.475133986376112594e-01
7.401959996915643991e+00 1.985196916788446586e+01 7.089070597382033156e+00 6.930139223728472020e-01
7.663410868007458632e+00 1.969345168684249359e+01 6.953376525339397318e+00 7.620409443777533820e-01
7.934096665797492953e+00 1.938922373887947970e+01 6.710928251723117910e+00 7.869140106574451510e-01
8.214343584919427954e+00 1.914222993520496274e+01 6.670254073878716383e+00 7.487246730299190745e-01
8.504489341802679903e+00 1.900299329621715216e+01 6.897356537133916277e+00 7.084628489063807821e-01
8.804883581643464296e+00 1.905542947110923535e+01 7.205909610238780516e+00 6.430661362019252092e-01
9.115888299750823265e+00 1.932727065575630832e+01 7.422437727469230140e+00 6.037221650583566301e-01
9.437878277775382685e+00 1.954747554845980062e+01 7.408537027363323091e+00 6.488336761552635501e-01
9.771241535346497642e+00 1.954070403868179540e+01 7.262654207424834141e+00 7.013843892411051328e-01
1.011637979766207351e+01 1.939345859254288129e+01 7.134544680509023351e+00 6.921680189108196934e-01
1.047370897959449643e+01 1.927223894507566726e+01 6.938230209703821316e+00 6.624381312073626127e-01
1.084365968689610327e+01 1.941369275897882929e+01 6.850689048852910190e+00 6.562531452066228121e-01
1.122667773510813660e+01 1.948241892773065231e+01 6.911595335846531185e+00 6.849993262343723188e-01
1.162322468679852605e+01 1.952847283603825801e+01 7.247508038183546830e+00 7.124909858337542534e-01
1.203377840777589469e+01 1.956487051247349385e+01 7.447655633908173201e+00 7.004565001304230432e-01
1.245883364295007922e+01 1.922486089849525470e+01 7.179543212258089113e+00 7.697778826177865685e-01
1.289890261253308523e+01 1.892001618160369958e+01 7.012170172723063644e+00 7.491379213726242492e-01
1.335451562929898728e+01 1.908012051391228070e+01 7.208962366150323930e+00 6.426879773968887655e-01
1.382622173764655749e+01 1.943584155452370865e+01 7.138480201205521070e+00 6.421817407202105032e-01
1.431458937523478703e+01 1.966395068026661619e+01 6.880052286997354827e+00 6.806887974584573398e-01
1.482020705798858273e+01 1.970837602673221411e+01 6.918701175804102377e+00 7.491421844952097508e-01
1.534368408930012073e+01 1.949950878930666676e+01 7.149061354459377071e+00 7.257619579844167834e-01
1.588565129428052636e+01 1.915102202873005766e+01 7.342989326435727548e+00 6.692237450527223075e-01
1.644676177994663746e+01 1.909869029879057578e+01 7.237597567923273800e+00 6.503953496885610530e-01
1.702769172225899652e+01 1.946115282490729115e+01 6.996932521225907919e+00 6.945590490091368974e-01
1.762914118095947558e+01 1.948769047019000666e+01 6.936822054111171809e+00 7.604560824933001006e-01
1.825183494319043120e+01 1.952203993629284895e+01 6.975677398056355116e+00 7.022688910863912337e-01
1.889652339691209448e+01 1.927182814463698790e+01 7.220802834896449696e+00 6.297790779432406172e-01
1.956398343517063765e+01 1.929820947209354287e+01 7.327158716277324402e+00 6.593633836979513330e-01
2.025501939230666437e+01 1.924641217591565479e+01 7.167760877061507330e+00 7.188007687890389796e-01
2.097046401323231990e+01 1.939537952801690324e+01 6.917965880250953603e+00 7.054349242749359261e-01
2.171117945694503604e+01 1.952385347712340646e+01 6.966527880823019103e+00 7.091094707461349511e-01
2.247805833548724763e+01 1.947478808425266905e+01 7.118884841086064341e+00 7.235035221371388658e-01
2.327202478960408172e+01 1.930272353039289612e+01 7.279054533462133492e+00 6.751689391665773865e-01
2.409403560239524467e+01 1.930572579832394808e+01 7.144717919379655058e+00 6.642671448224737318e-01
2.494508135230315560e+01 1.941919813631233893e+01 6.905268083558240733e+00 7.268186498227924286e-01
2.582618760682675330e+01 1.928015304634232407e+01 7.115851924333416179e+00 6.629152364021004828e-01
2.673841615839948460e+01 1.947417232971303847e+01 7.258701576075917927e+00 6.806340902927878744e-01
2.768286630392067238e+01 1.938293474988918064e+01 7.064500156546493770e+00 7.302951382225307819e-01
2.866067616948252450e+01 1.930007584462285308e+01 7.003154977967263051e+00 6.746359479176732288e-01
2.967302408188870544e+01 1.938160836641706553e+01 7.139267446432814523e+00 7.004512479143972792e-01
3.072112998861759081e+01 1.944124791694119025e+01 7.143069221627058596e+00 7.016922158892443528e-01
3.180625692794120951e+01 1.933778556722768727e+01 7.022405215312165438e+00 6.761236092886527826e-01
3.292971255097152294e+01 1.929439396983435984e+01 7.208973483130616700e+00 7.169229511943859823e-01
3.409285069746813690e+01 1.942531093987193458e+01 7.088724296502988409e+00 6.755859813128521907e-01
3.529707302730651008e+01 1.942683773846643547e+01 7.035143510150614787e+00 6.876684530832003484e-01
3.654383070957258184e+01 1.930707666242545884e+01 7.213625041591871678e+00 6.944883776892188942e-01
3.783462617131930728e+01 1.944524313173466723e+01 7.003799415441456233e+00 7.120657835071613206e-01
3.917101490809260866e+01 1.937238254696329776e+01 7.054466255216645720e+00 6.856523904647418011e-01
4.055460735840830466e+01 1.929759450090789485e+01 7.166444370514287954e+00 6.889431689657442570e-01
4.198707084443910986e+01 1.944838889651890668e+01 7.027497474049415160e+00 6.919116568193209860e-01
4.347013158125025711e+01 1.938983870558890743e+01 7.165911753396404293e+00 6.978277310935718791e-01
4.500557675700499516e+01 1.935435102977177380e+01 7.045947349878012744e+00 6.905858742564919828e-01
4.659525668664682030e+01 1.940939826176781935e+01 7.155069010524819362e+00 6.952239908184403294e-01
4.824108704165372075e+01 1.938620743727938134e+01 7.075469515088396832e+00 6.956147914254805498e-01
4.994505115855140787e+01 1.932367760095639397e+01 7.133427834140956492e+00 6.880486116876123326e-01
5.170920242896759333e+01 1.934152668704553335e+01 7.024663992053714168e+00 6.986433702367793597e-01
5.353566677410726271e+01 1.940876503387494623e+01 7.180222444313599794e+00 6.972418191391666076e-01
5.542664520663104355e+01 1.945125192884538379e+01 7.060653433592801065e+00 6.880200667627318634e-01
5.738441648302398335e+01 1.934382365097565426e+01 7.183064952355003641e+00 6.855828998966454479e-01
5.941133984965031800e+01 1.935930781403105883e+01 7.046424814315624729e+00 6.998006377908317921e-01
6.150985788580505442e+01 1.941376764315300818e+01 7.103658555418657983e+00 7.094783530020932760e-01
6.368249944718585454e+01 1.936601893318712442e+01 7.114885662012902401e+00 7.004591541217026762e-01
6.593188271333551143e+01 1.943142959531489211e+01 7.065769119714186530e+00 6.887906734893992633e-01
6.826071834272386241e+01 1.938480741100036298e+01 7.072630693906393873e+00 7.079420560999447609e-01
7.067181273927495511e+01 1.937724820569738782e+01 7.140108330888729427e+00 6.817368895639546178e-01
7.316807143427193694e+01 1.939381642549384921e+01 7.108920661070222025e+00 6.908657258238178889e-01
7.575250258771917800e+01 1.935528409291526586e+01 7.024061371435209367e+00 6.896630928823971329e-01
7.842822061337676587e+01 1.937094776270962271e+01 7.093645963425469603e+00 6.931918513924844039e-01
8.119844993184015891e+01 1.934460213969308739e+01 7.157216508508003727e+00 6.917524752225814311e-01
8.406652885618322557e+01 1.937550387083688008e+01 7.110910815179813937e+00 7.083744430499140377e-01
8.703591361485166544e+01 1.937706251585423445e+01 7.123324737589069144e+00 6.943964322354991836e-01
9.011018251665016976e+01 1.940238028806529158e+01 7.116325405250911729e+00 6.946494487580339161e-01
9.329304026284688689e+01 1.937040851509313200e+01 7.064777492528616420e+00 6.998857165583647344e-01
9.658832241158698650e+01 1.942630080230191325e+01 7.073585568072378038e+00 6.950107665141525004e-01
1.000000000000000426e+02 1.938626747207331036e+01 7.063819075896770272e+00 7.063815420012720114e-01


==> anc/ethanol/ethanol_log_frac_4_nicsbuild.dat <==
1.000000000000000194e-01 9.285596186115515627e-01 1.681591015243766307e-01 1.274054128729479041e-01
1.035321843295662486e-01 9.926920494252593485e-01 1.798546262606843804e-01 1.275573665061247308e-01
1.071891319205127979e-01 1.061059765538642896e+00 1.923343134986745806e-01 1.277202406227687104e-01
1.109752496412072104e-01 1.133914787789848555e+00 2.056465455670051234e-01 1.278948205207905975e-01
1.148951000187309196e-01 1.211520197475813410e+00 2.198420907257236934e-01 1.280819481640242119e-01
1.189534067370319748e-01 1.294150043102749281e+00 2.349741331829062752e-01 1.282825263288503992e-01
1.231550603292825841e-01 1.382089142108323898e+00 2.510982886374508727e-01 1.284975230708567673e-01
1.275051240713013234e-01 1.475632762135595799e+00 2.682726027219086706e-01 1.287279765380945906e-01
1.320088400831417874e-01 1.575086165409495642e+00 2.865575294616695690e-01 1.289750001652356926e-01
1.366716356462006621e-01 1.680763998877390142e+00 3.060158866061239991e-01 1.292397882817483690e-01
1.414991297434576023e-01 1.792989512089849358e+00 3.267127844323836072e-01 1.295236221771120522e-01
1.464971398307286232e-01 1.912093584394546797e+00 3.487155243771629110e-01 1.298278766683853280e-01
1.516716888470923397e-01 2.038413542986068361e+00 3.720934636274189078e-01 1.301540272236678675e-01
1.570290124729377679e-01 2.172291753801094849e+00 3.969178416045027191e-01 1.305036577015114829e-01
1.625755666443794434e-01 2.314073968291826322e+00 4.232615641216814772e-01 1.308784687791144652e-01
1.683180353330957224e-01 2.464107410879650129e+00 4.511989408909462540e-01 1.312802871485668488e-01
1.742633386009650454e-01 2.622738594525518607e+00 4.808053720190539337e-01 1.317110755811313760e-01
1.804186409392072588e-01 2.790310855503422616e+00 5.121569791715656628e-01 1.321729439689882379e-01
1.867913599020782911e-01 2.967161603269353076e+00 5.453301772161527339e-01 1.326681614808377374e-01
1.933891750455231373e-01 3.153619287424739071e+00 5.804011823870642850e-01 1.331991699882635605e-01
2.002200371815584801e-01 3.350000091295957105e+00 6.174454533517943489e-01 1.337685989522482410e-01
2.072921779595371938e-01 3.556604370677115767e+00 6.565370620070898333e-01 1.343792819939326477e-01
2.146141197858404959e-01 3.773712866849814329e+00 6.977479913791277966e-01 1.350342754196507122e-01
2.221946860939524315e-01 4.001582735061916196e+00 7.411473586338894748e-01 1.357368790235575495e-01
2.300430119772918780e-01 4.240443443087752229e+00 7.868005618822886404e-01 1.364906595534435829e-01
2.381685551976159276e-01 4.490492609054267170e+00 8.347683501492646485e-01 1.372994773081994968e-01
2.465811075822603726e-01 4.751891862991597826e+00 8.851058164840850395e-01 1.381675164242559539e-01
2.552908068239517769e-01 5.024762831980173594e+00 9.378613146374243925e-01 1.390993195225544155e-01
2.643081486974105943e-01 5.309183363535335154e+00 9.930752998925953534e-01 1.400998275193626463e-01
2.736439997074671115e-01 5.605184114999391731e+00 1.050779094375347000e+00 1.411744255606926790e-01
2.833096101839325254e-01 5.912745646977356273e+00 1.110993576315130404e+00 1.423289962204314918e-01
2.933166278390045290e-01 6.231796164833831142e+00 1.173727791123305053e+00 1.435699813109483636e-01
3.036771118035458961e-01 6.562210052347150935e+00 1.238977479632032974e+00 1.449044538908398905e-01
3.144035471591500319e-01 6.903807334079253621e+00 1.306723515284154757e+00 1.463402023133585916e-01
3.255088599835058716e-01 7.256354186112389471e+00 1.376930237440866733e+00 1.478858284364345799e-01
3.370064329271929005e-01 7.619564586894381542e+00 1.449543662395443633e+00 1.495508623985900565e-01
3.489101213406773372e-01 7.993103159641175459e+00 1.524489547476119533e+00 1.513458966334004785e-01
3.612342699709432114e-01 8.376589204164028857e+00 1.601671277449913333e+00 1.532827420122240825e-01
3.739937302478797965e-01 8.769601848868420646e+00 1.680967537424526981e+00 1.553746091231218707e-01
3.872038781812555674e-01 9.171686173664886255e+00 1.762229734308581541e+00 1.576363176339918015e-01
4.008806328898465443e-01 9.582360063371739400e+00 1.845279132135932088e+00 1.600845363352175754e-01
4.150404757850476578e-01 1.000112145186817258e+01 1.929903678636543773e+00 1.627380556506579645e-01
4.297004704320842028e-01 1.042745551413923444e+01 2.015854525908441275e+00 1.656180929110420141e-01
4.448782831127586213e-01 1.086084126216579016e+01 2.102842292678159808e+00 1.687486281688529710e-01
4.605922041145107393e-01 1.130075690844834746e+01 2.190533186400921650e+00 1.721567643218179233e-01
4.768611697714471576e-01 1.174668328590887434e+01 2.278545208369395780e+00 1.758730991488138828e-01
4.937047852839003270e-01 1.219810456400401399e+01 2.366444812597654490e+00 1.799320875881695869e-01
5.111433483440168679e-01 1.265450548724923152e+01 2.453744587763527107e+00 1.843723588988447626e-01
5.291978735958442481e-01 1.311536439280765798e+01 2.539902787324745503e+00 1.892369333942519605e-01
5.478901179593943516e-01 1.358014134573209653e+01 2.624325848374908787e+00 1.945732547092279274e-01
5.672426068491979168e-01 1.404826086875809210e+01 2.706375409901472295e+00 2.004329127268571487e-01
5.872786613189482363e-01 1.451908893939673284e+01 2.785381749033179588e+00 2.068708751154380021e-01
6.080224261649423978e-01 1.499190417709280077e+01 2.860665965373751618e+00 2.139439670676487881e-01
6.294988990221888070e-01 1.546586343989966572e+01 2.931573599746268854e+00 2.217082347190398317e-01
6.517339604882425030e-01 1.593996238498854012e+01 2.997522583166762900e+00 2.302146959866449016e-01
6.747544053110694495e-01 1.641299191836071714e+01 3.058068342522728855e+00 2.395028292224043176e-01
6.985879746785249589e-01 1.688349188432831127e+01 3.112988362165637568e+00 2.495909989728777312e-01
7.232633896483537939e-01 1.734970388138023978e+01 3.162387289286318293e+00 2.604629283435606624e-01
7.488103857590024948e-01 1.780952585355690232e+01 3.206821514584941468e+00 2.720494192689532631e-01
7.752597488629463518e-01 1.826047228006557077e+01 3.247438799303900225e+00 2.842050077860049928e-01
8.026433522257176989e-01 1.869964560595690273e+01 3.286123772052068404e+00 2.966804415650435289e-01
8.309941949353395474e-01 1.912372723702371857e+01 3.325633999625502213e+00 3.090941599037018150e-01
8.603464416684505345e-01 1.952900000561094274e+01 3.369704221458569293e+00 3.209095696039849233e-01
8.907354638610441855e-01 1.991141814095569273e+01 3.423089114227582996e+00 3.314294487818268409e-01
9.221978823334329167e-01 2.026674440761837204e+01 3.491509061882801745e+00 3.398225584206460703e-01
9.547716114208060212e-01 2.059077526611809716e+01 3.581460727380907372e+00 3.451969989307865361e-01
9.884959046625585444e-01 2.087967083251994893e+01 3.699856995933473058e+00 3.467256030807457368e-01
1.023411402105453227e+00 2.113039384374914320e+01 3.853472105630057598e+00 3.438087018516118865e-01
1.059560179277616143e+00 2.134123832425905221e+01 4.048192170155648029e+00 3.362342834149790738e-01
1.096985797892383818e+00 2.151239439786122531e+01 4.288114449917653559e+00 3.242794748985758924e-01
1.135733358343105515e+00 2.164645571916051736e+01 4.574601665974363129e+00 3.087069216557822848e-01
1.175849554052156742e+00 2.174874161580528309e+01 4.905467513494599530e+00 2.906480473936473019e-01
1.217382727739661386e+00 2.182729397668450133e+01 5.274516045466960179e+00 2.714127336631191323e-01
1.260382929679727537e+00 2.189243666450116521e+01 5.671644400325508428e+00 2.522915600983547391e-01
1.304901978014402442e+00 2.195586216717110162e+01 6.083624258160948983e+00 2.344075186163710467e-01
1.350993521198026848e+00 2.202932737689087261e+01 6.495512956381187308e+00 2.186409258249761844e-01
1.398713102647238360e+00 2.212316478542075515e+01 6.892455831707628988e+00 2.056183775806303682e-01
1.448118227674533687e+00 2.224489588891744418e+01 7.261496948655569383e+00 1.957396319841021581e-01
1.499268432786045713e+00 2.239822156138308173e+01 7.592986045868855172e+00 1.892155915107981701e-01
1.552225357427047259e+00 2.258254241985596877e+01 7.881291344556764500e+00 1.860983631725955101e-01
1.607052818261638816e+00 2.279296732242067591e+01 8.124773056084325873e+00 1.862941165878253535e-01
1.663816886076129320e+00 2.302058882590019095e+01 8.325245614933120208e+00 1.895597281630886644e-01
1.722585965398787167e+00 2.325274708905770638e+01 8.487329240758711535e+00 1.954973081990888928e-01
1.783430876931910047e+00 2.347313233190800474e+01 8.618063736762746174e+00 2.035776635276835833e-01
1.846424942895544374e+00 2.366185846728725650e+01 8.726914660973768889e+00 2.132391779630139761e-01
1.911644075385702912e+00 2.379595469856923273e+01 8.825922694549316105e+00 2.241082198247199286e-01
1.979166867853557665e+00 2.385094142233228709e+01 8.929354915574094775e+00 2.363452296284987431e-01
2.049074689815847616e+00 2.380421581952253618e+01 9.051940054878670594e+00 2.510024029595084305e-01
2.121451784910630689e+00 2.364073812365640492e+01 9.204813892527706543e+00 2.700978313861079894e-01
2.196385372416546744e+00 2.336056724125107920e+01 9.389113800683258404e+00 2.960755162686748987e-01
2.273965752357928860e+00 2.298575194016358481e+01 9.589273295255392071e+00 3.307512938413369463e-01
2.354286414322418253e+00 2.256175663222714789e+01 9.770856491715640857e+00 3.744286701013279095e-01
2.437444150122221043e+00 2.214881166766739895e+01 9.887970566505163816e+00 4.256424866498627613e-01
2.523539170434766721e+00 2.180408167256580043e+01 9.899525766581305675e+00 4.811975622729444679e-01
2.612675225563328762e+00 2.156409730706991468e+01 9.785359202518549182e+00 5.360633774592271639e-01
2.704959730463135426e+00 2.143939559216548219e+01 9.551881739428061735e+00 5.832464031214728006e-01
2.800503894183631104e+00 2.142279710175060359e+01 9.224711582846250479e+00 6.144248917418219103e-01
2.899422853882877238e+00 2.149904762329309804e+01 8.835155006004800526e+00 6.223719759539392271e-01
3.001835813575589818e+00 2.164666673485186266e+01 8.412838674503401393e+00 6.042590964340897042e-01
3.107866187782013512e+00 2.183798980928733613e+01 7.991762176683792518e+00 5.620492558429512897e-01
3.217641750250736621e+00 2.204355081724250454e+01 7.616056903515918464e+00 4.995089308430979980e-01
3.331294787934673263e+00 2.223981660317658182e+01 7.327305883696794808e+00 4.213985075968400551e-01
3.448962260405758151e+00 2.241982663803949549e+01 7.144988089137338960e+00 3.358326541663252396e-01
3.570785964900463405e+00 2.258785712084906194e+01 7.064437011189713900e+00 2.539969781972686302e-01
3.696912707195027625e+00 2.272670005103787005e+01 7.078295747644578029e+00 1.865409631470186513e-01
3.827494478516312526e+00 2.279026978373380530e+01 7.196819475179445647e+00 1.411374463934673695e-01
3.962688638701477917e+00 2.274698038642854314e+01 7.433171590061796508e+00 1.196132937563941789e-01
4.102658105827192259e+00 2.261187527217539284e+01 7.750938072180904470e+00 1.143106852615749514e-01
4.247571552536898665e+00 2.243610878795198005e+01 8.034473134091879132e+00 1.181011098130506087e-01
4.397603609302719541e+00 2.226711467627744057e+01 8.165888223651872835e+00 1.357805785016209243e-01
4.552935074866948817e+00 2.209614957419647752e+01 8.133959088504152390e+00 1.738653395224631359e-01
4.713753134116723587e+00 2.189891750091865674e+01 8.013319404090346154e+00 2.268556939443486797e-01
4.880251583654432679e+00 2.173951620308075050e+01 7.876440110349488322e+00 2.836345370201830418e-01
5.052631065335682514e+00 2.171669334839955567e+01 7.759996597665757889e+00 3.361556435033617452e-01
5.231099308056263553e+00 2.186876611709573126e+01 7.672129691442194144e+00 3.829790174381154100e-01
5.415871378079474496e+00 2.214209384989675655e+01 7.629207869546572596e+00 4.205360563494614512e-01
5.607169938205459836e+00 2.247266428492173063e+01 7.636970792664669716e+00 4.453618941920723939e-01
5.805225516094900229e+00 2.286084958215009166e+01 7.668647905367791395e+00 4.486310120034087690e-01
6.010276782070384627e+00 2.318761897538922767e+01 7.734025018812065611e+00 4.167562817019285770e-01
6.222570836730231036e+00 2.331394431392429922e+01 7.814753418462551338e+00 3.622904469375198833e-01
6.442363508721374643e+00 2.322468942105637169e+01 7.838422964834542483e+00 3.215709904394250529e-01
6.669919663030123402e+00 2.294587856241699697e+01 7.751973386188133475e+00 3.029461575340622326e-01
6.905513520162329222e+00 2.251715054850702202e+01 7.621635044947893789e+00 3.002619130273798675e-01
7.149428986597579971e+00 2.200156467291378348e+01 7.581890608296266265e+00 3.035823009881032375e-01
7.401959996915643991e+00 2.164110204117702452e+01 7.559469280204840658e+00 2.864202426886754416e-01
7.663410868007458632e+00 2.157405266291826607e+01 7.502238199688683551e+00 2.830344377908332043e-01
7.934096665797492953e+00 2.171419783637318801e+01 7.482371227031947569e+00 3.081306728271229201e-01
8.214343584919427954e+00 2.177584965254628457e+01 7.667371761054806001e+00 3.353606841036810837e-01
8.504489341802679903e+00 2.201891715899088808e+01 8.062386034505635735e+00 3.306833507285231732e-01
8.804883581643464296e+00 2.248026743840346242e+01 8.447993591776356226e+00 3.025970673019192647e-01
9.115888299750823265e+00 2.280627168323640319e+01 8.543401805289345674e+00 3.107021522970114247e-01
9.437878277775382685e+00 2.285682984751464986e+01 8.239122989510391903e+00 3.230633503561347597e-01
9.771241535346497642e+00 2.257377398441991900e+01 7.903813699686036642e+00 3.177764464603845540e-01
1.011637979766207351e+01 2.224085632904209930e+01 7.736679104698218623e+00 3.232556602532835055e-01
1.047370897959449643e+01 2.208728424588551675e+01 7.619108542241605164e+00 3.096949396905005480e-01
1.084365968689610327e+01 2.214642964245692625e+01 7.483939041261990610e+00 2.794660767190084161e-01
1.122667773510813660e+01 2.218836831005867793e+01 7.504461585770275889e+00 2.547529451862273753e-01
1.162322468679852605e+01 2.217961145246772858e+01 7.648833204979595735e+00 2.286096110618156541e-01
1.203377840777589469e+01 2.236797097140452095e+01 7.935821698404410540e+00 2.767023539495798712e-01
1.245883364295007922e+01 2.249634757187780565e+01 7.927748747800333007e+00 3.744326092397958217e-01
1.289890261253308523e+01 2.263865377469768347e+01 7.845479887399626762e+00 4.176194986604436221e-01
1.335451562929898728e+01 2.268065612732922887e+01 7.798640473774643311e+00 3.561885522184952690e-01
1.382622173764655749e+01 2.236217810875348633e+01 7.763020459656775785e+00 2.532283562667918542e-01
1.431458937523478703e+01 2.199623611159838177e+01 7.750850927080236374e+00 2.290264322596922697e-01
1.482020705798858273e+01 2.185216293061995074e+01 7.897438029919399582e+00 2.708294845809843809e-01
1.534368408930012073e+01 2.208674558207545147e+01 7.875250623070261469e+00 3.257893534450243544e-01
1.588565129428052636e+01 2.250312524857189445e+01 7.815168032556350397e+00 3.544758470260481187e-01
1.644676177994663746e+01 2.285160789768599443e+01 7.773638519357781718e+00 3.334590496067774135e-01
1.702769172225899652e+01 2.240894598275223970e+01 7.881894406477176318e+00 3.335119707438590764e-01
1.762914118095947558e+01 2.196108972311351692e+01 7.729159266879420898e+00 2.593971229057840389e-01
1.825183494319043120e+01 2.202001406844379972e+01 7.698303074126879864e+00 2.278597491958361254e-01
1.889652339691209448e+01 2.262060554429384851e+01 7.829290290571652378e+00 3.056197052939306769e-01
1.956398343517063765e+01 2.254043586323960469e+01 7.955941350065920403e+00 3.570832583315474151e-01
2.025501939230666437e+01 2.231764473544388849e+01 7.819073386662573455e+00 3.438754685034511316e-01
2.097046401323231990e+01 2.216206119880584424e+01 7.734188296474805213e+00 2.839134166095535483e-01
2.171117945694503604e+01 2.220973054699517846e+01 7.762150985788103696e+00 2.631758296214902759e-01
2.247805833548724763e+01 2.234927857719148747e+01 7.750322253545895990e+00 3.255321197689432511e-01
2.327202478960408172e+01 2.244401168796883539e+01 7.900813062382052721e+00 3.295880466157869448e-01
2.409403560239524467e+01 2.231958737885311095e+01 7.814085248023502572e+00 2.937638151332954140e-01
2.494508135230315560e+01 2.208258149998116338e+01 7.838682030905694376e+00 3.098245196008549418e-01
2.582618760682675330e+01 2.257474716992796004e+01 7.747854438882811223e+00 2.920548979561664038e-01
2.673841615839948460e+01 2.245789563160411717e+01 7.839320562153236693e+00 3.086205319219537113e-01
2.768286630392067238e+01 2.207786090601308970e+01 7.783895459574278419e+00 3.007185622734181996e-01
2.866067616948252450e+01 2.234383403055669248e+01 7.762992098768638272e+00 3.038109343597729106e-01
2.967302408188870544e+01 2.237135801531088575e+01 7.897262466745349485e+00 3.230600828968714922e-01
3.072112998861759081e+01 2.231393189503739549e+01 7.821330555663664086e+00 2.838058856304450095e-01
3.180625692794120951e+01 2.225973246693824237e+01 7.687693240433567610e+00 3.089943768348947239e-01
3.292971255097152294e+01 2.245768391998524294e+01 7.841927935910632641e+00 3.187703120279061775e-01
3.409285069746813690e+01 2.226935638384351535e+01 7.859285378809417466e+00 2.899051416334675335e-01
3.529707302730651008e+01 2.224769585073898881e+01 7.780260773889072112e+00 3.018911124491928666e-01
3.654383070957258184e+01 2.241918561095227247e+01 7.846682058255836978e+00 3.424683948849144843e-01
3.783462617131930728e+01 2.230649318867612507e+01 7.756049420410835893e+00 2.844735651480579386e-01
3.917101490809260866e+01 2.228242116009221618e+01 7.765398483555213005e+00 3.157127493940417029e-01
4.055460735840830466e+01 2.240365849909551699e+01 7.881524295843728822e+00 3.175474629474469013e-01
4.198707084443910986e+01 2.219258499713903277e+01 7.740720463024622688e+00 2.956079853931091739e-01
4.347013158125025711e+01 2.239888607451855407e+01 7.920963496383233604e+00 3.133394818045556751e-01
4.500557675700499516e+01 2.230672470232488536e+01 7.740566820344817245e+00 3.087968027884592237e-01
4.659525668664682030e+01 2.235402212129256228e+01 7.838514565092776110e+00 2.980599487390997449e-01
4.824108704165372075e+01 2.228546235043709700e+01 7.818117089273393105e+00 2.980645019264265283e-01
4.994505115855140787e+01 2.238888874273876084e+01 7.867341300143220195e+00 2.995291517595222719e-01
5.170920242896759333e+01 2.227253537796191196e+01 7.768109283132346832e+00 2.983186683436664932e-01
5.353566677410726271e+01 2.240322431271665593e+01 7.824998482871073691e+00 3.160286627202018028e-01
5.542664520663104355e+01 2.223044944689525337e+01 7.828972824110362438e+00 2.825683208301246196e-01
5.738441648302398335e+01 2.241844375469561612e+01 7.816324879426677086e+00 3.126143309649124791e-01
5.941133984965031800e+01 2.227040993227749155e+01 7.759625948578623422e+00 3.004593021887359550e-01
6.150985788580505442e+01 2.226241180524131735e+01 7.804871829309533382e+00 3.031673428345827981e-01
6.368249944718585454e+01 2.238083661135486935e+01 7.857887046721273805e+00 3.092247490596570225e-01
6.593188271333551143e+01 2.227893965240727425e+01 7.828788943414515700e+00 2.930646302678828752e-01
6.826071834272386241e+01 2.229105301647490478e+01 7.839531725424230046e+00 3.144004955159753201e-01
7.067181273927495511e+01 2.232969305612556710e+01 7.879777592614871651e+00 3.093960836691823646e-01
7.316807143427193694e+01 2.228262127161457329e+01 7.770905733929133419e+00 3.076191539172495326e-01
7.575250258771917800e+01 2.229793026772740916e+01 7.785051618371184645e+00 3.025238974605604092e-01
7.842822061337676587e+01 2.236682920292818366e+01 7.782663902754595853e+00 3.101968509009284669e-01
8.119844993184015891e+01 2.235934004723418411e+01 7.869200261643392480e+00 3.077966174038773706e-01
8.406652885618322557e+01 2.236992277541130036e+01 7.826370858078025350e+00 3.090230832382488413e-01
8.703591361485166544e+01 2.229763896002803492e+01 7.839933932228355218e+00 3.042045927596276900e-01
9.011018251665016976e+01 2.225220421655024339e+01 7.807682432838646491e+00 2.995696234541878056e-01
9.329304026284688689e+01 2.229796550731732552e+01 7.786516435946303716e+00 3.009387225652457309e-01
9.658832241158698650e+01 2.225792316694771600e+01 7.828502044700080376e+00 2.963553572890320065e-01
1.000000000000000426e+02 2.228768705565247288e+01 7.804102646238192165e+00 2.934086289321393703e-01


==> anc/ethanol/ethanol_log_frac_5_nicsbuild.dat <==
1.000000000000000194e-01 9.412099188227620594e-01 1.549629867233153213e-01 2.053305961295691373e-01
1.035321843295662486e-01 1.006228732670990444e+00 1.657308936433858904e-01 2.055834203926431014e-01
1.071891319205127979e-01 1.075543231759912510e+00 1.772193165913589219e-01 2.058544376569391432e-01
1.109752496412072104e-01 1.149409309253071276e+00 1.894724935143750066e-01 2.061449592732478298e-01
1.148951000187309196e-01 1.228094132717194809e+00 2.025368097660358302e-01 2.064563915923578741e-01
1.189534067370319748e-01 1.311876057859582945e+00 2.164608187791621230e-01 2.067902429532885444e-01
1.231550603292825841e-01 1.401044436743906330e+00 2.312952485331847274e-01 2.071481312125700303e-01
1.275051240713013234e-01 1.495899304931998408e+00 2.470929913050585736e-01 2.075317918598376943e-01
1.320088400831417874e-01 1.596750930956858383e+00 2.639090739472669256e-01 2.079430867739313904e-01
1.366716356462006621e-01 1.703919210627751868e+00 2.818006056915658419e-01 2.083840136763133732e-01
1.414991297434576023e-01 1.817732887970035405e+00 3.008267002345901275e-01 2.088567163520962666e-01
1.464971398307286232e-01 1.938528584185531534e+00 3.210483686310547924e-01 2.093634957137019414e-01
1.516716888470923397e-01 2.066649615978404242e+00 3.425283793084932249e-01 2.099068217916831292e-01
1.570290124729377679e-01 2.202444585029022850e+00 3.653310813334531559e-01 2.104893467545673469e-01
1.625755666443794434e-01 2.346265721434032780e+00 3.895221869133380643e-01 2.111139190703535673e-01
1.683180353330957224e-01 2.498466965699430720e+00 4.151685090234846776e-01 2.117835989433917709e-01
1.742633386009650454e-01 2.659401776509133342e+00 4.423376500147946366e-01 2.125016751793604164e-01
1.804186409392072588e-01 2.829420655150113983e+00 4.710976370986426076e-01 2.132716836613877953e-01
1.867913599020782911e-01 3.008868382298251376e+00 5.015165007316375601e-01 2.140974276460579639e-01
1.933891750455231373e-01 3.198080968998451734e+00 5.336617921427229128e-01 2.149830001402509017e-01
2.002200371815584801e-01 3.397382331231790342e+00 5.676000365681659332e-01 2.159328086487324883e-01
2.072921779595371938e-01 3.607080706531527792e+00 6.033961191806156421e-01 2.169516026560854849e-01
2.146141197858404959e-01 3.827464841735815693e+00 6.411126012142114305e-01 2.180445042733538119e-01
2.221946860939524315e-01 4.058799993101544601e+00 6.808089643806161106e-01 2.192170425581022042e-01
2.300430119772918780e-01 4.301323793527540573e+00 7.225407823039580180e-01 2.204751921350335819e-01
2.381685551976159276e-01 4.555242056293415054e+00 7.663588183363394535e-01 2.218254168579358032e-01
2.465811075822603726e-01 4.820724600093316603e+00 8.123080496727368427e-01 2.232747194176901984e-01
2.552908068239517769e-01 5.097901195677200015e+00 8.604266180826272148e-01 2.248306979765959113e-01
2.643081486974105943e-01 5.386857749287339736e+00 9.107447076940378139e-01 2.265016111388617748e-01
2.736439997074671115e-01 5.687632851321594352e+00 9.632833499763577834e-01 2.282964528265743753e-01
2.833096101839325254e-01 6.000214829020184659e+00 1.018053155217351957e+00 2.302250389299361488e-01
2.933166278390045290e-01 6.324539448026778921e+00 1.075052968212114379e+00 2.322981079818759453e-01
3.036771118035458961e-01 6.660488407800840172e+00 1.134268443449603758e+00 2.345274384939837753e-01
3.144035471591500319e-01 7.007888768307149796e+00 1.195670531677902382e+00 2.369259860751130875e-01
3.255088599835058716e-01 7.366513428439119160e+00 1.259213865342041494e+00 2.395080439491429625e-01
3.370064329271929005e-01 7.736082748561457834e+00 1.324835025146244405e+00 2.422894310351437763e-01
3.489101213406773372e-01 8.116267369030571999e+00 1.392450664241234648e+00 2.452877122849849711e-01
3.612342699709432114e-01 8.506692222606632825e+00 1.461955460958947128e+00 2.485224564667064817e-01
3.739937302478797965e-01 8.906941671093328239e+00 1.533219866730899383e+00 2.520155369393307643e-01
3.872038781812555674e-01 9.316565615950189283e+00 1.606087614565861799e+00 2.557914810946379514e-01
4.008806328898465443e-01 9.735086340791765380e+00 1.680372957715967175e+00 2.598778738212320083e-01
4.150404757850476578e-01 1.016200574362663112e+01 1.755857621336174290e+00 2.643058193700229541e-01
4.297004704320842028e-01 1.059681251281624803e+01 1.832287476551639926e+00 2.691104639363843809e-01
4.448782831127586213e-01 1.103898869886760536e+01 1.909368992044704783e+00 2.743315776009939144e-01
4.605922041145107393e-01 1.148801504148254971e+01 1.986765589881505534e+00 2.800141881705167646e-01
4.768611697714471576e-01 1.194337433604263055e+01 2.064094137591670375e+00 2.862092498074378377e-01
4.937047852839003270e-01 1.240455207505103097e+01 2.140921955716477143e+00 2.929743144580732039e-01
5.111433483440168679e-01 1.287103358730607994e+01 2.216764916915346717e+00 3.003741516621075136e-01
5.291978735958442481e-01 1.334229692975086401e+01 2.291087465044988392e+00 3.084812290082056263e-01
5.478901179593943516e-01 1.381780087150430347e+01 2.363305691843303080e+00 3.173759166862993863e-01
5.672426068491979168e-01 1.429696745155631454e+01 2.432794968793439594e+00 3.271462089773926052e-01
5.872786613189482363e-01 1.477915879204543081e+01 2.498904023912585259e+00 3.378866550533191071e-01
6.080224261649423978e-01 1.526364810435606501e+01 2.560977740936234426e+00 3.496960514761437433e-01
6.294988990221888070e-01 1.574958512748175110e+01 2.618391279268280414e+00 3.626732597556299731e-01
6.517339604882425030e-01 1.623595657793440594e+01 2.670598270611943548e+00 3.769102691861582199e-01
6.747544053110694495e-01 1.672154256497579539e+01 2.717195703434951426e+00 3.924813371315724053e-01
6.985879746785249589e-01 1.720487035079398552e+01 2.758007472339297550e+00 4.094267489323361042e-01
7.232633896483537939e-01 1.768416736805118106e+01 2.793187214310005828e+00 4.277295582692554055e-01
7.488103857590024948e-01 1.815731616175594709e+01 2.823338724102104180e+00 4.472838252158743422e-01
7.752597488629463518e-01 1.862181508346721159e+01 2.849648720859356388e+00 4.678537681801729908e-01
8.026433522257176989e-01 1.907475037056308054e+01 2.874021966508525594e+00 4.890254860766206080e-01
8.309941949353395474e-01 1.951278790946463815e+01 2.899202986571644658e+00 5.101571507474149669e-01
8.603464416684505345e-01 1.993219655893888742e+01 2.928862706322799880e+00 5.303400862540780247e-01
8.907354638610441855e-01 2.032891904685444828e+01 2.967623492612226244e+00 5.483909071713529704e-01
9.221978823334329167e-01 2.069871011951456197e+01 3.020993687968839936e+00 5.629004486194362222e-01
9.547716114208060212e-01 2.103736287936726512e+01 3.095182941427953693e+00 5.723625617329733961e-01
9.884959046625585444e-01 2.134104026121634590e+01 3.196770943938474829e+00 5.753886834821745344e-01
1.023411402105453227e+00 2.160671612467617209e+01 3.332203698607962394e+00 5.709810824001300134e-01
1.059560179277616143e+00 2.183270699829168748e+01 3.507099493835212911e+00 5.587978818359248256e-01
1.096985797892383818e+00 2.201924125837716062e+01 3.725378291816141996e+00 5.393170741249043720e-01
1.135733358343105515e+00 2.216897246120225518e+01 3.988298376852892346e+00 5.138199347057408328e-01
1.175849554052156742e+00 2.228730899055247505e+01 4.293579704439327571e+00 4.841768931583008695e-01
1.217382727739661386e+00 2.238241994572775084e+01 4.634864395354963307e+00 4.525045640477743381e-01
1.260382929679727537e+00 2.246480485444266506e+01 5.001755227175010532e+00 4.208158141858778789e-01
1.304901978014402442e+00 2.254639182298526023e+01 5.380562826792527176e+00 3.907696495412629756e-01
1.350993521198026848e+00 2.263924616244894494e+01 5.755708843883908798e+00 3.635638023603291469e-01
1.398713102647238360e+00 2.275409620509082131e+01 6.111533815768446232e+00 3.399501747774294480e-01
1.448118227674533687e+00 2.289896360600213043e+01 6.434115286076508511e+00 3.203234669639851706e-01
1.499268432786045713e+00 2.307817300150165707e+01 6.712678784603948401e+00 3.048341122049960106e-01
1.552225357427047259e+00 2.329189298377735895e+01 6.940312919974164885e+00 2.934897341234388723e-01
1.607052818261638816e+00 2.353616317305899130e+01 7.113950017439698570e+00 2.862206863805520363e-01
1.663816886076129320e+00 2.380317944552789200e+01 7.233849286628132091e+00 2.828925122500394740e-01
1.722585965398787167e+00 2.408154839658677915e+01 7.302992700942493087e+00 2.832582711759600302e-01
1.783430876931910047e+00 2.435634804021610123e+01 7.326780390347128247e+00 2.868646515315900758e-01
1.846424942895544374e+00 2.460911009089569390e+01 7.313192574046286865e+00 2.929556879520553991e-01
1.911644075385702912e+00 2.481813497345845221e+01 7.273271652890766603e+00 3.004389017484036528e-01
1.979166867853557665e+00 2.495971359766907938e+01 7.221504749851018090e+00 3.079657630520965528e-01
2.049074689815847616e+00 2.501078801130966056e+01 7.175507243666078949e+00 3.141178812082989213e-01
2.121451784910630689e+00 2.495330019266813792e+01 7.154255203649174888e+00 3.176047973186499340e-01
2.196385372416546744e+00 2.477981492790412688e+01 7.174004241838183304e+00 3.173583320493049142e-01
2.273965752357928860e+00 2.449880536737761005e+01 7.241616541184864531e+00 3.125270989472007654e-01
2.354286414322418253e+00 2.413655981307245568e+01 7.347592855264668543e+00 3.024303262403192361e-01
2.437444150122221043e+00 2.373223083053953886e+01 7.464880566832835740e+00 2.862972714903888605e-01
2.523539170434766721e+00 2.332518581925781120e+01 7.558663910804288122e+00 2.627239759201380198e-01
2.612675225563328762e+00 2.294071429643875959e+01 7.602491963325146429e+00 2.297146237920251188e-01
2.704959730463135426e+00 2.258662535952185735e+01 7.586395717638595215e+00 1.866872067365349663e-01
2.800503894183631104e+00 2.226703770264934334e+01 7.508839044465002388e+00 1.397323935144547946e-01
2.899422853882877238e+00 2.199776347835056001e+01 7.363894317300967884e+00 1.120703524299107023e-01
3.001835813575589818e+00 2.179817905553939639e+01 7.144808319255865570e+00 1.310870935701821671e-01
3.107866187782013512e+00 2.166626078832087998e+01 6.866137512670896115e+00 1.725572689869733778e-01
3.217641750250736621e+00 2.157965953424614725e+01 6.571150759656653406e+00 2.052786908143734712e-01
3.331294787934673263e+00 2.153370024308035013e+01 6.300795396520634029e+00 2.263781908837399770e-01
3.448962260405758151e+00 2.155564356243982260e+01 6.067621573232173660e+00 2.478758892256738566e-01
3.570785964900463405e+00 2.165532951737887402e+01 5.876904830774027033e+00 2.766237307502853460e-01
3.696912707195027625e+00 2.178596960433826624e+01 5.747060633627413040e+00 3.161177581011558324e-01
3.827494478516312526e+00 2.189628435284365082e+01 5.685673872975836929e+00 3.602404128890854818e-01
3.962688638701477917e+00 2.199804061697828317e+01 5.666976180682731012e+00 3.856030113034961126e-01
4.102658105827192259e+00 2.212777666456555892e+01 5.662591004413993545e+00 3.769839462766067517e-01
4.247571552536898665e+00 2.227732060869609043e+01 5.681640662038976330e+00 3.339920394345332610e-01
4.397603609302719541e+00 2.240121452399691293e+01 5.750503693972788710e+00 2.611633846747862253e-01
4.552935074866948817e+00 2.245763324371320735e+01 5.881293223314656871e+00 1.686374335594624241e-01
4.713753134116723587e+00 2.243231048376085468e+01 6.056099711065613178e+00 8.084888838630722996e-02
4.880251583654432679e+00 2.233596369916116942e+01 6.224659428723803956e+00 5.902787986828102879e-02
5.052631065335682514e+00 2.220248854583201137e+01 6.345890624621038256e+00 1.292595410999727856e-01
5.231099308056263553e+00 2.208933220021572552e+01 6.409791579925268934e+00 2.158772123401864473e-01
5.415871378079474496e+00 2.203668773202208797e+01 6.439907007712598386e+00 2.792218605000732490e-01
5.607169938205459836e+00 2.209068729965852640e+01 6.492900755574687821e+00 2.775855951731329152e-01
5.805225516094900229e+00 2.227394840919360419e+01 6.607412448892127088e+00 2.027877900472321582e-01
6.010276782070384627e+00 2.246751992716848179e+01 6.746222841566957840e+00 9.867033302565994535e-02
6.222570836730231036e+00 2.265330512012513609e+01 6.819206475899349584e+00 3.805812107900548302e-02
6.442363508721374643e+00 2.289238474014029734e+01 6.756237870687215263e+00 1.275488693812195928e-01
6.669919663030123402e+00 2.308720776619254522e+01 6.569746504360413297e+00 1.977404214924629866e-01
6.905513520162329222e+00 2.316719232442456544e+01 6.322707004360545113e+00 2.504146051286508801e-01
7.149428986597579971e+00 2.314037112224603376e+01 6.046071625555274665e+00 2.817526638104856374e-01
7.401959996915643991e+00 2.294158082416436173e+01 5.873150623692097838e+00 2.821777730997878653e-01
7.663410868007458632e+00 2.246016455045712590e+01 5.951697429523008509e+00 2.302010306149949725e-01
7.934096665797492953e+00 2.186784680075031773e+01 6.140577031022449006e+00 1.552602439730740302e-01
8.214343584919427954e+00 2.160806050092689290e+01 6.276159449113780653e+00 1.208271354805728892e-01
8.504489341802679903e+00 2.183346669666759610e+01 6.342901509969031792e+00 1.005405864557732398e-01
8.804883581643464296e+00 2.220759740347563138e+01 6.411133233488538252e+00 9.659399459899575824e-02
9.115888299750823265e+00 2.253834303848511311e+01 6.452794258871897171e+00 1.781168678906003278e-01
9.437878277775382685e+00 2.266411833622754912e+01 6.477835708584095187e+00 2.086792267787478394e-01
9.771241535346497642e+00 2.262022110104460282e+01 6.471554380953286056e+00 1.574365078927260075e-01
1.011637979766207351e+01 2.233202136940873928e+01 6.455015352267352569e+00 1.532409066661298003e-01
1.047370897959449643e+01 2.208894080596232001e+01 6.340198354237049472e+00 1.812256223902387886e-01
1.084365968689610327e+01 2.227710110647718622e+01 6.178073345236882119e+00 2.110940112465356233e-01
1.122667773510813660e+01 2.266447155889616738e+01 6.112174588196989333e+00 2.055445608901547427e-01
1.162322468679852605e+01 2.285864400998091739e+01 6.202653889777526075e+00 1.409491436477743331e-01
1.203377840777589469e+01 2.276118043730136264e+01 6.419580950280725062e+00 7.010240189209723805e-02
1.245883364295007922e+01 2.233564876741747085e+01 6.480603133656124726e+00 1.350182038177703547e-01
1.289890261253308523e+01 2.214574521020652753e+01 6.398729182659444348e+00 1.578331537573866572e-01
1.335451562929898728e+01 2.219986886697884287e+01 6.397547591254340915e+00 9.706243449330266559e-02
1.382622173764655749e+01 2.249519660009082145e+01 6.220106288064513933e+00 1.007430254405944914e-01
1.431458937523478703e+01 2.251759765253403245e+01 6.097702492160312460e+00 1.496926793253785803e-01
1.482020705798858273e+01 2.225761958251308315e+01 6.252933998270915339e+00 1.702076553174385332e-01
1.534368408930012073e+01 2.233309377664191331e+01 6.363566374350011046e+00 1.283131322462061630e-01
1.588565129428052636e+01 2.263129893260529002e+01 6.441022556718881020e+00 1.500955154926643942e-01
1.644676177994663746e+01 2.247624098324788022e+01 6.472090910268001096e+00 1.400596164720687986e-01
1.702769172225899652e+01 2.238482640584788896e+01 6.340269327185694692e+00 1.255640623122090127e-01
1.762914118095947558e+01 2.245273097049516764e+01 6.163997835528565616e+00 1.306113018300463779e-01
1.825183494319043120e+01 2.243544586204550839e+01 6.185035204642588269e+00 1.454016824228334115e-01
1.889652339691209448e+01 2.240733272151159738e+01 6.388803382681906839e+00 1.452891603558172373e-01
1.956398343517063765e+01 2.241466355202228655e+01 6.464658731041168949e+00 1.403807912202331698e-01
2.025501939230666437e+01 2.238336415795082246e+01 6.312913004017705276e+00 1.336354604022959858e-01
2.097046401323231990e+01 2.226915273450129362e+01 6.239750606596818017e+00 9.683006729416027136e-02
2.171117945694503604e+01 2.251558897739601761e+01 6.239944804547800317e+00 1.346842182408179434e-01
2.247805833548724763e+01 2.262806935649940598e+01 6.440494827065538885e+00 1.140712772210370624e-01
2.327202478960408172e+01 2.240798094676391727e+01 6.358859507155848689e+00 1.379103529103819781e-01
2.409403560239524467e+01 2.233691622546875877e+01 6.278265587939095838e+00 1.205965846924234031e-01
2.494508135230315560e+01 2.230428153978516903e+01 6.178428786230991676e+00 1.371364395966003236e-01
2.582618760682675330e+01 2.247511819645902165e+01 6.452373503021597401e+00 1.176923081781966196e-01
2.673841615839948460e+01 2.254366438046409371e+01 6.367062927229483194e+00 1.092558213125880834e-01
2.768286630392067238e+01 2.239817064043889516e+01 6.285243097656614708e+00 1.451928155603670889e-01
2.866067616948252450e+01 2.237403725278338484e+01 6.195008441162144663e+00 1.260513446027795859e-01
2.967302408188870544e+01 2.235908080616053795e+01 6.395757898646738937e+00 9.155571918008430232e-02
3.072112998861759081e+01 2.245782854968246056e+01 6.328182951682961743e+00 1.181417147665754230e-01
3.180625692794120951e+01 2.237225292129153686e+01 6.242417928096219981e+00 1.424048069412561512e-01
3.292971255097152294e+01 2.252263012247857787e+01 6.387684606365844786e+00 1.227785538610852573e-01
3.409285069746813690e+01 2.236215537691809629e+01 6.309797295855876342e+00 1.242239105329680932e-01
3.529707302730651008e+01 2.240191478895188837e+01 6.281523548671316348e+00 1.305348268050949001e-01
3.654383070957258184e+01 2.236290627506054918e+01 6.392898669957041591e+00 1.067416577902178532e-01
3.783462617131930728e+01 2.249256523816326592e+01 6.289022087829632568e+00 1.424213495930984896e-01
3.917101490809260866e+01 2.234010409295135346e+01 6.304203632922494194e+00 1.001755853746124358e-01
4.055460735840830466e+01 2.244768958800958103e+01 6.317492906648837447e+00 1.302143900034557766e-01
4.198707084443910986e+01 2.244914961478546545e+01 6.267035424053901238e+00 1.320016435905634611e-01
4.347013158125025711e+01 2.252748707083684465e+01 6.376596637356598762e+00 1.173769129777580966e-01
4.500557675700499516e+01 2.236110106240690598e+01 6.232431237302083815e+00 1.271056395466273192e-01
4.659525668664682030e+01 2.242862462814520086e+01 6.353391115922413235e+00 1.249225014469921152e-01
4.824108704165372075e+01 2.244590046144715245e+01 6.274602516573292377e+00 1.388606153794434139e-01
4.994505115855140787e+01 2.240523257471383189e+01 6.392774585348551142e+00 1.146013966130624007e-01
5.170920242896759333e+01 2.229340783144304794e+01 6.274797208200858734e+00 1.108325569733909638e-01
5.353566677410726271e+01 2.253307297911120699e+01 6.369075708753872078e+00 1.136534058523482882e-01
5.542664520663104355e+01 2.238742031118328057e+01 6.260081590882780489e+00 1.205378543620406473e-01
5.738441648302398335e+01 2.250359382681759257e+01 6.366409806477502542e+00 1.321013589017142331e-01
5.941133984965031800e+01 2.243978456857175274e+01 6.262180628274187200e+00 1.173302983798776983e-01
6.150985788580505442e+01 2.247606972847022178e+01 6.325034480550041138e+00 1.196924317313495106e-01
6.368249944718585454e+01 2.243521847352232612e+01 6.371037912630367117e+00 1.207590875540476144e-01
6.593188271333551143e+01 2.240622484459320773e+01 6.279764434647997717e+00 1.249742219603595800e-01
6.826071834272386241e+01 2.244810342580457174e+01 6.312953846020811000e+00 1.123247575770595502e-01
7.067181273927495511e+01 2.239839821222659566e+01 6.361565198788273534e+00 1.106450011467206285e-01
7.316807143427193694e+01 2.247424070832851228e+01 6.309835408936312007e+00 1.281422834869114513e-01
7.575250258771917800e+01 2.234305202783417954e+01 6.282988988228286331e+00 1.255168584429925127e-01
7.842822061337676587e+01 2.240833948683811627e+01 6.333903332512932138e+00 1.157375292241111936e-01
8.119844993184015891e+01 2.243374618361341177e+01 6.369236875468008208e+00 1.270128415107271425e-01
8.406652885618322557e+01 2.245786042923494463e+01 6.346894926125479230e+00 1.154133276541105813e-01
8.703591361485166544e+01 2.243457084652119349e+01 6.352009742891883803e+00 1.145212577697192619e-01
9.011018251665016976e+01 2.244079153246217118e+01 6.297856502125789291e+00 1.280742204169681431e-01
9.329304026284688689e+01 2.241018544565434922e+01 6.324185465937411266e+00 1.176573986573737768e-01
9.658832241158698650e+01 2.244180765060791671e+01 6.291874712832566274e+00 1.274068033348568774e-01
1.000000000000000426e+02 2.241578291210630525e+01 6.306961095225567249e+00 1.254721846077431757e-01


==> anc/ethanol/ethanol_log_frac_6_nicsbuild.dat <==
1.000000000000000194e-01 9.329742976406903976e-01 1.628436129424214451e-01 9.624901375084604638e-02
1.035321843295662486e-01 9.974133627495197496e-01 1.741706164041953997e-01 9.637288075116152986e-02
1.071891319205127979e-01 1.066108213730263543e+00 1.862572497580661235e-01 9.650568880354301604e-02
1.109752496412072104e-01 1.139312127890170334e+00 1.991504087320818961e-01 9.664808628200607932e-02
1.148951000187309196e-01 1.217289503728834710e+00 2.128993060928574543e-01 9.680076906005233295e-02
1.189534067370319748e-01 1.300315768247005899e+00 2.275555016599943858e-01 9.696448407286267779e-02
1.231550603292825841e-01 1.388677178825976855e+00 2.431729184369166852e-01 9.714003315992394971e-02
1.275051240713013234e-01 1.482670504188436711e+00 2.598078423334724274e-01 9.732827721544418109e-02
1.320088400831417874e-01 1.582602567916372438e+00 2.775189027080187110e-01 9.753014067235694917e-02
1.366716356462006621e-01 1.688789637105598151e+00 2.963670307086101463e-01 9.774661635342539456e-02
1.414991297434576023e-01 1.801556638046204251e+00 3.164153921477250719e-01 9.797877072151790767e-02
1.464971398307286232e-01 1.921236180409210847e+00 3.377292914130460844e-01 9.822774957128238560e-02
1.516716888470923397e-01 2.048167371385385849e+00 3.603760427026454494e-01 9.849478420419455205e-02
1.570290124729377679e-01 2.182694401666594786e+00 3.844248046893086190e-01 9.878119813764292545e-02
1.625755666443794434e-01 2.325164886200982828e+00 4.099463745745253185e-01 9.908841440699979464e-02
1.683180353330957224e-01 2.475927944423884863e+00 4.370129374005977674e-01 9.941796352413517779e-02
1.742633386009650454e-01 2.635332007304202140e+00 4.656977664617643065e-01 9.977149216871783466e-02
1.804186409392072588e-01 2.803722342201483197e+00 4.960748707056557016e-01 1.001507727000887638e-01
1.867913599020782911e-01 2.981438291346567127e+00 5.282185851556491230e-01 1.005577135916191217e-01
1.933891750455231373e-01 3.168810225878155862e+00 5.622031006245706841e-01 1.009943709035248383e-01
2.002200371815584801e-01 3.366156224910270112e+00 5.981019293360629874e-01 1.014629609366388407e-01
2.072921779595371938e-01 3.573778498155392835e+00 6.359873035252316953e-01 1.019658742275439123e-01
2.146141197858404959e-01 3.791959581224284559e+00 6.759295046469508961e-01 1.025056910792074977e-01
2.221946860939524315e-01 4.020958344827306519e+00 7.179961214619119403e-01 1.030851988541058167e-01
2.300430119772918780e-01 4.261005872584656018e+00 7.622512359711590690e-01 1.037074113004076703e-01
2.381685551976159276e-01 4.512301276758437396e+00 8.087545368744812890e-01 1.043755902304171201e-01
2.465811075822603726e-01 4.775007536545810005e+00 8.575603608788346932e-01 1.050932699309874291e-01
2.552908068239517769e-01 5.049247459039118979e+00 9.087166626840526007e-01 1.058642847531430370e-01
2.643081486974105943e-01 5.335099877776188215e+00 9.622639147151597072e-01 1.066928004112898953e-01
2.736439997074671115e-01 5.632596216989408155e+00 1.018233937518704835e+00 1.075833496121616079e-01
2.833096101839325254e-01 5.941717559967540474e+00 1.076648661041991417e+00 1.085408727378117805e-01
2.933166278390045290e-01 6.262392365961820140e+00 1.137518815612152956e+00 1.095707644219910820e-01
3.036771118035458961e-01 6.594494980163484676e+00 1.200842549182851826e+00 1.106789269751522337e-01
3.144035471591500319e-01 6.937845073737985757e+00 1.266603964210775146e+00 1.118718317310873206e-01
3.255088599835058716e-01 7.292208133965409900e+00 1.334771563349887558e+00 1.131565894953190793e-01
3.370064329271929005e-01 7.657297096559347871e+00 1.405296588125850121e+00 1.145410313402051017e-01
3.489101213406773372e-01 8.032775171840484063e+00 1.478111229228725065e+00 1.160338010051760599e-01
3.612342699709432114e-01 8.418259862705431473e+00 1.553126681704559253e+00 1.176444600534893442e-01
3.739937302478797965e-01 8.813328105009411217e+00 1.630231014282331969e+00 1.193836066707816973e-01
3.872038781812555674e-01 9.217522380706416385e+00 1.709286821037267146e+00 1.212630084338893882e-01
4.008806328898465443e-01 9.630357562598087284e+00 1.790128628104408648e+00 1.232957484429204331e-01
4.150404757850476578e-01 1.005132814981383582e+01 1.872560041614962145e+00 1.254963826430847140e-01
4.297004704320842028e-01 1.047991544951489118e+01 1.956350649991218660e+00 1.278811037516750237e-01
4.448782831127586213e-01 1.091559415851729931e+01 2.041232739911379213e+00 1.304679035259500297e-01
4.605922041145107393e-01 1.135783770556485983e+01 2.126897957557527974e+00 1.332767196595869841e-01
4.768611697714471576e-01 1.180612163897645850e+01 2.212994153099923977e+00 1.363295456412454698e-01
4.937047852839003270e-01 1.225992429418607266e+01 2.299122795173039080e+00 1.396504704696125421e-01
5.111433483440168679e-01 1.271872396043608866e+01 2.384837541411076955e+00 1.432655988493926613e-01
5.291978735958442481e-01 1.318199179421698908e+01 2.469644807107041373e+00 1.472027796442820224e-01
5.478901179593943516e-01 1.364917980631952155e+01 2.553007488713305406e+00 1.514910386704257095e-01
5.672426068491979168e-01 1.411970338446774953e+01 2.634353366743674485e+00 1.561595686761289292e-01
5.872786613189482363e-01 1.459291800573424602e+01 2.713090116138230812e+00 1.612360716119966841e-01
6.080224261649423978e-01 1.506809003941642722e+01 2.788629255909457427e+00 1.667441736469376934e-01
6.294988990221888070e-01 1.554436183524836501e+01 2.860421713281812828e+00 1.726995416267415595e-01
6.517339604882425030e-01 1.602071162699092000e+01 2.928007866382108304e+00 1.791042264476395141e-01
6.747544053110694495e-01 1.649590915847440442e+01 2.991084827488181830e+00 1.859386623616124112e-01
6.985879746785249589e-01 1.696846838017482995e+01 3.049593150434020572e+00 1.931507041469490149e-01
7.232633896483537939e-01 1.743659913179255128e+01 3.103823854934972815e+00 2.006411714360403498e-01
7.488103857590024948e-01 1.789816054235169318e+01 3.154544381197894154e+00 2.082457418776129943e-01
7.752597488629463518e-01 1.835062013541784154e+01 3.203138537280597831e+00 2.157139254276728701e-01
8.026433522257176989e-01 1.879102456288098821e+01 3.251750460098531192e+00 2.226875565963141179e-01
8.309941949353395474e-01 1.921599071848823215e+01 3.303416046095911440e+00 2.286839943180065116e-01
8.603464416684505345e-01 1.962172973203663062e+01 3.362157554249225910e+00 2.330928696509731168e-01
8.907354638610441855e-01 2.000412062752206666e+01 3.433009063794422389e+00 2.351986627915757799e-01
9.221978823334329167e-01 2.035885415280889177e+01 3.521933889997903577e+00 2.342419677969859726e-01
9.547716114208060212e-01 2.068166844178885455e+01 3.635592515642805722e+00 2.295260239677418546e-01
9.884959046625585444e-01 2.096869384425909644e+01 3.780924492168431073e+00 2.205589594972728884e-01
1.023411402105453227e+00 2.121691116371259866e+01 3.964524053998449205e+00 2.071989558695185862e-01
1.059560179277616143e+00 2.142470321774738906e+01 4.191820673944722131e+00 1.897514054429967345e-01
1.096985797892383818e+00 2.159244436637010622e+01 4.466124332947732256e+00 1.689713393138873032e-01
1.135733358343105515e+00 2.172303168365795045e+01 4.787657205557277251e+00 1.459584260531949507e-01
1.175849554052156742e+00 2.182222643316458743e+01 5.152755049608234827e+00 1.219808668108387367e-01
1.217382727739661386e+00 2.189866259753615552e+01 5.553457648517522216e+00 9.829985979929811712e-02
1.260382929679727537e+00 2.196340819397988398e+01 5.977688026025663959e+00 7.607312280541837779e-02
1.304901978014402442e+00 2.202904439193670427e+01 6.410124600283733542e+00 5.641460095368860950e-02
1.350993521198026848e+00 2.210834765078955755e+01 6.833705742941905470e+00 4.071948008369589284e-02
1.398713102647238360e+00 2.221278730019313130e+01 7.231515442848923669e+00 3.122309160009318144e-02
1.448118227674533687e+00 2.235113286076067496e+01 7.588654128149119771e+00 2.995937042035248798e-02
1.499268432786045713e+00 2.252845205242302384e+01 7.893674884235988287e+00 3.491315574473605188e-02
1.552225357427047259e+00 2.274565379853517300e+01 8.139300953331911614e+00 4.202347975899589638e-02
1.607052818261638816e+00 2.299952734395396092e+01 8.322405912114927418e+00 4.893907410599940971e-02
1.663816886076129320e+00 2.328304011794664063e+01 8.443531613319837703e+00 5.462641344179042235e-02
1.722585965398787167e+00 2.358559557313397548e+01 8.506402622634077204e+00 5.855776855464897568e-02
1.783430876931910047e+00 2.389308979025053858e+01 8.517858458554364631e+00 6.041815932599257227e-02
1.846424942895544374e+00 2.418791202856840172e+01 8.488340827698699798e+00 6.008906102463945631e-02
1.911644075385702912e+00 2.444936669198737533e+01 8.432616657211639222e+00 5.777278582167709453e-02
1.979166867853557665e+00 2.465516341074273399e+01 8.369934290355875106e+00 5.420854261101427929e-02
2.049074689815847616e+00 2.478447490601710612e+01 8.322506884492998580e+00 5.097264926636862342e-02
2.121451784910630689e+00 2.482248863275581741e+01 8.311416736722193832e+00 5.073145945296503312e-02
2.196385372416546744e+00 2.476534240303348255e+01 8.350144828626955729e+00 5.667970249223700657e-02
2.273965752357928860e+00 2.462316685618059964e+01 8.438023979517019768e+00 7.073395312574169702e-02
2.354286414322418253e+00 2.441866936874156480e+01 8.557889056908017267e+00 9.280871331890866438e-02
2.437444150122221043e+00 2.418043568524855047e+01 8.681556071867337465e+00 1.217528428873854984e-01
2.523539170434766721e+00 2.393360078231524923e+01 8.781951721169214409e+00 1.557582044278945643e-01
2.612675225563328762e+00 2.369304438841528793e+01 8.844829630484763783e+00 1.921830019941825340e-01
2.704959730463135426e+00 2.346247851147104768e+01 8.872395390470586563e+00 2.276210380390362997e-01
2.800503894183631104e+00 2.323702239768853772e+01 8.877659080552184889e+00 2.585468192723701653e-01
2.899422853882877238e+00 2.300345842500560067e+01 8.875662817808116500e+00 2.823136138539499851e-01
3.001835813575589818e+00 2.273835743646222340e+01 8.878731827696022094e+00 2.976813241630135720e-01
3.107866187782013512e+00 2.241506272302271086e+01 8.897668061913332593e+00 3.040265223788302662e-01
3.217641750250736621e+00 2.202710893990061436e+01 8.942861146409253337e+00 3.003189572010060426e-01
3.331294787934673263e+00 2.161172218760178865e+01 9.012883289013323918e+00 2.875774865599242114e-01
3.448962260405758151e+00 2.124610296454575931e+01 9.075180507038211886e+00 2.739815314372417987e-01
3.570785964900463405e+00 2.101436459347858943e+01 9.080528232669099253e+00 2.721273971569831973e-01
3.696912707195027625e+00 2.096552830382736587e+01 9.015916234627759707e+00 2.893110788209560802e-01
3.827494478516312526e+00 2.108786403854907121e+01 8.919773456804772849e+00 3.250630265336953428e-01
3.962688638701477917e+00 2.132037902925931050e+01 8.849000339834805828e+00 3.660483382045875977e-01
4.102658105827192259e+00 2.158138304688887033e+01 8.848087917528626889e+00 3.827275339715428548e-01
4.247571552536898665e+00 2.180626376662392829e+01 8.905052747200830510e+00 3.524449819445750198e-01
4.397603609302719541e+00 2.199557660351644373e+01 8.949551905165289867e+00 2.836591304136928393e-01
4.552935074866948817e+00 2.216694141308351007e+01 8.919217331380735914e+00 2.118863156807816173e-01
4.713753134116723587e+00 2.227138386741237142e+01 8.789563546847841025e+00 1.748779124296113985e-01
4.880251583654432679e+00 2.227235103126920990e+01 8.579981792466874424e+00 1.861466336152441114e-01
5.052631065335682514e+00 2.219476176564544900e+01 8.362940480137247334e+00 2.281414025103958021e-01
5.231099308056263553e+00 2.206209306903527434e+01 8.222309469868299914e+00 2.759535627408413183e-01
5.415871378079474496e+00 2.193811055587609360e+01 8.213048492858892047e+00 3.135019351763343454e-01
5.607169938205459836e+00 2.191809997529525944e+01 8.348299641206136101e+00 3.334266273438500905e-01
5.805225516094900229e+00 2.202228362631962000e+01 8.605685904136979758e+00 3.298867760071899635e-01
6.010276782070384627e+00 2.228808552162443490e+01 8.881834655935360701e+00 2.911802960085421166e-01
6.222570836730231036e+00 2.267760828039769549e+01 9.063529278037776749e+00 2.350461203509504604e-01
6.442363508721374643e+00 2.296473810796847559e+01 9.193646506370221516e+00 1.873067793911528112e-01
6.669919663030123402e+00 2.291563091945590358e+01 9.277491606844908034e+00 1.735469393361876167e-01
6.905513520162329222e+00 2.253268615225067606e+01 9.233467607407455091e+00 1.758153833697141954e-01
7.149428986597579971e+00 2.193338907916934133e+01 9.069100481838809458e+00 1.625611449335150338e-01
7.401959996915643991e+00 2.142358954562948625e+01 8.808597049592673756e+00 1.377137989691296638e-01
7.663410868007458632e+00 2.143990754733012594e+01 8.432411203903946273e+00 1.496226347564376391e-01
7.934096665797492953e+00 2.197268089768472166e+01 8.138078683371706035e+00 2.120646961305655276e-01
8.214343584919427954e+00 2.257957821214609950e+01 7.996353218262179041e+00 2.690334021377610574e-01
8.504489341802679903e+00 2.295159923126252011e+01 8.032699476745825962e+00 2.900351984500983415e-01
8.804883581643464296e+00 2.291072901507757820e+01 8.353872434424772564e+00 2.633768539108414242e-01
9.115888299750823265e+00 2.263950818839336421e+01 8.793062647271732146e+00 2.196876311283266492e-01
9.437878277775382685e+00 2.239171731354206329e+01 8.916274385318263995e+00 2.152189176045440355e-01
9.771241535346497642e+00 2.212610800730687899e+01 8.791277802430972343e+00 2.452958243794469417e-01
1.011637979766207351e+01 2.187030516905795707e+01 8.679835096446208098e+00 2.567771595774217541e-01
1.047370897959449643e+01 2.181149000768991186e+01 8.601520453550005385e+00 2.051454715119266359e-01
1.084365968689610327e+01 2.213433653764875331e+01 8.585027855582207934e+00 1.555622354664506213e-01
1.122667773510813660e+01 2.240237092661498153e+01 8.581052419507134488e+00 1.658857841915443998e-01
1.162322468679852605e+01 2.245690006577727971e+01 8.614298154366888838e+00 2.123136866571279091e-01
1.203377840777589469e+01 2.229182527731603258e+01 8.656481395736236095e+00 2.163822030259712481e-01
1.245883364295007922e+01 2.216217256419727732e+01 8.762967037613542232e+00 2.152911319343451257e-01
1.289890261253308523e+01 2.214774391777871543e+01 8.770915939552317298e+00 2.636413308034072367e-01
1.335451562929898728e+01 2.214107731647779431e+01 8.620815832010876534e+00 2.603376422775942056e-01
1.382622173764655749e+01 2.227057583608567271e+01 8.686556143179885225e+00 2.220787346254171624e-01
1.431458937523478703e+01 2.227136464469462851e+01 8.705863511997858240e+00 2.028806322059987233e-01
1.482020705798858273e+01 2.220878782290493447e+01 8.532626134249952088e+00 1.642877817599782964e-01
1.534368408930012073e+01 2.225120053141566601e+01 8.662712692779123813e+00 1.686240672616202141e-01
1.588565129428052636e+01 2.237199021049334746e+01 8.663042503450800069e+00 2.377327051199815688e-01
1.644676177994663746e+01 2.257477418054975260e+01 8.696504761984670040e+00 2.289410731708799440e-01
1.702769172225899652e+01 2.230716871970017223e+01 8.588124438569124663e+00 2.149346552697528612e-01
1.762914118095947558e+01 2.192803275123928941e+01 8.434982112511949737e+00 1.760399564327183308e-01
1.825183494319043120e+01 2.204264633957493302e+01 8.480184766973490440e+00 1.898455458257674033e-01
1.889652339691209448e+01 2.255171962787964901e+01 8.820151819342285648e+00 2.291831903584914398e-01
1.956398343517063765e+01 2.206637633967700296e+01 8.877981549148273643e+00 2.406929935917911934e-01
2.025501939230666437e+01 2.215628769882954430e+01 8.727812727976367313e+00 2.189294522124674292e-01
2.097046401323231990e+01 2.241316266104017174e+01 8.428313268207986653e+00 1.850500407859313190e-01
2.171117945694503604e+01 2.237354697207387133e+01 8.527029186368327629e+00 1.982396733767178287e-01
2.247805833548724763e+01 2.199654651748721435e+01 8.721936659755304078e+00 1.737233710765747341e-01
2.327202478960408172e+01 2.247489899695573001e+01 8.718480494144525750e+00 2.105535538782143112e-01
2.409403560239524467e+01 2.233461222369921373e+01 8.601570171460586778e+00 2.365119548649958492e-01
2.494508135230315560e+01 2.204632501743211037e+01 8.550237145193513300e+00 1.958561353366292945e-01
2.582618760682675330e+01 2.219554714389946426e+01 8.750505907842985209e+00 2.234390025723024531e-01
2.673841615839948460e+01 2.234616470250558606e+01 8.688153565370726028e+00 1.918505735947764190e-01
2.768286630392067238e+01 2.217722877090313105e+01 8.561666901362514182e+00 1.878049716652749612e-01
2.866067616948252450e+01 2.239797772745958682e+01 8.584025462588872557e+00 2.235284654454026687e-01
2.967302408188870544e+01 2.216177583753075453e+01 8.732246314791581199e+00 2.015816293218781474e-01
3.072112998861759081e+01 2.236636597919510550e+01 8.653891191546456696e+00 1.927335326711086261e-01
3.180625692794120951e+01 2.219693775692329396e+01 8.583127011529530392e+00 2.171926361541630934e-01
3.292971255097152294e+01 2.226087307044877051e+01 8.661451410652421856e+00 2.051988689729737358e-01
3.409285069746813690e+01 2.221347496542227873e+01 8.581870961137262555e+00 2.090583735501582441e-01
3.529707302730651008e+01 2.218527197774206172e+01 8.679941467641167918e+00 1.828466534603404581e-01
3.654383070957258184e+01 2.237397333605501970e+01 8.556263723394380349e+00 2.304471575963364105e-01
3.783462617131930728e+01 2.215363536375453535e+01 8.692685318532845429e+00 1.818872024195243298e-01
3.917101490809260866e+01 2.221212358197881187e+01 8.643303798193951337e+00 2.174642205904497583e-01
4.055460735840830466e+01 2.229772001578933782e+01 8.683902088036820288e+00 2.136056266890610233e-01
4.198707084443910986e+01 2.220731102867781814e+01 8.549736158441891831e+00 1.869652197762391721e-01
4.347013158125025711e+01 2.237323235045862546e+01 8.718272796017618731e+00 1.970650637660873727e-01
4.500557675700499516e+01 2.218460527878633570e+01 8.672824958779525417e+00 2.087667153671643461e-01
4.659525668664682030e+01 2.221182774096149615e+01 8.683974856164333289e+00 2.057820823115207587e-01
4.824108704165372075e+01 2.226303423069825271e+01 8.632067231627733150e+00 2.039218823414436776e-01
4.994505115855140787e+01 2.233848879019469180e+01 8.651583424899516928e+00 2.068808498915070404e-01
5.170920242896759333e+01 2.218768968402531172e+01 8.595559673833690795e+00 2.063513674136830400e-01
5.353566677410726271e+01 2.220642407927250872e+01 8.702412376991922827e+00 2.083926270363682109e-01
5.542664520663104355e+01 2.227931279703549095e+01 8.622936080076573973e+00 2.013770242236007924e-01
5.738441648302398335e+01 2.228410537870226804e+01 8.646444912036777453e+00 2.088221669327411101e-01
5.941133984965031800e+01 2.217594559775501395e+01 8.602590757200694327e+00 2.033181003657045793e-01
6.150985788580505442e+01 2.222256991714943197e+01 8.619700167263882662e+00 2.012091970709708189e-01
6.368249944718585454e+01 2.223374210572714560e+01 8.677225489310764317e+00 2.078230271680875652e-01
6.593188271333551143e+01 2.214967917185527213e+01 8.675514619348120959e+00 2.006900587362997479e-01
6.826071834272386241e+01 2.230170014321648964e+01 8.612163401398394313e+00 2.022583669294261699e-01
7.067181273927495511e+01 2.229152238087185012e+01 8.678175649590478713e+00 2.074714845394293183e-01
7.316807143427193694e+01 2.219626142286736581e+01 8.621540079172525850e+00 2.104050137146167565e-01
7.575250258771917800e+01 2.221021345770124711e+01 8.636657973597262838e+00 2.124643270964894637e-01
7.842822061337676587e+01 2.227901923857476163e+01 8.651133151683776390e+00 2.031211008314721123e-01
8.119844993184015891e+01 2.228164032116540128e+01 8.668913290216288203e+00 2.107986053311405039e-01
8.406652885618322557e+01 2.228436798199036772e+01 8.627275320071575493e+00 2.068217614856210085e-01
8.703591361485166544e+01 2.228078649695406455e+01 8.643469082972217166e+00 2.103480362464866804e-01
9.011018251665016976e+01 2.225221802932024318e+01 8.609827579652332474e+00 2.018178568589761579e-01
9.329304026284688689e+01 2.226129794314236321e+01 8.602565682365849398e+00 1.985688239264809807e-01
9.658832241158698650e+01 2.226263633247595308e+01 8.609075224821651773e+00 2.068057581786084120e-01
1.000000000000000426e+02 2.219236508391334795e+01 8.629079109766244926e+00 2.010914132821519096e-01


==> anc/ethanol/ethanol_log_frac_7_nicsbuild.dat <==
1.000000000000000194e-01 -4.048622987803718765e+00 1.532636526414331790e+00 4.165556751942656732e-01
1.035321843295662486e-01 -4.324487050569494784e+00 1.639082141838509976e+00 4.165494998255527270e-01
1.071891319205127979e-01 -4.618001478780634272e+00 1.752639586117704429e+00 4.165429593819672816e-01
1.109752496412072104e-01 -4.930128550834371737e+00 1.873743223847716965e+00 4.165360391659408967e-01
1.148951000187309196e-01 -5.261858129201179679e+00 2.002847999967821480e+00 4.165287250950969189e-01
1.189534067370319748e-01 -5.614204338038138786e+00 2.140429511996980949e+00 4.165210039832670241e-01
1.231550603292825841e-01 -5.988201401335878415e+00 2.286983916416051699e+00 4.165128638747064294e-01
1.275051240713013234e-01 -6.384898530719048004e+00 2.443027639886168778e+00 4.165042944385372592e-01
1.320088400831417874e-01 -6.805353744056794163e+00 2.609096862917194670e+00 4.164952874326873777e-01
1.366716356462006621e-01 -7.250626488836940275e+00 2.785746740460314896e+00 4.164858372470716108e-01
1.414991297434576023e-01 -7.721768938233085855e+00 2.973550320764779542e+00 4.164759415376965701e-01
1.464971398307286232e-01 -8.219815823505145502e+00 3.173097120794799331e+00 4.164656019633569128e-01
1.516716888470923397e-01 -8.745772664462558410e+00 3.384991313669198476e+00 4.164548250382377192e-01
1.570290124729377679e-01 -9.300602260973445112e+00 3.609849481096621737e+00 4.164436231185301152e-01
1.625755666443794434e-01 -9.885209313836393008e+00 3.848297881826669098e+00 4.164320155344166663e-01
1.683180353330957224e-01 -1.050042305380458707e+01 4.100969185913549531e+00 4.164200298901109543e-01
1.742633386009650454e-01 -1.114697777437869597e+01 4.368498624367667560e+00 4.164077035487893097e-01
1.804186409392072588e-01 -1.182549118850179504e+01 4.651519504845271769e+00 4.163950853228904347e-01
1.867913599020782911e-01 -1.253644056298626275e+01 4.950658046740400664e+00 4.163822373909794039e-01
1.933891750455231373e-01 -1.328013662892109359e+01 5.266527493789359582e+00 4.163692374644077376e-01
2.002200371815584801e-01 -1.405669532307298653e+01 5.599721469520655859e+00 4.163561812228772085e-01
2.072921779595371938e-01 -1.486600748598308286e+01 5.950806551040889403e+00 4.163431850410525548e-01
2.146141197858404959e-01 -1.570770672850036043e+01 6.320314050255051441e+00 4.163303890256528361e-01
2.221946860939524315e-01 -1.658113578109146502e+01 6.708731009171364335e+00 4.163179603767472869e-01
2.300430119772918780e-01 -1.748531176012502897e+01 7.116490437946509928e+00 4.163060970852763831e-01
2.381685551976159276e-01 -1.841889092256051086e+01 7.543960851209339680e+00 4.162950319676308464e-01
2.465811075822603726e-01 -1.938013363420570556e+01 7.991435190324345683e+00 4.162850370310482440e-01
2.552908068239517769e-01 -2.036687044490281906e+01 8.459119256809993104e+00 4.162764281478889550e-01
2.643081486974105943e-01 -2.137647034304239924e+01 8.947119825094407730e+00 4.162695699978591901e-01
2.736439997074671115e-01 -2.240581244617952450e+01 9.455432650840311481e+00 4.162648812154404743e-01
2.833096101839325254e-01 -2.345126256645343332e+01 9.983930643504425717e+00 4.162628396494719718e-01
2.933166278390045290e-01 -2.450865625872389231e+01 1.053235252741400885e+01 4.162639876048211396e-01
3.036771118035458961e-01 -2.557329010272045977e+01 1.110029237262505930e+01 4.162689368944078039e-01
3.144035471591500319e-01 -2.663992307224761191e+01 1.168719043278344216e+01 4.162783734746481334e-01
3.255088599835058716e-01 -2.770278988610985138e+01 1.229232577883870547e+01 4.162930613800275848e-01
3.370064329271929005e-01 -2.875562819639353407e+01 1.291481126084857323e+01 4.163138456034146118e-01
3.489101213406773372e-01 -2.979172132840959009e+01 1.355359136049340307e+01 4.163416534921685619e-01
3.612342699709432114e-01 -3.080395802164001040e+01 1.420744350886176122e+01 4.163774941534761909e-01
3.739937302478797965e-01 -3.178491021349744372e+01 1.487498343182849325e+01 4.164224552776136234e-01
3.872038781812555674e-01 -3.272692934363708872e+01 1.555467504289416070e+01 4.164776967115517703e-01
4.008806328898465443e-01 -3.362226093015650008e+01 1.624484532519104008e+01 4.165444400480391440e-01
4.150404757850476578e-01 -3.446317628612297312e+01 1.694370452594562693e+01 4.166239534392575106e-01
4.297004704320842028e-01 -3.524211922646818351e+01 1.764937182518653813e+01 4.167175308233699305e-01
4.448782831127586213e-01 -3.595186450078082174e+01 1.835990643584406357e+01 4.168264647536044087e-01
4.605922041145107393e-01 -3.658568353664083617e+01 1.907334384785756143e+01 4.169520120750466186e-01
4.768611697714471576e-01 -3.713751197140535254e+01 1.978773665222629319e+01 4.170953517795799037e-01
4.937047852839003270e-01 -3.760211248679693341e+01 2.050119908442198735e+01 4.172575345145577708e-01
5.111433483440168679e-01 -3.797522575240329701e+01 2.121195412757558429e+01 4.174394233855255876e-01
5.291978735958442481e-01 -3.825370194727612017e+01 2.191838173578771176e+01 4.176416258822231997e-01
5.478901179593943516e-01 -3.843560547040269881e+01 2.261906650109024852e+01 4.178644169308950440e-01
5.672426068491979168e-01 -3.852028615368319464e+01 2.331284291866836966e+01 4.181076531941995134e-01
5.872786613189482363e-01 -3.850841159625567656e+01 2.399883632517647314e+01 4.183706787811410921e-01
6.080224261649423978e-01 -3.840195713026587754e+01 2.467649760837761619e+01 4.186522224378397272e-01
6.294988990221888070e-01 -3.820415231950512691e+01 2.534562991374479779e+01 4.189502860895422676e-01
6.517339604882425030e-01 -3.791938562344606822e+01 2.600640578855351492e+01 4.192620242971172861e-01
6.747544053110694495e-01 -3.755307170062810940e+01 2.665937346727836754e+01 4.195836138795913106e-01
6.985879746785249589e-01 -3.711148849562038521e+01 2.730545125013378538e+01 4.199101127759360397e-01
7.232633896483537939e-01 -3.660159344830069728e+01 2.794590907213722630e+01 4.202353073859655952e-01
7.488103857590024948e-01 -3.603082959512104111e+01 2.858233630078978393e+01 4.205515484131240878e-01
7.752597488629463518e-01 -3.540693277610834144e+01 2.921659443857861760e+01 4.208495769747491733e-01
8.026433522257176989e-01 -3.473775051276444259e+01 2.985075268879136701e+01 4.211183458797278512e-01
8.309941949353395474e-01 -3.403108144735258378e+01 3.048700332893979947e+01 4.213448461193637917e-01
8.603464416684505345e-01 -3.329454182294671938e+01 3.112755280143534264e+01 4.215139567447372393e-01
8.907354638610441855e-01 -3.253546288286688082e+01 3.177448399694603154e+01 4.216083491051110799e-01
9.221978823334329167e-01 -3.176082106630093094e+01 3.242958644244966138e+01 4.216084969757038503e-01
9.547716114208060212e-01 -3.097720237900929519e+01 3.309415549212605612e+01 4.214928780021734989e-01
9.884959046625585444e-01 -3.019080401301681249e+01 3.376877064706673082e+01 4.212385088271120015e-01
1.023411402105453227e+00 -2.940748001152037361e+01 3.445307730512720212e+01 4.208220512544890157e-01
1.059560179277616143e+00 -2.863284154975744400e+01 3.514561336779684098e+01 4.202218782337840408e-01
1.096985797892383818e+00 -2.787242145159221351e+01 3.584373527692666528e+01 4.194217070610203879e-01
1.135733358343105515e+00 -2.713189909194819549e+01 3.654369461224552396e+01 4.184166671063312970e-01
1.175849554052156742e+00 -2.641734708650811925e+01 3.724088077126904039e+01 4.172228547295032119e-01
1.217382727739661386e+00 -2.573540140525033237e+01 3.793016810873566413e+01 4.158912665071789472e-01
1.260382929679727537e+00 -2.509318327351379807e+01 3.860619996652404495e+01 4.145260385536928549e-01
1.304901978014402442e+00 -2.449775175890229661e+01 3.926335790719382857e+01 4.133046460684483003e-01
1.350993521198026848e+00 -2.395490390314175144e+01 3.989518978806695060e+01 4.124939933119872726e-01
1.398713102647238360e+00 -2.346733031536338387e+01 4.049329114399606055e+01 4.124520856254772494e-01
1.448118227674533687e+00 -2.303248980989994621e+01 4.104605347526038628e+01 4.136027827865558781e-01
1.499268432786045713e+00 -2.264097657640703076e+01 4.153814278704345497e+01 4.163746066869357110e-01
1.552225357427047259e+00 -2.227636645178037966e+01 4.195171122460699564e+01 4.211059734560331780e-01
1.607052818261638816e+00 -2.191725776364025435e+01 4.226983353230285445e+01 4.279361795307814464e-01
1.663816886076129320e+00 -2.154137807554686290e+01 4.248148658383053800e+01 4.367161251997069837e-01
1.722585965398787167e+00 -2.113054020243202658e+01 4.258612086808800257e+01 4.469755734036324202e-01
1.783430876931910047e+00 -2.067458947772786004e+01 4.259547122712560707e+01 4.579696267773615270e-01
1.846424942895544374e+00 -2.017287705653070518e+01 4.253135835458362379e+01 4.687988854346836209e-01
1.911644075385702912e+00 -1.963312147467815194e+01 4.242038157451004565e+01 4.785665509194503286e-01
1.979166867853557665e+00 -1.906889820906474498e+01 4.228809538820302549e+01 4.865195501717117788e-01
2.049074689815847616e+00 -1.849742535544841004e+01 4.215515859510583141e+01 4.921347693535262913e-01
2.121451784910630689e+00 -1.793854628796466599e+01 4.203621216852902620e+01 4.951485575134087491e-01
2.196385372416546744e+00 -1.741452423120761139e+01 4.194048795703993449e+01 4.955534722189404717e-01
2.273965752357928860e+00 -1.694945471828645012e+01 4.187279199201848456e+01 4.935740123423216774e-01
2.354286414322418253e+00 -1.656741178276355342e+01 4.183435946019632468e+01 4.896048828846632506e-01
2.437444150122221043e+00 -1.628972042780633345e+01 4.182382214164196910e+01 4.841016516989651297e-01
2.523539170434766721e+00 -1.613286843469314036e+01 4.183840092544855338e+01 4.774587194457963202e-01
2.612675225563328762e+00 -1.610830830547316239e+01 4.187500625099453089e+01 4.699328701680370868e-01
2.704959730463135426e+00 -1.622402164626328158e+01 4.193103228302053509e+01 4.616348270466713588e-01
2.800503894183631104e+00 -1.648653445517725302e+01 4.200499568801716777e+01 4.525662687138186646e-01
2.899422853882877238e+00 -1.690111891490518303e+01 4.209690813984556712e+01 4.426912481336346405e-01
3.001835813575589818e+00 -1.746682761904083492e+01 4.220770489341020237e+01 4.320734958423241290e-01
3.107866187782013512e+00 -1.816479864619187268e+01 4.233750612351846598e+01 4.210736562903478752e-01
3.217641750250736621e+00 -1.894653093827899681e+01 4.248334220939776174e+01 4.104447809634734212e-01
3.331294787934673263e+00 -1.973522081600651745e+01 4.263613139750869152e+01 4.011465527052694435e-01
3.448962260405758151e+00 -2.044323218320899471e+01 4.277747479763662852e+01 3.940480287761550238e-01
3.570785964900463405e+00 -2.099585119215182871e+01 4.288136368805584908e+01 3.897430096909426100e-01
3.696912707195027625e+00 -2.135472269456155914e+01 4.291616272825210388e+01 3.881718201770709697e-01
3.827494478516312526e+00 -2.153825618490319016e+01 4.283545531114290839e+01 3.883591866579019780e-01
3.962688638701477917e+00 -2.162953189444069224e+01 4.259533397392399223e+01 3.893993046089178067e-01
4.102658105827192259e+00 -2.172972097485082088e+01 4.221871689592902044e+01 3.916889348858379472e-01
4.247571552536898665e+00 -2.185316762125795620e+01 4.181068217386332009e+01 3.960451142463083385e-01
4.397603609302719541e+00 -2.189571838901259682e+01 4.149879473586719314e+01 4.019547936239939445e-01
4.552935074866948817e+00 -2.175072365892286541e+01 4.139061277758958113e+01 4.079611482749174178e-01
4.713753134116723587e+00 -2.144708546012302364e+01 4.152969528363149720e+01 4.129091371115875542e-01
4.880251583654432679e+00 -2.110549064021880739e+01 4.184477624439222865e+01 4.167184145607588652e-01
5.052631065335682514e+00 -2.078843392659068812e+01 4.219650605244844854e+01 4.210328466664292058e-01
5.231099308056263553e+00 -2.048692807990529019e+01 4.244029254881802871e+01 4.282353587823016228e-01
5.415871378079474496e+00 -2.016631518231486453e+01 4.249075531680129103e+01 4.387185061388342855e-01
5.607169938205459836e+00 -1.981385288179218307e+01 4.238682541105023915e+01 4.481501941050970439e-01
5.805225516094900229e+00 -1.952415737077726021e+01 4.220676177000766671e+01 4.519321287290593570e-01
6.010276782070384627e+00 -1.938142008020507490e+01 4.201358479012276348e+01 4.493927551084375693e-01
6.222570836730231036e+00 -1.934264505627510999e+01 4.187831067624434667e+01 4.411756270877816855e-01
6.442363508721374643e+00 -1.946908468198445874e+01 4.178597719941919308e+01 4.316151702192940198e-01
6.669919663030123402e+00 -1.975693115500119745e+01 4.165539339542253572e+01 4.271396832072629768e-01
6.905513520162329222e+00 -2.002686936453254418e+01 4.155398165730451865e+01 4.274945063181373461e-01
7.149428986597579971e+00 -2.027280928348642064e+01 4.162450119354335243e+01 4.259291145269304413e-01
7.401959996915643991e+00 -2.052771568044153838e+01 4.185567600684385070e+01 4.176253503862257799e-01
7.663410868007458632e+00 -2.077175713981070615e+01 4.206079227870258563e+01 4.087884786028546658e-01
7.934096665797492953e+00 -2.091780506689807950e+01 4.213934877267131185e+01 4.069867538815142294e-01
8.214343584919427954e+00 -2.092313191652156945e+01 4.202795862102844637e+01 4.094641348103555401e-01
8.504489341802679903e+00 -2.064191713010800910e+01 4.190541123815852131e+01 4.144928437945677446e-01
8.804883581643464296e+00 -2.031897839093726077e+01 4.189448806694990424e+01 4.273270038341235866e-01
9.115888299750823265e+00 -1.999988177052630434e+01 4.199056638142355524e+01 4.400324341939610973e-01
9.437878277775382685e+00 -1.960654196278363059e+01 4.207350065526215843e+01 4.419871763772287299e-01
9.771241535346497642e+00 -1.952392023615121630e+01 4.195338768738994872e+01 4.342264565695596601e-01
1.011637979766207351e+01 -1.977826418265050279e+01 4.178072900925566557e+01 4.263319996973274351e-01
1.047370897959449643e+01 -2.018486103383537866e+01 4.175217663879379870e+01 4.208413778243516035e-01
1.084365968689610327e+01 -2.066915334648125580e+01 4.178068091389605598e+01 4.190162519279942432e-01
1.122667773510813660e+01 -2.091933844007258259e+01 4.182003331290463422e+01 4.169905684812153512e-01
1.162322468679852605e+01 -2.062982036573767175e+01 4.196787332165321516e+01 4.205295294826966734e-01
1.203377840777589469e+01 -2.017738109306569427e+01 4.203079964118138889e+01 4.315588310547490702e-01
1.245883364295007922e+01 -1.994452206475269662e+01 4.196091209480315598e+01 4.386445189578717652e-01
1.289890261253308523e+01 -2.008865254809796497e+01 4.184931427321859587e+01 4.310292850257836927e-01
1.335451562929898728e+01 -2.026522769740921959e+01 4.189725891986632433e+01 4.234069702962280357e-01
1.382622173764655749e+01 -2.031872577111188605e+01 4.214313335933165661e+01 4.189974360379624674e-01
1.431458937523478703e+01 -2.044305633935410071e+01 4.211944549291695239e+01 4.197464174260474579e-01
1.482020705798858273e+01 -2.035196565904603361e+01 4.201088331909646456e+01 4.155331464429961597e-01
1.534368408930012073e+01 -1.999682783014029752e+01 4.204919154942364656e+01 4.199688163754135006e-01
1.588565129428052636e+01 -1.996586161100928436e+01 4.197208911264051068e+01 4.306913169263316687e-01
1.644676177994663746e+01 -2.027192036987889523e+01 4.167263544495254024e+01 4.301860661031579602e-01
1.702769172225899652e+01 -2.042391650396004721e+01 4.155886565714852310e+01 4.307303214622963949e-01
1.762914118095947558e+01 -2.042869579367009791e+01 4.190263100884894243e+01 4.283107123578659414e-01
1.825183494319043120e+01 -2.043932010706181401e+01 4.209694507947404674e+01 4.203339353967444070e-01
1.889652339691209448e+01 -2.012213342993824128e+01 4.201240904369318940e+01 4.214440204194102035e-01
1.956398343517063765e+01 -1.993354841889706819e+01 4.203229273359627172e+01 4.279163060672089292e-01
2.025501939230666437e+01 -2.013613937828136713e+01 4.200867416553617062e+01 4.259059812775842779e-01
2.097046401323231990e+01 -2.064853766828630555e+01 4.189380337336582016e+01 4.180841659813284705e-01
2.171117945694503604e+01 -2.048439388990482968e+01 4.179651856111812691e+01 4.259910999918355423e-01
2.247805833548724763e+01 -1.994168318806470808e+01 4.189824815529776458e+01 4.319101984036214925e-01
2.327202478960408172e+01 -1.996473616737680246e+01 4.197389199409455784e+01 4.242971767559629570e-01
2.409403560239524467e+01 -2.046404127715996069e+01 4.203865333548792904e+01 4.212323834444442472e-01
2.494508135230315560e+01 -2.054351177399484030e+01 4.190606616336907564e+01 4.209975612791727606e-01
2.582618760682675330e+01 -2.011481095293991928e+01 4.190040049942614075e+01 4.290108053979442837e-01
2.673841615839948460e+01 -2.003880189544643642e+01 4.189644087062134048e+01 4.302983081718691483e-01
2.768286630392067238e+01 -2.033237331263797287e+01 4.192993576000650080e+01 4.241874863631998616e-01
2.866067616948252450e+01 -2.058166941204030920e+01 4.191393916339708170e+01 4.194803422973201745e-01
2.967302408188870544e+01 -1.994119382098920212e+01 4.194708759206305615e+01 4.289884642443966278e-01
3.072112998861759081e+01 -2.011019549485474656e+01 4.210084035036679495e+01 4.234138287074686868e-01
3.180625692794120951e+01 -2.057187647391173613e+01 4.174236581673185498e+01 4.223156945809612428e-01
3.292971255097152294e+01 -2.014121829197777558e+01 4.195105746207956088e+01 4.289848697140019596e-01
3.409285069746813690e+01 -2.020227510371929469e+01 4.197906012652158125e+01 4.272464291234484013e-01
3.529707302730651008e+01 -2.029253048530200587e+01 4.188126342756237364e+01 4.193522620717133886e-01
3.654383070957258184e+01 -2.018747561785661304e+01 4.201558482846766651e+01 4.273551388012957197e-01
3.783462617131930728e+01 -2.028560130769840342e+01 4.187220519841753230e+01 4.256855512193473690e-01
3.917101490809260866e+01 -2.030423237977183604e+01 4.198379959866556987e+01 4.236093553478757490e-01
4.055460735840830466e+01 -2.018853666669133062e+01 4.200782860531784735e+01 4.235955398361480606e-01
4.198707084443910986e+01 -2.033889530569902249e+01 4.178564197215376197e+01 4.257258725581065106e-01
4.347013158125025711e+01 -2.013250273726658079e+01 4.194812628339519023e+01 4.279578752887208126e-01
4.500557675700499516e+01 -2.044548455671782605e+01 4.202683851042348095e+01 4.206114015019386532e-01
4.659525668664682030e+01 -2.005142219001521653e+01 4.202032943496747919e+01 4.274741771502251209e-01
4.824108704165372075e+01 -2.036361613085581013e+01 4.183082002521458520e+01 4.245164906863237442e-01
4.994505115855140787e+01 -2.010559528109178373e+01 4.195320369860849752e+01 4.268190567771674715e-01
5.170920242896759333e+01 -2.043414091688988421e+01 4.191787288737591410e+01 4.231924230489660932e-01
5.353566677410726271e+01 -2.016896308130165139e+01 4.192931675328576091e+01 4.281212106761698721e-01
5.542664520663104355e+01 -2.037396174844018404e+01 4.193930579479839338e+01 4.221175102793936484e-01
5.738441648302398335e+01 -2.013558685968726181e+01 4.193562345327928398e+01 4.266685596200532893e-01
5.941133984965031800e+01 -2.034712386126280137e+01 4.196616879309992498e+01 4.247012154822141783e-01
6.150985788580505442e+01 -2.023187820492082167e+01 4.201403336343675932e+01 4.255435665797940858e-01
6.368249944718585454e+01 -2.018752340628535435e+01 4.185557239018563536e+01 4.280298403091251647e-01
6.593188271333551143e+01 -2.030296631079159653e+01 4.192986070342875138e+01 4.237732700356567905e-01
6.826071834272386241e+01 -2.033643348410207352e+01 4.188582474136480016e+01 4.260031857150461954e-01
7.067181273927495511e+01 -2.015443094088362130e+01 4.195169380274576554e+01 4.265934389108895775e-01
7.316807143427193694e+01 -2.027623623592320357e+01 4.186599635810139830e+01 4.257145245425166813e-01
7.575250258771917800e+01 -2.039319514977786696e+01 4.190487441446234129e+01 4.241950498038751793e-01
7.842822061337676587e+01 -2.027085504921955916e+01 4.189761085179014799e+01 4.254032184002867756e-01
8.119844993184015891e+01 -2.017625800082214838e+01 4.197570729833063297e+01 4.272347956871515029e-01
8.406652885618322557e+01 -2.023405969178996955e+01 4.192577851497946995e+01 4.271262793548787351e-01
8.703591361485166544e+01 -2.023942020247926266e+01 4.194478680535455339e+01 4.241563996992715468e-01
9.011018251665016976e+01 -2.025159488562208310e+01 4.193059344848099101e+01 4.240760227835992935e-01
9.329304026284688689e+01 -2.032438503872294788e+01 4.195784054568022015e+01 4.243240739965549180e-01
9.658832241158698650e+01 -2.028366425481344137e+01 4.195103340065762865e+01 4.242455169806080284e-01
1.000000000000000426e+02 -2.032486390359400019e+01 4.191790335545234569e+01 4.247971527996814434e-01


==> anc/ethanol/ethanol_log_frac_8_nicsbuild.dat <==
1.000000000000000194e-01 -3.024184019860475914e+00 -6.650388740488146766e-01 7.585404964593512878e-01
1.035321843295662486e-01 -3.228871320685197333e+00 -7.110439205609959679e-01 7.586595225802940101e-01
1.071891319205127979e-01 -3.446449200387051715e+00 -7.600955012314503101e-01 7.587873139557692603e-01
1.109752496412072104e-01 -3.677588491194759168e+00 -8.123756113659430511e-01 7.589245309474362822e-01
1.148951000187309196e-01 -3.922973664710495800e+00 -8.680742232367446576e-01 7.590718857053143642e-01
1.189534067370319748e-01 -4.183299429804988812e+00 -9.273891886174299160e-01 7.592301464906678898e-01
1.231550603292825841e-01 -4.459266596701320751e+00 -9.905260537085460726e-01 7.594001423899406911e-01
1.275051240713013234e-01 -4.751577115108990057e+00 -1.057697772186353191e+00 7.595827684564007143e-01
1.320088400831417874e-01 -5.060928188241494929e+00 -1.129124300700375727e+00 7.597789913211948631e-01
1.366716356462006621e-01 -5.388005359288320584e+00 -1.205032059723636806e+00 7.599898553200308271e-01
1.414991297434576023e-01 -5.733474462828202611e+00 -1.285653241267452174e+00 7.602164891837293048e-01
1.464971398307286232e-01 -6.097972331225221865e+00 -1.371224943649720807e+00 7.604601133493041898e-01
1.516716888470923397e-01 -6.482096145831767409e+00 -1.461988112316434218e+00 7.607220479469480878e-01
1.570290124729377679e-01 -6.886391325515294426e+00 -1.558186264727760673e+00 7.610037215307718927e-01
1.625755666443794434e-01 -7.311337851425407486e+00 -1.660063976630022253e+00 7.613066806230208705e-01
1.683180353330957224e-01 -7.757334937950908227e+00 -1.767865106744425319e+00 7.616326001427192738e-01
1.742633386009650454e-01 -8.224683976521456330e+00 -1.881830737137042853e+00 7.619832948058495870e-01
1.804186409392072588e-01 -8.713569702441656517e+00 -2.002196807451163352e+00 7.623607315803140327e-01
1.867913599020782911e-01 -9.224039566553226877e+00 -2.129191422935093669e+00 7.627670432891580088e-01
1.933891750455231373e-01 -9.755981334526081739e+00 -2.263031818986995347e+00 7.632045434604112222e-01
2.002200371815584801e-01 -1.030909898830798888e+01 -2.403920968962946603e+00 7.636757425280026323e-01
2.072921779595371938e-01 -1.088288706800672934e+01 -2.552043827476492055e+00 7.641833654891646566e-01
2.146141197858404959e-01 -1.147660366938063703e+01 -2.707563208586037717e+00 7.647303711325810216e-01
2.221946860939524315e-01 -1.208924240303579012e+01 -2.870615307342594846e+00 7.653199729494496450e-01
2.300430119772918780e-01 -1.271950372685199682e+01 -3.041304884364814498e+00 7.659556618432640240e-01
2.381685551976159276e-01 -1.336576618288974139e+01 -3.219700146592675338e+00 7.666412307514545166e-01
2.465811075822603726e-01 -1.402605820307871376e+01 -3.405827373257512392e+00 7.673808012927109123e-01
2.552908068239517769e-01 -1.469803129223166316e+01 -3.599665354426662134e+00 7.681788525432258208e-01
2.643081486974105943e-01 -1.537893554884100489e+01 -3.801139730134742933e+00 7.690402520424648447e-01
2.736439997074671115e-01 -1.606559863848297454e+01 -4.010117340845624767e+00 7.699702891167329311e-01
2.833096101839325254e-01 -1.675440948427695176e+01 -4.226400724334489212e+00 7.709747105987493354e-01
2.933166278390045290e-01 -1.744130807426901342e+01 -4.449722919332625537e+00 7.720597590059289361e-01
3.036771118035458961e-01 -1.812178289503421169e+01 -4.679742761404732221e+00 7.732322132360663902e-01
3.144035471591500319e-01 -1.879087757000904801e+01 -4.916040880232078081e+00 7.744994318207527595e-01
3.255088599835058716e-01 -1.944320829374701987e+01 -5.158116628007636706e+00 7.758693987901666977e-01
3.370064329271929005e-01 -2.007299359147267026e+01 -5.405386184013170947e+00 7.773507722017054533e-01
3.489101213406773372e-01 -2.067409777832633822e+01 -5.657182088224818273e+00 7.789529354350021029e-01
3.612342699709432114e-01 -2.124008922657723630e+01 -5.912754454410350746e+00 7.806860514054330125e-01
3.739937302478797965e-01 -2.176431415639297384e+01 -6.171274097857160967e+00 7.825611199672415363e-01
3.872038781812555674e-01 -2.223998613607128405e+01 -6.431837781987717051e+00 7.845900389294171440e-01
4.008806328898465443e-01 -2.266029080825977715e+01 -6.693475739337156227e+00 7.867856693490797859e-01
4.150404757850476578e-01 -2.301850455795108630e+01 -6.955161554066400242e+00 7.891619060747780967e-01
4.297004704320842028e-01 -2.330812492818113313e+01 -7.215824404778636847e+00 7.917337549270955233e-01
4.448782831127586213e-01 -2.352300960943799168e+01 -7.474363558771763394e+00 7.945174184090351144e-01
4.605922041145107393e-01 -2.365751983608429398e+01 -7.729664884813981729e+00 7.975303924282047818e-01
4.768611697714471576e-01 -2.370666309329405408e+01 -7.980619015971086583e+00 8.007915771547020611e-01
4.937047852839003270e-01 -2.366622926270627758e+01 -8.226140654309165967e+00 8.043214057640535319e-01
5.111433483440168679e-01 -2.353291381635979818e+01 -8.465188375034614410e+00 8.081419953131958600e-01
5.291978735958442481e-01 -2.330442151074674939e+01 -8.696784170326317565e+00 8.122773242097274249e-01
5.478901179593943516e-01 -2.297954433038787059e+01 -8.920031885391605186e+00 8.167534404271251658e-01
5.672426068491979168e-01 -2.255820825375320382e+01 -9.134133653769520578e+00 8.215987035017442430e-01
5.872786613189482363e-01 -2.204148479514439529e+01 -9.338403446678878339e+00 8.268440610489231624e-01
6.080224261649423978e-01 -2.143156519324321252e+01 -9.532276920165088541e+00 8.325233566469867341e-01
6.294988990221888070e-01 -2.073169748705585747e+01 -9.715316877003832730e+00 8.386736599738859876e-01
6.517339604882425030e-01 -1.994608939464038500e+01 -9.887213854693829518e+00 8.453356015738890950e-01
6.747544053110694495e-01 -1.907978268254077747e+01 -1.004778159684044248e+01 8.525536830640354502e-01
6.985879746785249589e-01 -1.813850733575441865e+01 -1.019694744732978720e+01 8.603765185134351068e-01
7.232633896483537939e-01 -1.712852604480422158e+01 -1.033473800609803916e+01 8.688569437475579527e-01
7.488103857590024948e-01 -1.605648106926571472e+01 -1.046126068442109869e+01 8.780519073606245506e-01
7.752597488629463518e-01 -1.492925621467382946e+01 -1.057668208752402883e+01 8.880220308633890447e-01
8.026433522257176989e-01 -1.375386634320020995e+01 -1.068120444330685359e+01 8.988306978863104257e-01
8.309941949353395474e-01 -1.253738548140504783e+01 -1.077504163195113129e+01 9.105425091046752684e-01
8.603464416684505345e-01 -1.128692221612534752e+01 -1.085839684562318830e+01 9.232209314167720837e-01
8.907354638610441855e-01 -1.000964774746194053e+01 -1.093144467675407405e+01 9.369249956719707395e-01
9.221978823334329167e-01 -8.712877756738445001e+00 -1.099432171407555359e+01 9.517049847935289408e-01
9.547716114208060212e-01 -7.404204169669445612e+00 -1.104713175255871427e+01 9.675972373982881791e-01
9.884959046625585444e-01 -6.091666946829305651e+00 -1.108997463207410306e+01 9.846184994019281378e-01
1.023411402105453227e+00 -4.783949274880600733e+00 1.113836488552590964e+01 9.972431190150418123e-01
1.059560179277616143e+00 -3.490572248800263733e+00 1.126912336972130646e+01 9.782516893292066973e-01
1.096985797892383818e+00 -2.222057979079370416e+00 1.139708338745905891e+01 9.586394638604719409e-01
1.135733358343105515e+00 -9.900239730176659814e-01 1.152289099484152501e+01 9.385363870201272052e-01
1.175849554052156742e+00 1.928325979348493036e-01 1.164817987102290786e+01 9.180764712613911360e-01
1.217382727739661386e+00 1.312904636337293818e+00 1.177613879984256684e+01 8.973823140114287611e-01
1.260382929679727537e+00 2.356044737888353779e+00 1.191207613390820441e+01 8.765517538085086935e-01
1.304901978014402442e+00 3.308182673059177237e+00 1.206378815149035511e+01 8.556538653658903870e-01
1.350993521198026848e+00 4.156236577973878354e+00 1.224146337522359040e+01 8.347419911283608940e-01
1.398713102647238360e+00 4.889342609969781428e+00 1.245684403804391671e+01 8.138878305005468050e-01
1.448118227674533687e+00 5.500362794133800470e+00 1.272147859647408374e+01 7.932313208177449448e-01
1.499268432786045713e+00 5.987500724744283964e+00 1.304417140151807786e+01 7.730282302332377453e-01
1.552225357427047259e+00 6.355672602903820412e+00 1.342813259145252225e+01 7.536686215634217367e-01
1.607052818261638816e+00 6.617123218676352003e+00 1.386871031650433750e+01 7.356445393745005834e-01
1.663816886076129320e+00 6.790776286558295460e+00 1.435271436696752190e+01 7.194670005109029542e-01
1.722585965398787167e+00 6.900084846548506512e+00 1.485999824259675606e+01 7.055587386858964694e-01
1.783430876931910047e+00 6.969688973375709473e+00 1.536713612408941110e+01 6.941614939968565601e-01
1.846424942895544374e+00 7.021779639844498710e+00 1.585202176995687040e+01 6.852873786928175281e-01
1.911644075385702912e+00 7.073352524397286345e+00 1.629759385361644775e+01 6.787230580093369658e-01
1.979166867853557665e+00 7.135216569101685558e+00 1.669316879337782211e+01 6.740778498955750653e-01
2.049074689815847616e+00 7.212688277447135476e+00 1.703313181549534150e+01 6.708567711655166743e-01
2.121451784910630689e+00 7.306773161818022722e+00 1.731447650170780506e+01 6.685324771753464734e-01
2.196385372416546744e+00 7.414184361131749057e+00 1.753572833279435983e+01 6.665884639243396803e-01
2.273965752357928860e+00 7.525771925880214042e+00 1.769861193416756606e+01 6.645312591342299458e-01
2.354286414322418253e+00 7.625678520640267521e+00 1.781001049138940218e+01 6.619350433645559972e-01
2.437444150122221043e+00 7.694829697042216310e+00 1.787876068638868432e+01 6.586166132781905436e-01
2.523539170434766721e+00 7.718147815719924587e+00 1.790605281018028450e+01 6.548925226912555297e-01
2.612675225563328762e+00 7.687465978924278964e+00 1.787902514412095556e+01 6.515984067591327200e-01
2.704959730463135426e+00 7.593151773830171258e+00 1.777937798685699278e+01 6.496094344353541272e-01
2.800503894183631104e+00 7.411898468464445777e+00 1.760162390847652247e+01 6.492010493897633072e-01
2.899422853882877238e+00 7.108002315547389038e+00 1.735952812190110350e+01 6.499812846810510969e-01
3.001835813575589818e+00 6.652830012445334340e+00 1.707203203216651843e+01 6.515932101492704076e-01
3.107866187782013512e+00 6.048740978087490561e+00 1.674517816464764408e+01 6.545781421610762374e-01
3.217641750250736621e+00 5.344336897418997090e+00 1.636960748011646771e+01 6.606935466399211920e-01
3.331294787934673263e+00 4.634882569757163395e+00 1.593774616684016721e+01 6.723028015920530231e-01
3.448962260405758151e+00 4.033568740712437872e+00 1.546737360133880834e+01 6.908991814545907273e-01
3.570785964900463405e+00 3.607581666346427074e+00 1.500566876894348667e+01 7.159914245616268991e-01
3.696912707195027625e+00 3.338554194645052320e+00 1.460535224749780170e+01 7.452939532619158314e-01
3.827494478516312526e+00 3.169236222215417342e+00 1.430348600621579536e+01 7.750946522716479770e-01
3.962688638701477917e+00 3.045682256916812491e+00 1.411844069648285505e+01 8.015965476863662342e-01
4.102658105827192259e+00 2.898550579904885183e+00 1.404620318155695102e+01 8.242619821143251091e-01
4.247571552536898665e+00 2.713643192910752955e+00 1.408077527685323815e+01 8.452320743736090325e-01
4.397603609302719541e+00 2.626955497642353254e+00 1.424740758114117511e+01 8.613119358009423410e-01
4.552935074866948817e+00 2.786009607342258221e+00 1.456406871570810502e+01 8.637151376948398740e-01
4.713753134116723587e+00 3.135297742491141459e+00 1.497280597726387974e+01 8.499819661247232094e-01
4.880251583654432679e+00 3.519856917839593979e+00 1.538132028067934698e+01 8.196049630389078411e-01
5.052631065335682514e+00 3.896929530571803912e+00 1.574877970594907950e+01 7.720445915740665743e-01
5.231099308056263553e+00 4.282629853178814727e+00 1.605147284542807284e+01 7.240609286459456229e-01
5.415871378079474496e+00 4.709573787763539521e+00 1.628407590071411448e+01 6.948792220910795514e-01
5.607169938205459836e+00 5.159368882981099524e+00 1.646139431145505228e+01 6.866391010536416761e-01
5.805225516094900229e+00 5.551212257603737044e+00 1.654052994890046691e+01 6.901688134920882511e-01
6.010276782070384627e+00 5.781747181901102373e+00 1.647645666788017849e+01 6.958308259389331951e-01
6.222570836730231036e+00 5.792099649794015370e+00 1.626854291073135528e+01 7.024846316135112678e-01
6.442363508721374643e+00 5.620554762794040649e+00 1.593363284206768071e+01 7.102772022054119061e-01
6.669919663030123402e+00 5.329925910610397999e+00 1.561308256669994776e+01 7.165319708142913191e-01
6.905513520162329222e+00 4.936603912418866535e+00 1.536220175111532704e+01 7.253105157900368027e-01
7.149428986597579971e+00 4.425483826452333957e+00 1.510074660927683610e+01 7.348228175671595030e-01
7.401959996915643991e+00 3.939626884429869857e+00 1.497101091186909905e+01 7.390532884753540088e-01
7.663410868007458632e+00 3.693380476001472790e+00 1.503356942062016799e+01 7.388189277922052600e-01
7.934096665797492953e+00 3.611327671798850947e+00 1.513761206488536359e+01 7.423220408330741815e-01
8.214343584919427954e+00 3.637111013111476776e+00 1.527709317081889040e+01 7.435832308437904103e-01
8.504489341802679903e+00 4.027765143664351122e+00 1.559360161556264046e+01 7.292819040920150986e-01
8.804883581643464296e+00 4.689070604948685883e+00 1.585441310855343922e+01 7.205762745079334897e-01
9.115888299750823265e+00 5.205985324805538106e+00 1.593331397916806047e+01 7.251376519660074349e-01
9.437878277775382685e+00 5.348809455544647484e+00 1.604193196388402853e+01 7.224548037399205480e-01
9.771241535346497642e+00 5.056577931697426642e+00 1.598483166109707376e+01 7.261727658208104730e-01
1.011637979766207351e+01 4.561475710798988281e+00 1.573719967277594378e+01 7.428837838389812376e-01
1.047370897959449643e+01 4.080476811248456848e+00 1.539435832885229516e+01 7.510223909753616089e-01
1.084365968689610327e+01 3.896658403722959463e+00 1.511434433508349251e+01 7.526900290629624513e-01
1.122667773510813660e+01 4.272769207963763805e+00 1.496216820263369129e+01 7.456504587152044117e-01
1.162322468679852605e+01 4.695654284790354183e+00 1.517801537199194328e+01 7.263038584575801648e-01
1.203377840777589469e+01 4.786078322355411530e+00 1.563891768605982158e+01 7.066924780944484619e-01
1.245883364295007922e+01 4.692641904404154296e+00 1.606501679847777098e+01 7.196522706165985328e-01
1.289890261253308523e+01 4.490580900991758995e+00 1.615122815978888227e+01 7.249216328996926917e-01
1.335451562929898728e+01 4.677831877152425655e+00 1.569366148425293339e+01 7.419667403197166555e-01
1.382622173764655749e+01 4.499281203752675040e+00 1.530526188361760909e+01 7.564273173033080333e-01
1.431458937523478703e+01 4.105230618625347994e+00 1.524625248494857388e+01 7.478710487288059428e-01
1.482020705798858273e+01 4.252437762076350936e+00 1.541569180491418223e+01 7.319153599425617385e-01
1.534368408930012073e+01 4.581083439653606426e+00 1.556640773382549625e+01 7.242884389878005980e-01
1.588565129428052636e+01 4.873170091818937344e+00 1.578904050929501501e+01 7.090244917117735080e-01
1.644676177994663746e+01 4.884804195490164425e+00 1.584316656876393736e+01 7.078752647823429722e-01
1.702769172225899652e+01 4.527136444627135603e+00 1.558696705691076190e+01 7.364386280861258127e-01
1.762914118095947558e+01 4.000145761338463224e+00 1.532205451746014546e+01 7.588104672408392259e-01
1.825183494319043120e+01 4.315526854522732769e+00 1.529833332167084947e+01 7.427451334628716317e-01
1.889652339691209448e+01 4.715141455647858137e+00 1.549942837519627048e+01 7.447238935778578428e-01
1.956398343517063765e+01 4.932103680677910162e+00 1.585932522347768447e+01 7.237493329805645415e-01
2.025501939230666437e+01 4.386218297347887152e+00 1.577406653211152232e+01 7.124806867360059526e-01
2.097046401323231990e+01 4.244620272021768947e+00 1.538401978198097986e+01 7.357256101285825078e-01
2.171117945694503604e+01 4.378269425911747170e+00 1.530017827426269328e+01 7.542671652635581925e-01
2.247805833548724763e+01 4.734013026720254480e+00 1.571888545938151616e+01 7.173003727166314958e-01
2.327202478960408172e+01 4.796217638245941828e+00 1.576676456431524898e+01 7.281506454985426924e-01
2.409403560239524467e+01 4.396370834264785366e+00 1.547276784493048396e+01 7.228785769203067701e-01
2.494508135230315560e+01 4.064067587507828705e+00 1.546910786043957486e+01 7.452458189126304200e-01
2.582618760682675330e+01 4.734654836531194455e+00 1.554200682409306467e+01 7.419903737336834837e-01
2.673841615839948460e+01 4.841721632393311658e+00 1.570993029734970570e+01 7.262747161184223144e-01
2.768286630392067238e+01 4.337491450000142024e+00 1.546828828005985201e+01 7.315124448899702481e-01
2.866067616948252450e+01 4.324940024718741505e+00 1.550680926869746834e+01 7.291231444304214770e-01
2.967302408188870544e+01 4.701261854565731646e+00 1.570776333696865379e+01 7.321115111345322113e-01
3.072112998861759081e+01 4.670973223808241315e+00 1.556605544534683361e+01 7.361513741753762385e-01
3.180625692794120951e+01 4.220223619481795474e+00 1.541201622205209532e+01 7.301011222742919138e-01
3.292971255097152294e+01 4.692772870397496909e+00 1.569597870292792585e+01 7.304707206963048094e-01
3.409285069746813690e+01 4.552199074106160204e+00 1.553087435220141899e+01 7.383461653769523014e-01
3.529707302730651008e+01 4.375882536417861068e+00 1.546595916055821363e+01 7.371395927304780216e-01
3.654383070957258184e+01 4.719777094704998177e+00 1.572397136201367118e+01 7.170861172689863006e-01
3.783462617131930728e+01 4.450818770720443851e+00 1.544990041019603133e+01 7.415455043970170523e-01
3.917101490809260866e+01 4.513437696994764714e+00 1.556042950733970898e+01 7.318126513135770894e-01
4.055460735840830466e+01 4.583974967073953799e+00 1.564683578756615745e+01 7.272607376504712784e-01
4.198707084443910986e+01 4.336022753715138123e+00 1.543158869190254734e+01 7.418113447612013633e-01
4.347013158125025711e+01 4.714448667813954330e+00 1.566820168312657380e+01 7.250498935069193962e-01
4.500557675700499516e+01 4.338607661483689704e+00 1.547789354110162385e+01 7.384382772191382394e-01
4.659525668664682030e+01 4.689744299277736950e+00 1.563416188531966888e+01 7.348247802227245717e-01
4.824108704165372075e+01 4.389461923519113462e+00 1.549697924882686806e+01 7.325182348391976461e-01
4.994505115855140787e+01 4.656288105827897539e+00 1.561365432663492037e+01 7.362611241831693576e-01
5.170920242896759333e+01 4.305640155690132254e+00 1.547877836791481698e+01 7.317142453537573976e-01
5.353566677410726271e+01 4.678261453548977045e+00 1.563814569290791567e+01 7.281794621638683074e-01
5.542664520663104355e+01 4.382383304258446799e+00 1.547022429254672105e+01 7.341929816227046324e-01
5.738441648302398335e+01 4.647912697946713578e+00 1.560077487328623391e+01 7.287428909956154000e-01
5.941133984965031800e+01 4.416544102517296011e+00 1.552033483230991706e+01 7.323140184193879243e-01
6.150985788580505442e+01 4.520869690535922025e+00 1.557062618703286105e+01 7.303185602742097160e-01
6.368249944718585454e+01 4.612976440956413349e+00 1.560918286272482725e+01 7.273069241058897072e-01
6.593188271333551143e+01 4.457051674076938141e+00 1.549179581423548946e+01 7.357140452012438381e-01
6.826071834272386241e+01 4.522151222222485778e+00 1.560094502315893550e+01 7.279514238383080205e-01
7.067181273927495511e+01 4.624416765661480078e+00 1.563819521730486883e+01 7.306907802607234270e-01
7.316807143427193694e+01 4.474448130398029910e+00 1.555048930723780742e+01 7.324331683471949628e-01
7.575250258771917800e+01 4.406421549073884059e+00 1.548392886732897367e+01 7.370222470955311023e-01
7.842822061337676587e+01 4.540023652830663003e+00 1.557095769720982403e+01 7.307174738203898734e-01
8.119844993184015891e+01 4.641610209417984301e+00 1.561104022156438731e+01 7.330040208982487870e-01
8.406652885618322557e+01 4.610663595540257731e+00 1.562636840706491270e+01 7.284883512379545234e-01
8.703591361485166544e+01 4.500461217820553195e+00 1.561375360141755664e+01 7.314000400138751523e-01
9.011018251665016976e+01 4.494388032961800228e+00 1.555137162335091716e+01 7.305929511468103321e-01
9.329304026284688689e+01 4.503528162895690024e+00 1.550225854254495417e+01 7.336088373037181753e-01
9.658832241158698650e+01 4.478652833154815660e+00 1.551028664057594497e+01 7.371522822554174015e-01
1.000000000000000426e+02 4.456456575652397056e+00 1.550220534919292170e+01 7.385726635308808019e-01


==> anc/ethanol/ethanol_log_frac_9_nicsbuild.dat <==
1.000000000000000194e-01 -2.225260587934010825e+00 -1.546030708935146825e+00 9.668397371857445632e-01
1.035321843295662486e-01 -2.358229876503097344e+00 -1.650991272854386294e+00 9.671340939392814029e-01
1.071891319205127979e-01 -2.496984664293611988e+00 -1.762615469628293852e+00 9.674473958907779947e-01
1.109752496412072104e-01 -2.641433889979714511e+00 -1.881259723977047660e+00 9.677806832581231644e-01
1.148951000187309196e-01 -2.791416415667105966e+00 -2.007289745958179772e+00 9.681350251047620148e-01
1.189534067370319748e-01 -2.946689063853467960e+00 -2.141079180324895859e+00 9.685115150477777712e-01
1.231550603292825841e-01 -3.106913278949152701e+00 -2.283007945006167549e+00 9.689112658241038067e-01
1.275051240713013234e-01 -3.271640336136866001e+00 -2.433460221829967018e+00 9.693354025365256144e-01
1.320088400831417874e-01 -3.440295034780957995e+00 -2.592822060995181310e+00 9.697850543804554801e-01
1.366716356462006621e-01 -3.612157834256536137e+00 -2.761478559728928861e+00 9.702613446307719602e-01
1.414991297434576023e-01 -3.786345418270399055e+00 -2.939810575243618551e+00 9.707653786465669787e-01
1.464971398307286232e-01 -3.961789710933228736e+00 -3.128190932765953391e+00 9.712982296288265038e-01
1.516716888470923397e-01 -4.137215415579682087e+00 -3.326980091311641186e+00 9.718609218443247100e-01
1.570290124729377679e-01 -4.311116207276959322e+00 -3.536521233340652159e+00 9.724544110104135219e-01
1.625755666443794434e-01 -4.481729783783859666e+00 -3.757134749786711581e+00 9.730795615162133316e-01
1.683180353330957224e-01 -4.647012069026868808e+00 -3.989112099597831751e+00 9.737371201465515602e-01
1.742633386009650454e-01 -4.804610969389852215e+00 -4.232709033248731600e+00 9.744276859676257452e-01
1.804186409392072588e-01 -4.951840207320704401e+00 -4.488138183119898983e+00 9.751516760413062590e-01
1.867913599020782911e-01 -5.085653899489583907e+00 -4.755561040591637756e+00 9.759092866518187526e-01
1.933891750455231373e-01 -5.202622707649372735e+00 -5.035079360560272832e+00 9.767004497682886255e-01
2.002200371815584801e-01 -5.298912567998512735e+00 -5.326726059180166395e+00 9.775247845267837077e-01
2.072921779595371938e-01 -5.370267196212246574e+00 -5.630455700177953382e+00 9.783815436074447813e-01
2.146141197858404959e-01 -5.411995765389764124e+00 -5.946134699141236268e+00 9.792695545123349943e-01
2.221946860939524315e-01 -5.418967355501109751e+00 -6.273531413582514205e+00 9.801871559241324139e-01
2.300430119772918780e-01 -5.385613965062785446e+00 -6.612306328864306693e+00 9.811321295577275503e-01
2.381685551976159276e-01 -5.305944044857668018e+00 -6.962002595388719683e+00 9.821016282118816276e-01
2.465811075822603726e-01 -5.173568641831487014e+00 -7.322037219514053064e+00 9.830921010983671993e-01
2.552908068239517769e-01 -4.981742307111987067e+00 -7.691693257581499132e+00 9.840992179775445159e-01
2.643081486974105943e-01 -4.723420899706899156e+00 -8.070113406758295582e+00 9.851177941687525585e-01
2.736439997074671115e-01 -4.391338277689057712e+00 -8.456295424981199460e+00 9.861417191291530493e-01
2.833096101839325254e-01 -3.978103580035822429e+00 -8.849089841288265035e+00 9.871638920011180929e-01
2.933166278390045290e-01 -3.476320332702462768e+00 -9.247200432851137464e+00 9.881761682946252900e-01
3.036771118035458961e-01 -2.878727932149603763e+00 -9.649187941124946377e+00 9.891693226649924675e-01
3.144035471591500319e-01 -2.178365144675751264e+00 -1.005347747158743843e+01 9.901330335141749206e-01
3.255088599835058716e-01 -1.368754097758448696e+00 -1.045836996447217793e+01 9.910558958094358717e-01
3.370064329271929005e-01 -4.441018343898080478e-01 -1.086205803330166653e+01 9.919254689691988647e-01
3.489101213406773372e-01 6.004851191316387116e-01 -1.126264634061463710e+01 9.927283667855816285e-01
3.612342699709432114e-01 1.768779499127958843e+00 -1.165817651479102146e+01 9.934503959722121857e-01
3.739937302478797965e-01 3.063213531558988567e+00 -1.204665640963114548e+01 9.940767488779918004e-01
3.872038781812555674e-01 4.484670575360265588e+00 -1.242609327419208398e+01 9.945922540180767157e-01
4.008806328898465443e-01 6.032299637478568677e+00 -1.279453014315699022e+01 9.949816852065337391e-01
4.150404757850476578e-01 7.703365276984778909e+00 -1.315008449099602572e+01 9.952301261639315832e-01
4.297004704320842028e-01 9.493145786841596490e+00 -1.349098793401977581e+01 9.953233825753109443e-01
4.448782831127586213e-01 1.139489198918605695e+01 -1.381562553462622134e+01 9.952484279257697297e-01
4.605922041145107393e-01 1.339985730054761071e+01 -1.412257308571260950e+01 9.949938635029839107e-01
4.768611697714471576e-01 1.549740678349424172e+01 -1.441063065538294552e+01 9.945503674489750701e-01
4.937047852839003270e-01 1.767520867877772162e+01 -1.467885067614525951e+01 9.939111036156865753e-01
5.111433483440168679e-01 1.991950653735858268e+01 -1.492655898782146906e+01 9.930720593468980173e-01
5.291978735958442481e-01 2.221546385639623011e+01 -1.515336750107670127e+01 9.920322832739073560e-01
5.478901179593943516e-01 2.454756656815180449e+01 -1.535917754027093984e+01 9.907940006462144789e-01
5.672426068491979168e-01 2.690006250183912684e+01 -1.554417343922440509e+01 9.893625949495318261e-01
5.872786613189482363e-01 2.925741180650131312e+01 -1.570880657666378966e+01 9.877464600890893953e-01
6.080224261649423978e-01 3.160471906671017450e+01 -1.585377071103041402e+01 9.859567456702038601e-01
6.294988990221888070e-01 3.392811712899116827e+01 -1.597997015641685437e+01 9.840070361611223948e-01
6.517339604882425030e-01 3.621507491738898210e+01 -1.608848297330615651e+01 9.819130191964974275e-01
6.747544053110694495e-01 3.845460685290490233e+01 -1.618052186588513308e+01 9.796922044603574298e-01
6.985879746785249589e-01 4.063736962948019027e+01 -1.625739581850847770e+01 9.773637476937763191e-01
7.232633896483537939e-01 4.275564240641799074e+01 -1.632047560732610947e+01 9.749484099571826823e-01
7.488103857590024948e-01 4.480319802793972173e+01 -1.637116613328849013e+01 9.724686368229886746e-01
7.752597488629463518e-01 4.677508453067247274e+01 -1.641088798730341125e+01 9.699486738305318489e-01
8.026433522257176989e-01 4.866734662540665113e+01 -1.644106973012743111e+01 9.674145439542025660e-01
8.309941949353395474e-01 5.047672452667353582e+01 -1.646315101907035228e+01 9.648936042622329179e-01
8.603464416684505345e-01 5.220037074429026092e+01 -1.647859496089125031e+01 9.624132813913873763e-01
8.907354638610441855e-01 5.383562248275033113e+01 -1.648890604115308633e+01 9.599984736392082052e-01
9.221978823334329167e-01 5.537985676103195942e+01 -1.649564797638880975e+01 9.576670220666722022e-01
9.547716114208060212e-01 5.683043717756163460e+01 -1.650045438703244116e+01 9.554226206178576541e-01
9.884959046625585444e-01 5.818473766879739628e+01 -1.650502504597903197e+01 9.532445893585363983e-01
1.023411402105453227e+00 5.944020506972619700e+01 -1.651110247699058675e+01 9.510741198301149169e-01
1.059560179277616143e+00 6.059440714033188868e+01 -1.652042860537333269e+01 9.487969796566909642e-01
1.096985797892383818e+00 6.164501541299362231e+01 -1.653468933981194056e+01 9.462233207030895654e-01
1.135733358343105515e+00 6.258969974224212507e+01 -1.655546593744568185e+01 9.430662740233743957e-01
1.175849554052156742e+00 6.342596395367895212e+01 -1.658422388300611061e+01 9.389225344451737065e-01
1.217382727739661386e+00 6.415101891036802328e+01 -1.662237823085278166e+01 9.332602139158433507e-01
1.260382929679727537e+00 6.476184767123302777e+01 -1.667146997673333431e+01 9.254219179229745684e-01
1.304901978014402442e+00 6.525563444621668907e+01 -1.673345754919776596e+01 9.146541556063210177e-01
1.350993521198026848e+00 6.563067145769464616e+01 -1.681105917495696644e+01 9.001769405988830908e-01
1.398713102647238360e+00 6.588770914824371516e+01 -1.690798346529148688e+01 8.813067123031170791e-01
1.448118227674533687e+00 6.603149783670281181e+01 -1.702880808131344281e+01 8.576351420705675688e-01
1.499268432786045713e+00 6.607205786264334790e+01 -1.717830412985808408e+01 8.292392077933220529e-01
1.552225357427047259e+00 6.602512391880509313e+01 -1.736023124052235289e+01 7.968574608271874471e-01
1.607052818261638816e+00 6.591133756896928730e+01 -1.757598465219879103e+01 7.619388068473459397e-01
1.663816886076129320e+00 6.575412410416673481e+01 -1.782372332655431535e+01 7.264917889844374477e-01
1.722585965398787167e+00 6.557666823932173372e+01 -1.809849312396350740e+01 6.927466830464683589e-01
1.783430876931910047e+00 6.539877451402909969e+01 -1.839337975301794614e+01 6.627434530006022229e-01
1.846424942895544374e+00 6.523444503597376354e+01 -1.870119426719944045e+01 6.379994469148491110e-01
1.911644075385702912e+00 6.509067265594477192e+01 -1.901596677173205308e+01 6.193576234487087051e-01
1.979166867853557665e+00 6.496743819019684452e+01 -1.933369366015306667e+01 6.070109544237543009e-01
2.049074689815847616e+00 6.485860788738038707e+01 -1.965214189290544766e+01 6.006181976242369602e-01
2.121451784910630689e+00 6.475362169048180760e+01 -1.996978664062837794e+01 5.994156570325148703e-01
2.196385372416546744e+00 6.464030736742448369e+01 -2.028409685312244903e+01 6.022769015281295157e-01
2.273965752357928860e+00 6.450901193149714175e+01 -2.058970819198358981e+01 6.077436131368957328e-01
2.354286414322418253e+00 6.435676724693178130e+01 -2.087789811077398383e+01 6.141255819665361049e-01
2.437444150122221043e+00 6.418846044988889332e+01 -2.113939500719315845e+01 6.197893528458886525e-01
2.523539170434766721e+00 6.401360837257745118e+01 -2.137011618250705425e+01 6.235833909976179479e-01
2.612675225563328762e+00 6.384372250205660748e+01 -2.157309713765588555e+01 6.250145937227745696e-01
2.704959730463135426e+00 6.369731770261495285e+01 -2.174832936551864293e+01 6.238476798973612292e-01
2.800503894183631104e+00 6.360624985336423975e+01 -2.187674419691800409e+01 6.196174961528903014e-01
2.899422853882877238e+00 6.360406769893688761e+01 -2.192140522414255344e+01 6.119761198309429107e-01
3.001835813575589818e+00 6.369727066552452044e+01 -2.185372622534672615e+01 6.017084858382213408e-01
3.107866187782013512e+00 6.385317556014243934e+01 -2.167554317899195127e+01 5.912226415845214245e-01
3.217641750250736621e+00 6.401999021856816796e+01 -2.141029959073280509e+01 5.839552838751301822e-01
3.331294787934673263e+00 6.414765909377835840e+01 -2.108045655014424824e+01 5.830487486995186153e-01
3.448962260405758151e+00 6.418930814008074037e+01 -2.070250821643221428e+01 5.895948251368736681e-01
3.570785964900463405e+00 6.411049602072519349e+01 -2.030013321117070291e+01 6.013704573713919421e-01
3.696912707195027625e+00 6.391987526053076607e+01 -1.991203880778065383e+01 6.143861154633563082e-01
3.827494478516312526e+00 6.367545900348168431e+01 -1.958087648577213002e+01 6.272019198696376918e-01
3.962688638701477917e+00 6.343708412079265457e+01 -1.933038631719435330e+01 6.427792551522082398e-01
4.102658105827192259e+00 6.323142767849751067e+01 -1.914577400933976747e+01 6.640027933031523721e-01
4.247571552536898665e+00 6.307839707639771376e+01 -1.898607068761437233e+01 6.875981012001026738e-01
4.397603609302719541e+00 6.300704720841108752e+01 -1.884538430512812113e+01 7.048112194372974093e-01
4.552935074866948817e+00 6.304368807591063018e+01 -1.877213748742355648e+01 7.087008294199250713e-01
4.713753134116723587e+00 6.318257375749345783e+01 -1.878556035757927134e+01 7.013541468972372961e-01
4.880251583654432679e+00 6.334309994281417033e+01 -1.886786009329812686e+01 6.923596627122041713e-01
5.052631065335682514e+00 6.346233738677955216e+01 -1.903505863616229732e+01 6.862041124195196184e-01
5.231099308056263553e+00 6.358405539840124021e+01 -1.928288579341730724e+01 6.811650047290102039e-01
5.415871378079474496e+00 6.377641574166585059e+01 -1.953651882888235036e+01 6.777760337851114203e-01
5.607169938205459836e+00 6.405496872271318409e+01 -1.974071464844642776e+01 6.780231857364684700e-01
5.805225516094900229e+00 6.427750661213411831e+01 -1.987422806172460810e+01 6.800924921515664190e-01
6.010276782070384627e+00 6.429715822492248378e+01 -1.992418787863159935e+01 6.758557332110565197e-01
6.222570836730231036e+00 6.416189963540000463e+01 -1.990815473784157064e+01 6.623523640863872020e-01
6.442363508721374643e+00 6.392058952534299721e+01 -1.987119902774077929e+01 6.422906214364648703e-01
6.669919663030123402e+00 6.367090623943884253e+01 -1.987296302074412324e+01 6.181579123194251846e-01
6.905513520162329222e+00 6.345510601348223645e+01 -1.987315945135193829e+01 6.021000949389930801e-01
7.149428986597579971e+00 6.322538541615313079e+01 -1.984673129692752980e+01 6.004820685621916621e-01
7.401959996915643991e+00 6.305380196407642046e+01 -1.973741825188439236e+01 6.178596698135170318e-01
7.663410868007458632e+00 6.292061176080483165e+01 -1.960538545566612356e+01 6.458449862012312082e-01
7.934096665797492953e+00 6.291531250291156852e+01 -1.963517269581198832e+01 6.650239414477009392e-01
8.214343584919427954e+00 6.310410932204641909e+01 -1.971349387375457241e+01 6.771337214158617002e-01
8.504489341802679903e+00 6.340146781146030008e+01 -1.970297002347022186e+01 6.743464494686918220e-01
8.804883581643464296e+00 6.378517305581701180e+01 -1.965288655090945724e+01 6.622167630309315767e-01
9.115888299750823265e+00 6.413948632335542754e+01 -1.967848908229834848e+01 6.501257219124692011e-01
9.437878277775382685e+00 6.433487640339635050e+01 -1.980654447531242113e+01 6.500017693878946679e-01
9.771241535346497642e+00 6.414935807776089405e+01 -1.990918529448970276e+01 6.588255173761630168e-01
1.011637979766207351e+01 6.350874325275040633e+01 -1.998407838245691437e+01 6.590007824121808522e-01
1.047370897959449643e+01 6.288005729379121789e+01 -1.988836506603460919e+01 6.547323247407880187e-01
1.084365968689610327e+01 6.287575718061182073e+01 -1.964102947090050577e+01 6.487663465363154858e-01
1.122667773510813660e+01 6.343059918030045452e+01 -1.948111027792885608e+01 6.465493464966440840e-01
1.162322468679852605e+01 6.380817558145090374e+01 -1.935882821265742848e+01 6.577442139065645677e-01
1.203377840777589469e+01 6.387232094639070823e+01 -1.946941342866763591e+01 6.705788291363470321e-01
1.245883364295007922e+01 6.378249279306155017e+01 -1.976498708256422532e+01 6.637921123939031220e-01
1.289890261253308523e+01 6.366437955429356066e+01 -1.992726629662428195e+01 6.561360506126751035e-01
1.335451562929898728e+01 6.362764552918950045e+01 -1.967321444926005825e+01 6.528475358943122142e-01
1.382622173764655749e+01 6.354964154797296061e+01 -1.948762088116843216e+01 6.549316601086984102e-01
1.431458937523478703e+01 6.337810245824270083e+01 -1.967903829412234273e+01 6.464615261275775682e-01
1.482020705798858273e+01 6.334520578607913421e+01 -1.988910218605587943e+01 6.433724987998632461e-01
1.534368408930012073e+01 6.359507867129118353e+01 -2.001020694243135978e+01 6.394862853468495922e-01
1.588565129428052636e+01 6.367716892218701474e+01 -1.978789419213610046e+01 6.441946399485896091e-01
1.644676177994663746e+01 6.381477700341275749e+01 -1.963590960619696091e+01 6.643961901432300365e-01
1.702769172225899652e+01 6.346423276048543016e+01 -1.962621156394438771e+01 6.626880566475762402e-01
1.762914118095947558e+01 6.321967028710178482e+01 -1.944738062751505936e+01 6.643222379370380404e-01
1.825183494319043120e+01 6.351646492985239689e+01 -1.954067592217236182e+01 6.629367647711339462e-01
1.889652339691209448e+01 6.375759059716131105e+01 -1.981976257376091866e+01 6.459174240766075714e-01
1.956398343517063765e+01 6.372555105190122759e+01 -1.999043321846644972e+01 6.450855000768450642e-01
2.025501939230666437e+01 6.388756736703007277e+01 -1.975795519682565526e+01 6.569742581496925693e-01
2.097046401323231990e+01 6.330378373747589649e+01 -1.946945659098405201e+01 6.595466699004196576e-01
2.171117945694503604e+01 6.340040238264193562e+01 -1.955229286490002494e+01 6.596830549858789805e-01
2.247805833548724763e+01 6.342255535673953659e+01 -1.983809327132734524e+01 6.434885251495812142e-01
2.327202478960408172e+01 6.375118497849312149e+01 -1.992455243099858819e+01 6.370673250700823464e-01
2.409403560239524467e+01 6.367448489257814259e+01 -1.959774768817513291e+01 6.639546132851952276e-01
2.494508135230315560e+01 6.340140380258264940e+01 -1.958212330882416552e+01 6.627982441301522032e-01
2.582618760682675330e+01 6.368899306814969918e+01 -1.972354838902390384e+01 6.556881954166361437e-01
2.673841615839948460e+01 6.363267896939002100e+01 -1.974290439254399132e+01 6.535215823179415517e-01
2.768286630392067238e+01 6.346892883863934998e+01 -1.967507388461176276e+01 6.478474702243198768e-01
2.866067616948252450e+01 6.356922366004042857e+01 -1.960433840932302019e+01 6.583696215296063192e-01
2.967302408188870544e+01 6.348929415043230762e+01 -1.985706696313432928e+01 6.481099635641011103e-01
3.072112998861759081e+01 6.377886969827738284e+01 -1.973133052427561296e+01 6.498062081982849403e-01
3.180625692794120951e+01 6.334757069590114043e+01 -1.959886793906731128e+01 6.623634224365162471e-01
3.292971255097152294e+01 6.372976621334490943e+01 -1.966461861616517837e+01 6.536446462952838488e-01
3.409285069746813690e+01 6.353861337792194064e+01 -1.974631957070025834e+01 6.592735362695956169e-01
3.529707302730651008e+01 6.347533510145694891e+01 -1.969130266692328490e+01 6.472546981728776183e-01
3.654383070957258184e+01 6.364506099253054572e+01 -1.976682280506789624e+01 6.584822412763281507e-01
3.783462617131930728e+01 6.345635953634164395e+01 -1.964643043205617090e+01 6.490641757503388121e-01
3.917101490809260866e+01 6.356915156582322624e+01 -1.975344367240640508e+01 6.546120289685540827e-01
4.055460735840830466e+01 6.384760613893997316e+01 -1.972072677075062330e+01 6.557819419565658059e-01
4.198707084443910986e+01 6.324900177948709512e+01 -1.966189515719123193e+01 6.553003790266722639e-01
4.347013158125025711e+01 6.372347339295387059e+01 -1.979010297712304123e+01 6.507023399057543234e-01
4.500557675700499516e+01 6.360970991683714004e+01 -1.964691164174145399e+01 6.531067901925663444e-01
4.659525668664682030e+01 6.359597583653782493e+01 -1.977236763014867194e+01 6.523089346468909921e-01
4.824108704165372075e+01 6.347687650972458329e+01 -1.964068709428471493e+01 6.539148119830670014e-01
4.994505115855140787e+01 6.360692317970131882e+01 -1.976856158879092362e+01 6.510426879153873303e-01
5.170920242896759333e+01 6.348665285697094873e+01 -1.965073402405232628e+01 6.577940101847870036e-01
5.353566677410726271e+01 6.361111196532067424e+01 -1.973836101258847009e+01 6.555637872286359524e-01
5.542664520663104355e+01 6.350596243462322121e+01 -1.961783605278185405e+01 6.551723787952885569e-01
5.738441648302398335e+01 6.362585809473014820e+01 -1.973870363739724354e+01 6.501789638278918648e-01
5.941133984965031800e+01 6.358234470785569670e+01 -1.964973730357012727e+01 6.576895634137583935e-01
6.150985788580505442e+01 6.358534796991406068e+01 -1.972578504820188527e+01 6.537028639672168850e-01
6.368249944718585454e+01 6.356688100932935725e+01 -1.969241159817272546e+01 6.543082052868586240e-01
6.593188271333551143e+01 6.348826200666078989e+01 -1.966121118128120315e+01 6.544998862928010919e-01
6.826071834272386241e+01 6.352943819925109636e+01 -1.966410547855956992e+01 6.563487042730733467e-01
7.067181273927495511e+01 6.357208174920592114e+01 -1.976303184007360159e+01 6.527806542963242586e-01
7.316807143427193694e+01 6.347994880572480980e+01 -1.966948242802183699e+01 6.559003660874792585e-01
7.575250258771917800e+01 6.347352789983489174e+01 -1.966344626157602704e+01 6.544993271992816108e-01
7.842822061337676587e+01 6.354144063508173446e+01 -1.971108402668800608e+01 6.525921830036859328e-01
8.119844993184015891e+01 6.361567548879844480e+01 -1.972043663789414580e+01 6.527434633507930295e-01
8.406652885618322557e+01 6.361462565432619698e+01 -1.967982914579751963e+01 6.539481041738484102e-01
8.703591361485166544e+01 6.363425503896067426e+01 -1.970456680322374154e+01 6.537342651586391939e-01
9.011018251665016976e+01 6.354443886887853665e+01 -1.970974794903776228e+01 6.522587750983092070e-01
9.329304026284688689e+01 6.356548365258097277e+01 -1.967619174364477175e+01 6.556541947140427373e-01
9.658832241158698650e+01 6.350674918136562042e+01 -1.967281256457437877e+01 6.552089790750884601e-01
1.000000000000000426e+02 6.350324282131621345e+01 -1.962985090904290075e+01 6.569945447592770993e-01


==> anc/ethanol/ethanol_log_nics.txt <==
Point frac_1:
Coordinates: 4.75985845808 0.0886502013027 1.37313267886
NICS isotropy: 16.0283391364 ppm
NICS+chi isotropy: 22.4809206665 ppm
NICS tensor:
[[ 4.85448633  4.80718877  1.6031559 ]
 [ 5.543128   26.90523739 12.3313421 ]
 [ 1.99455029 14.08564426 16.32529369]]
NICS+chi tensor:
[[11.44571078  4.64657172  1.48459527]
 [ 5.385869   33.31839084 12.38884257]
 [ 1.87435291 14.17829821 22.67866038]]

------
Point frac_2:
Coordinates: -0.154731710585 2.90616637521 1.82103486253
NICS isotropy: 19.5745470394 ppm
NICS+chi isotropy: 26.0271285696 ppm
NICS tensor:
[[ 1.63024291e+01 -2.76993678e-02 -1.98707880e+00]
 [-2.07979281e-01  2.44035847e+01 -1.57191174e-02]
 [-1.14339521e+00  1.39765207e+00  1.80176273e+01]]
NICS+chi tensor:
[[22.89365357 -0.18831642 -2.10563943]
 [-0.36523828 30.81673816  0.04178135]
 [-1.26359259  1.49030602 24.37099398]]

------
Point frac_3:
Coordinates: 4.26387671334 2.2028039331 0.452694696403
NICS isotropy: 19.3760808626 ppm
NICS+chi isotropy: 25.8286623928 ppm
NICS tensor:
[[19.99267749 -2.23958077  1.91343011]
 [-1.03390361 19.09817934 -3.25226601]
 [ 1.45891287 -4.15026283 19.03738576]]
NICS+chi tensor:
[[26.58390194 -2.40019782  1.79486947]
 [-1.19116261 25.51133278 -3.19476554]
 [ 1.33871549 -4.05760887 25.39075245]]

------
Point frac_4:
Coordinates: -0.751713269968 1.0505672309 7.5098212547
NICS isotropy: 22.3221459698 ppm
NICS+chi isotropy: 28.7747274999 ppm
NICS tensor:
[[19.97112739  0.92483723 -0.62563816]
 [-0.10870443 22.80571708  3.71934053]
 [-0.75047633  4.19934824 24.18959344]]
NICS+chi tensor:
[[26.56235184  0.76422018 -0.7441988 ]
 [-0.26596342 29.21887052  3.776841  ]
 [-0.87067371  4.29200219 30.54296013]]

------
Point frac_5:
Coordinates: 1.93926374213 1.74980733001 1.00347576398
NICS isotropy: 22.4240548976 ppm
NICS+chi isotropy: 28.8766364277 ppm
NICS tensor:
[[25.36293029 -0.13661392  1.98632856]
 [-0.25050016 20.31935782  0.5187854 ]
 [ 3.07909506 -0.13976945 21.58987658]]
NICS+chi tensor:
[[31.95415474 -0.29723098  1.86776792]
 [-0.40775915 26.73251127  0.57628586]
 [ 2.95889768 -0.0471155  27.94324327]]

------
Point frac_6:
Coordinates: -0.526334269026 2.80398365504 7.6092632028
NICS isotropy: 22.252758884 ppm
NICS+chi isotropy: 28.7053404141 ppm
NICS tensor:
[[19.96621811  1.87450008 -1.93645196]
 [ 2.56720188 24.2624201  -3.43824376]
 [-2.17497519 -3.31367146 22.52963845]]
NICS+chi tensor:
[[26.55744256  1.71388303 -2.0550126 ]
 [ 2.40994289 30.67557354 -3.38074329]
 [-2.29517257 -3.22101751 28.88300514]]

------
Point frac_7:
Coordinates: -0.207196710786 2.03579562505 1.1515633789
NICS isotropy: -20.2540228676 ppm
NICS+chi isotropy: -13.8014413375 ppm
NICS tensor:
[[-28.91821624   2.71554526  -7.20306284]
 [  4.21075623  -7.09950941 -20.4929149 ]
 [ -8.21926506 -20.28987648 -24.74434295]]
NICS+chi tensor:
[[-22.32699179   2.5549282   -7.32162347]
 [  4.05349724  -0.68635596 -20.43541443]
 [ -8.33946244 -20.19722252 -18.39097626]]

------
Point frac_8:
Coordinates: 1.07257348495 1.89857905325 0.34595669077
NICS isotropy: 4.51670549092 ppm
NICS+chi isotropy: 10.969287021 ppm
NICS tensor:
[[ 8.36488173 -1.66866559 -8.27690055]
 [ 1.71533658  2.32897442 -4.75929394]
 [-8.74836915 -2.03259349  2.85626033]]
NICS+chi tensor:
[[14.95610618 -1.82928265 -8.39546118]
 [ 1.55807759  8.74212786 -4.70179347]
 [-8.86856653 -1.93993954  9.20962702]]

------
Point frac_9:
Coordinates: 4.87971323618 0.895576836324 1.95836473158
NICS isotropy: 63.568428509 ppm
NICS+chi isotropy: 70.0210100391 ppm
NICS tensor:
[[57.45061087  4.04486367 -7.15791256]
 [ 3.64831609 64.67923022  7.67887046]
 [-8.77598006  4.59855034 68.57544443]]
NICS+chi tensor:
[[64.04183533  3.88424661 -7.27647319]
 [ 3.49105709 71.09238367  7.73637092]
 [-8.89617744  4.6912043  74.92881113]]

------

